Renderable Partial Representations for Dynamic Gaussian Splatting under Incomplete Delivery

Dynamic Gaussian compression is normally optimized for complete files or complete progressive prefixes, but interactive rendering encounters partial representations: some spatiotemporal regions are present, others missing, and late refinements cannot affect the displayed frame. We study dynamic Gaussian representations whose incomplete delivery states remain directly renderable and whose degradation is optimized in image space. Gaussian primitives are organized into independently addressable spatiotemporal clusters with a base level and three refinements; training samples partial dependency graphs, renders many counterfactual states in one GPU batch, and minimizes expected distortion, tail distortion, temporal inconsistency, rate, and prefix regressions. A counterfactual utility layer measures the marginal render contribution of each completion group across valid receiver contexts. The same graph admits a concrete delivery realization with MTU-bounded entropy-coded chunks, deadline-aware scheduling, and receiver-side dependency closure. On held-out views, the finest refinement has negative mean marginal utility in 3/32 D-NeRF bouncingballs, 49/64 HyperNeRF broom2, and 28/64 HyperNeRF chicken clusters; its lower-tail utility is negative in 21/32, 61/64, and 42/64 clusters, respectively. On broom2, render-utility ordering removes both PSNR regressions produced by nominal layer order at matched byte budgets; on chicken, utilities measured on disjoint training cameras improve held-out PSNR by 3.03 dB at the lowest matched budget. These scoped results show why nominal refinement order cannot substitute for render-conditioned utility: the formulation treats network delivery as a distribution over renderable scene states rather than as an external wrapper around a graphics codec.

==> anc/ARTIFACT.md <==
# Packet-Conditioned Dynamic Gaussian Compression Artifact

This artifact exposes the codec, packet graph, transport emulator, trace
converters, counterfactual-world renderer, and validation records used by the
paper. The controlled synthetic sequence is a semantic reproducer, not a
substitute for the six-scene comparative evaluation.

## Contents

- `../main.tex`, `../references.bib`, `../numbers.tex`, `../figures/`, and
  `../tables/`: the complete TeX source and every generated input referenced by
  the paper.
- `src/packet_conditioned_gaussians/`: representation, codec, transport, renderer, and training modules.
- `tests/`: CPU tests and CUDA batched-versus-serial rasterization validation.
- `configs/`: controlled validation and locked benchmark settings.
- `scripts/`: experiment, evaluation, figure-generation, and artifact-validation programs.
- `results/`: JSON inputs used for reported H100 measurements, including the
  held-out broom2 and chicken utility profiles, dependency-closed frontiers,
  hierarchy checks, and erasure summaries used by the real-scene figures.
- `third_party/upstreams.yaml`: pinned repositories and ownership notes.
- `third_party/patches/`: source-level compatibility patches applied to pinned
  upstream baselines.
- `environment.lock.json`: verified interpreter, CUDA, and library versions.

## Reproduction

Use the runtime recorded in `environment.lock.json`. From `anc/`:

```bash
PYTHONPATH=src python -m pytest -q
PYTHONPATH=src python scripts/benchmark_h100_sweep.py \
  --worlds 1 2 4 8 16 32 64 128 --repeats 3
```

`scripts/benchmark_scaling.sh` regenerates the network-world scaling records on
an H100-class GPU. The resident stress configuration targets 65--72 GB of an
80 GB accelerator and records per-iteration throughput, memory, utilization,
power, and energy.

## Worker storage discipline

The real-scene runs assume a worker with abundant GPU memory and RAM but a small
persistent filesystem. `scripts/scene_cycle.sh` stages one scene at a time into a
RAM directory, records SHA-256 manifests, runs training/evaluation against the RAM
path, synchronizes compact evidence to durable storage, and deletes raw scene
material before the next scene. `scripts/verify_data_path.py` machine-checks that
the run consumed the RAM path and that disk and RAM inputs were cleaned after
durable synchronization.

Large transient checkpoints are not part of the source archive. During an active
worker session they may be spilled to `/dev/shm` and replaced by symlinks at their
original paths so existing scripts continue to resolve the checkpoint while the
persistent filesystem remains below its safety floor.

## arXiv source archive discipline

The source archive root contains the TeX source, bibliography, generated numeric
macros, referenced figures, generated tables, and the CC BY 4.0 license. `anc/`
contains only implementation source, tests, configurations, scripts, compact
measurement records, schemas, upstream metadata, and patches. TeX and BibTeX
sources are not placed inside `anc/`, and code must not depend on the path name
`anc/`.

`scripts/verify_artifact.py` rejects credentials, private keys, model
checkpoints, raw datasets, dataset-derived point clouds, vendored third-party
repositories, TeX build products, Python bytecode, caches, runtime logs, README
files, and PDF JavaScript or automatic actions before the final zip is accepted.

## Scope and licensing

Packet-Conditioned Dynamic Gaussian Compression source and documentation are CC BY 4.0. Third-party repositories and
datasets are deliberately absent and retain their own licenses. Dataset scripts
process one scene at a time; datasets must not be redistributed.

The archive also excludes credentials, private keys, model checkpoints, raw
dataset files, dataset-derived point clouds, vendored third-party repositories,
TeX build products, Python bytecode, interpreter and test caches, and runtime
logs. `scripts/verify_artifact.py` checks this exclusion list and verifies the
presence of the paper sources, figures, tables, license, implementation,
configuration, tests, provenance metadata, and compact measurement records.


==> anc/DATASETS.md <==
# Dataset Protocol

Datasets are not redistributed. Record the source URL, license, archive SHA-256,
extracted scene hash, and frame range before training.

Required scenes:

- D-NeRF: `bouncingballs`, `jumpingjacks`
- HyperNeRF: `broom2`, `chicken`
- 8i Voxelized Full Bodies: `longdress`, `soldier`, frames 0 through 29

The 8i input is the official `8iVFBv2.7z` archive from
`https://plenodb.jpeg.org/pc/8ilabs/8iVFBv2.7z`, SHA-256
`ac154b28c03a004e2d9300418491377e9f09bbba14868f2861cb13ffcdab4ced`.
The selected source frames are `longdress` 1051--1080 and `soldier` 0536--0565.
The bundled license permits non-commercial research use and prohibits dataset
redistribution. Raw PLY files and rendered training views therefore remain outside
the artifact. Dynamic-LapisGS inputs are generated with
`scripts/prepare_lapis_baseline_data.sh`. The recorded compatibility patches
cover Open3D 0.19 headless rendering, the pipeline iteration argument,
Pillow-compatible unsigned image conversion, and the depth-enabled rasterizer
return signature used by the pinned CUDA environment. The pipeline launcher is
also bound to the active Python interpreter and fails immediately when a child
training process fails. For concurrent scene baselines, the launcher also exposes
the child GUI port so two independent scene processes do not collide on the
upstream default port.

The H100 worker has a 20 GB working-disk budget. Use `scripts/scene_cycle.sh` to
verify a downloaded archive, run exactly one scene, synchronize checkpoints,
traces, configs, and logs to durable storage, and only then remove the raw scene.
The script checksum-verifies a `/dev/shm` copy and exports `RAM_SCENE_DIR` to the
run command; experiment code must read the scene from that path rather than the
working disk.
Training traces and test traces must be disjoint and their hashes must be stored
with each run.

HyperNeRF exports produced by the deformation-field reference renderer use a
centered isotropic projection at the rendered resolution. Generate their camera
interchange files with `scripts/convert_hypernerf_export.py --intrinsics-mode
centered-isotropic`; the default `metadata` mode is retained for exporters that
honor the camera JSON principal point, pixel aspect ratio, and skew directly.

## Network traces

`scripts/fetch_network_traces.sh` downloads checksum-pinned archives from the
official CellReplay and UCC 5G repositories. The archives and converted traces
remain outside the release artifact because both upstream repositories use
GPL-3.0 and retain their own licensing terms.

The UCC converter converts the logged kbit/s downlink rate to Mbit/s and uses
ping mean/deviation and ping loss directly. CellReplay is workload-sensitive and is not a scalar-throughput
trace. Its converter derives 100 ms downlink capacity bins from the native
1400-byte heavy-PDO delivery opportunities and maps the measured per-direction
base delay to RTT. Results using this conversion must be labelled
"CellReplay-derived"; native `mm-cellular` replay is a separate experiment.


==> anc/configs/benchmark.yaml <==
network:
  bandwidth_mbps: [2, 4, 8, 16, 32, 64, 100, 200]
  rtt_ms: [10, 20, 40, 80, 160, 320]
  iid_loss: [0.0, 0.01, 0.03, 0.05, 0.10]
  burst_model: gilbert_elliott
seeds: [11, 23, 47]
bootstrap_samples: 10000
confidence: 0.95
evidence_thresholds:
  bd_rate_improvement: 0.15
  lpips_improvement_at_5pct_loss: 0.15
  batched_world_speedup: 8.0


==> anc/configs/synthetic.yaml <==
scene:
  kind: controlled_synthetic_dynamics
  frames: 8
  gaussians: 256
  width: 192
  height: 128
model:
  cluster_size: 16
  temporal_rank: 4
training:
  steps: 400
  world_batch: 32
  learning_rate: 0.002
  warmup_fraction: 0.20
  target_vram_gb: 68


==> anc/environment.lock.json <==
{
  "schema_version": 1,
  "platform": "Linux-6.8.0-60-generic-x86_64-with-glibc2.39",
  "python": "3.12.13",
  "gpu": "NVIDIA H100 PCIe",
  "compute_capability": "9.0",
  "driver": "570.158.01",
  "cuda_runtime": "12.8",
  "libraries": {
    "torch": "2.11.0+cu128",
    "gsplat": "1.5.3",
    "numpy": "2.4.4",
    "pandas": "3.0.3",
    "pyarrow": "24.0.0",
    "pillow": "12.2.0",
    "plyfile": "1.1.4",
    "pyyaml": "6.0.3",
    "lpips": "0.1.4",
    "matplotlib": "3.11.0",
    "scipy": "1.17.1",
    "pytest": "9.1.0"
  }
}


==> anc/pytest.ini <==
[pytest]
testpaths = tests
markers =
    cuda: requires a CUDA GPU and gsplat


==> anc/results/baselines/dynamic_lapis/8i_status.json <==
{
  "active_processes": [
    "23737 bash -c cd /dev/shm/packet_conditioned_gaussians/baselines/dynamic-lapis-gs && /venv/main/bin/python train_full_pipeline.py --model_base /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis --dataset_base /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source --dataset_name 8i --scene longdress --method dynamic-lapis --iterations 30000 --frame_list 1051 1080 2>&1 | tee /root/packet_conditioned_gaussians/runs/baselines/dynamic_lapis/8i_longdress/train.log",
    "23738 /venv/main/bin/python train_full_pipeline.py --model_base /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis --dataset_base /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source --dataset_name 8i --scene longdress --method dynamic-lapis --iterations 30000 --frame_list 1051 1080",
    "33477 bash -c rm -rf /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier /root/packet_conditioned_gaussians/runs/baselines/dynamic_lapis/8i_soldier && mkdir -p /root/packet_conditioned_gaussians/runs/baselines/dynamic_lapis/8i_soldier && cd /dev/shm/packet_conditioned_gaussians/baselines/dynamic-lapis-gs && /venv/main/bin/python train_full_pipeline.py --model_base /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis --dataset_base /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source --dataset_name 8i --scene soldier --method dynamic-lapis --iterations 30000 --frame_list 536 565 --port 6010 2>&1 | tee /root/packet_conditioned_gaussians/runs/baselines/dynamic_lapis/8i_soldier/train.log",
    "33481 /venv/main/bin/python train_full_pipeline.py --model_base /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis --dataset_base /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source --dataset_name 8i --scene soldier --method dynamic-lapis --iterations 30000 --frame_list 536 565 --port 6010",
    "33810 bash -c out=/root/packet_conditioned_gaussians/runs/baselines/dynamic_lapis/gpu_combined.csv; printf \"timestamp,utilization_gpu,memory_used_mib,power_w,temperature_c,train_processes,longdress_point_clouds,soldier_point_clouds\\n\" > \"$out\"; while pgrep -f \"train_full_pipeline.py\" >/dev/null; do stamp=$(date -u +%FT%TZ); sample=$(nvidia-smi --query-gpu=utilization.gpu,memory.used,power.draw,temperature.gpu --format=csv,noheader,nounits | head -1); procs=$(pgrep -af \"train_full_pipeline.py|/venv/main/bin/python train.py\" | wc -l); long=$(find /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/longdress/dynamic-lapis -name point_cloud.ply 2>/dev/null | wc -l); sol=$(find /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier/dynamic-lapis -name point_cloud.ply 2>/dev/null | wc -l); printf \"%s,%s,%s,%s,%s\\n\" \"$stamp\" \"$sample\" \"$procs\" \"$long\" \"$sol\" >> \"$out\"; sleep 2; done",
    "48625 /bin/sh -c /venv/main/bin/python train.py -s /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source/8i/soldier/soldier_res2/0536 -m /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier/dynamic-lapis/soldier_res2/0536 --data_device cuda --lambda_dssim 0.8  --iterations 30000 --dynamic_opacity --foundation_gs_path /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier/dynamic-lapis/soldier_res4/0536/point_cloud/iteration_30000/point_cloud.ply --port 6010",
    "48626 /venv/main/bin/python train.py -s /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source/8i/soldier/soldier_res2/0536 -m /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier/dynamic-lapis/soldier_res2/0536 --data_device cuda --lambda_dssim 0.8 --iterations 30000 --dynamic_opacity --foundation_gs_path /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/soldier/dynamic-lapis/soldier_res4/0536/point_cloud/iteration_30000/point_cloud.ply --port 6010",
    "49098 /bin/sh -c /venv/main/bin/python train.py -s /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source/8i/longdress/longdress_res2/1052 -m /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/longdress/dynamic-lapis/longdress_res2/dynamic_1052 --data_device cuda --lambda_dssim 0.8  --iterations 30000 --densify_from_iter 30001 --densify_until_iter 0 --opacity_reset_interval 30001  --dynamic_lapis --initial_gs_path /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/longdress/dynamic-lapis/longdress_res2/1051/point_cloud/iteration_30000/point_cloud.ply",
    "49099 /venv/main/bin/python train.py -s /dev/shm/packet_conditioned_gaussians/datasets/8i/lapis_source/8i/longdress/longdress_res2/1052 -m /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/longdress/dynamic-lapis/longdress_res2/dynamic_1052 --data_device cuda --lambda_dssim 0.8 --iterations 30000 --densify_from_iter 30001 --densify_until_iter 0 --opacity_reset_interval 30001 --dynamic_lapis --initial_gs_path /dev/shm/packet_conditioned_gaussians/models/dynamic_lapis/8i/longdress/dynamic-lapis/longdress_res2/1051/point_cloud/iteration_30000/point_cloud.ply",
    "53061 bash -lc pgrep -af \"train_full_pipeline|/venv/main/bin/python train.py\" | head -20 || true"
  ],
  "gpu_combined_tail": [
    "2026-06-14T21:31:06Z,99, 4547, 139.83, 55,10,6,2",
    "2026-06-14T21:31:08Z,100, 4519, 138.01, 55,10,6,2",
    "2026-06-14T21:31:10Z,100, 4549, 140.72, 55,10,6,2",
    "2026-06-14T21:31:12Z,100, 4549, 143.57, 55,10,6,2",
    "2026-06-14T21:31:14Z,100, 4549, 142.23, 55,10,6,2",
    "2026-06-14T21:31:16Z,100, 4549, 141.09, 55,10,6,2",
    "2026-06-14T21:31:18Z,100, 4547, 141.77, 55,10,6,2",
    "2026-06-14T21:31:21Z,100, 4581, 141.38, 55,10,6,2",
    "2026-06-14T21:31:23Z,99, 4619, 140.04, 55,10,6,2",
    "2026-06-14T21:31:25Z,100, 4623, 142.26, 55,10,6,2"
  ],
  "gpu_csv": "100, 4623, 81559, 140.25, 55",
  "longdress_point_clouds": 6,
  "notes": "Dynamic-Lapis 8i baseline full-scene run; checkpoints are point_cloud.ply files under /dev/shm.",
  "soldier_point_clouds": 2,
  "timestamp_unix": 1781472686.6558664
}


==> anc/results/counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 64,
      "expected_gain": 0.0007275807606674789,
      "interaction_std": 0.006805870674635116,
      "worst10_gain": -0.0012496522893863066
    },
    "0:1": {
      "contexts": 64,
      "expected_gain": 0.0007513254895457067,
      "interaction_std": 0.000868134225617092,
      "worst10_gain": 0.000107807173792805
    },
    "0:2": {
      "contexts": 64,
      "expected_gain": 0.00016605099517619237,
      "interaction_std": 0.00026623047960680555,
      "worst10_gain": -0.00030567417187350135
    },
    "0:3": {
      "contexts": 64,
      "expected_gain": -0.00010890068369917572,
      "interaction_std": 0.0001271502614483995,
      "worst10_gain": -0.0003434249332972935
    },
    "10:0": {
      "contexts": 64,
      "expected_gain": 0.0009468732212098985,
      "interaction_std": 0.004157040829987059,
      "worst10_gain": 7.048443408815988e-05
    },
    "10:1": {
      "contexts": 64,
      "expected_gain": 0.0005131604339112528,
      "interaction_std": 0.0004942898664305075,
      "worst10_gain": -1.8902854727847235e-05
    },
    "10:2": {
      "contexts": 64,
      "expected_gain": 1.5424775483552366e-05,
      "interaction_std": 0.00012896904648967706,
      "worst10_gain": -0.0002492775342294148
    },
    "10:3": {
      "contexts": 64,
      "expected_gain": -2.3250417143572122e-05,
      "interaction_std": 4.1566740251342186e-05,
      "worst10_gain": -0.0001154810722385134
    },
    "11:0": {
      "contexts": 64,
      "expected_gain": 5.3811990255780984e-05,
      "interaction_std": 0.0004760381216422279,
      "worst10_gain": -0.0005812858746919249
    },
    "11:1": {
      "contexts": 64,
      "expected_gain": 0.0007092514279065654,
      "interaction_std": 0.0009078804403551992,
      "worst10_gain": -0.00024240597018173764
    },
    "11:2": {
      "contexts": 64,
      "expected_gain": 0.00014253047265810892,
      "interaction_std": 0.00027026596735222605,
      "worst10_gain": -0.0003316639257328851
    },
    "11:3": {
      "contexts": 64,
      "expected_gain": -0.00010893095168285072,
      "interaction_std": 0.00013460072502556605,
      "worst10_gain": -0.00032233393618038723
    },
    "12:0": {
      "contexts": 64,
      "expected_gain": 0.001802168510039337,
      "interaction_std": 0.005128758608762955,
      "worst10_gain": 0.0001401643218871738
    },
    "12:1": {
      "contexts": 64,
      "expected_gain": 0.0007030796623439528,
      "interaction_std": 0.0005853916424181743,
      "worst10_gain": 7.050338068178721e-05
    },
    "12:2": {
      "contexts": 64,
      "expected_gain": 0.00013338734424905851,
      "interaction_std": 0.00021464357947163757,
      "worst10_gain": -0.00023796662156070982
    },
    "12:3": {
      "contexts": 64,
      "expected_gain": -0.0001448101975256577,
      "interaction_std": 0.00010658410503084518,
      "worst10_gain": -0.00030845510108130317
    },
    "13:0": {
      "contexts": 64,
      "expected_gain": 0.0019563384557841346,
      "interaction_std": 0.0008696185740485574,
      "worst10_gain": 0.0011436768774209277
    },
    "13:1": {
      "contexts": 64,
      "expected_gain": 1.900515053421259e-05,
      "interaction_std": 0.0005124577094259136,
      "worst10_gain": -0.0003908199391194752
    },
    "13:2": {
      "contexts": 64,
      "expected_gain": -2.8966926038265228e-05,
      "interaction_std": 0.00011341460896387883,
      "worst10_gain": -0.00027658377907105854
    },
    "13:3": {
      "contexts": 64,
      "expected_gain": -5.657276778947562e-05,
      "interaction_std": 6.132496961569309e-05,
      "worst10_gain": -0.0001944760525865214
    },
    "14:0": {
      "contexts": 64,
      "expected_gain": 0.002882558932469692,
      "interaction_std": 0.005574812205645308,
      "worst10_gain": 0.0009002109873108566
    },
    "14:1": {
      "contexts": 64,
      "expected_gain": -0.0003328598613734357,
      "interaction_std": 0.0007096527577902021,
      "worst10_gain": -0.0009223605905260358
    },
    "14:2": {
      "contexts": 64,
      "expected_gain": -5.5289237934630364e-05,
      "interaction_std": 0.00013685910580030257,
      "worst10_gain": -0.0003436358113374029
    },
    "14:3": {
      "contexts": 64,
      "expected_gain": -0.00013560595834860578,
      "interaction_std": 9.181165003360827e-05,
      "worst10_gain": -0.00035265846444027763
    },
    "15:0": {
      "contexts": 64,
      "expected_gain": 0.0009865331221590168,
      "interaction_std": 0.0009705544668213211,
      "worst10_gain": -0.00025110349192151
    },
    "15:1": {
      "contexts": 64,
      "expected_gain": 0.0006907595525262877,
      "interaction_std": 0.0006021105526287932,
      "worst10_gain": 1.487754551427705e-05
    },
    "15:2": {
      "contexts": 64,
      "expected_gain": 0.00030516959668602794,
      "interaction_std": 0.00019135883441220644,
      "worst10_gain": 4.024883466107505e-05
    },
    "15:3": {
      "contexts": 64,
      "expected_gain": -3.329799073981121e-05,
      "interaction_std": 9.111477282263151e-05,
      "worst10_gain": -0.0002214518774832998
    },
    "1:0": {
      "contexts": 64,
      "expected_gain": 0.00029211483001745364,
      "interaction_std": 0.000274514428657515,
      "worst10_gain": -5.002588399552873e-05
    },
    "1:1": {
      "contexts": 64,
      "expected_gain": 0.00048434925702167675,
      "interaction_std": 0.0007266690675958332,
      "worst10_gain": -7.545256188937596e-05
    },
    "1:2": {
      "contexts": 64,
      "expected_gain": 4.758607974508777e-05,
      "interaction_std": 0.00011677174216786815,
      "worst10_gain": -0.00018463217254195894
    },
    "1:3": {
      "contexts": 64,
      "expected_gain": -5.150749348104e-05,
      "interaction_std": 7.223957208219223e-05,
      "worst10_gain": -0.00021675734647682736
    },
    "2:0": {
      "contexts": 64,
      "expected_gain": 0.0008858988358042552,
      "interaction_std": 0.00739506139948891,
      "worst10_gain": -0.0012765472388959356
    },
    "2:1": {
      "contexts": 64,
      "expected_gain": 0.00026621630240697414,
      "interaction_std": 0.0007009449934582739,
      "worst10_gain": -0.0003787078894674778
    },
    "2:2": {
      "contexts": 64,
      "expected_gain": 0.0002620019222376868,
      "interaction_std": 0.00018773692213551964,
      "worst10_gain": -3.02949920296669e-05
    },
    "2:3": {
      "contexts": 64,
      "expected_gain": -0.00010669924085959792,
      "interaction_std": 7.971488046271385e-05,
      "worst10_gain": -0.0002485058669533048
    },
    "3:0": {
      "contexts": 64,
      "expected_gain": 0.0022034668299966143,
      "interaction_std": 0.005746258433150817,
      "worst10_gain": 0.0008012388217529016
    },
    "3:1": {
      "contexts": 64,
      "expected_gain": -4.302536399336532e-05,
      "interaction_std": 0.00030136079904439096,
      "worst10_gain": -0.0003279260625796659
    },
    "3:2": {
      "contexts": 64,
      "expected_gain": -3.2330877729691565e-05,
      "interaction_std": 8.086597580906641e-05,
      "worst10_gain": -0.00022442213126591274
    },
    "3:3": {
      "contexts": 64,
      "expected_gain": -6.074084376450628e-05,
      "interaction_std": 4.4916714198054695e-05,
      "worst10_gain": -0.00016014198107378825
    },
    "4:0": {
      "contexts": 64,
      "expected_gain": 0.0005597266635959386,
      "interaction_std": 0.0010891690480102853,
      "worst10_gain": -0.0003518076430607055
    },
    "4:1": {
      "contexts": 64,
      "expected_gain": 0.0007305862382054329,
      "interaction_std": 0.0006656211643375287,
      "worst10_gain": 0.00026212073862552643
    },
    "4:2": {
      "contexts": 64,
      "expected_gain": 5.3064984967932105e-05,
      "interaction_std": 0.00015568214610403298,
      "worst10_gain": -0.00028292302574430196
    },
    "4:3": {
      "contexts": 64,
      "expected_gain": -6.233817839529365e-05,
      "interaction_std": 7.409910713876707e-05,
      "worst10_gain": -0.00022448838821479252
    },
    "5:0": {
      "contexts": 64,
      "expected_gain": 0.003101602203969378,
      "interaction_std": 0.0011938417106972553,
      "worst10_gain": 0.002177781126062785
    },
    "5:1": {
      "contexts": 64,
      "expected_gain": 3.765845758607611e-05,
      "interaction_std": 0.0008703615129131227,
      "worst10_gain": -0.0006138160159545285
    },
    "5:2": {
      "contexts": 64,
      "expected_gain": -3.069805825361982e-05,
      "interaction_std": 0.00021049342344475503,
      "worst10_gain": -0.00041558739862271717
    },
    "5:3": {
      "contexts": 64,
      "expected_gain": -0.00013740961730945855,
      "interaction_std": 0.00010627471620348109,
      "worst10_gain": -0.0003703175378697259
    },
    "6:0": {
      "contexts": 64,
      "expected_gain": 0.0003629475161233131,
      "interaction_std": 0.00042169225616861674,
      "worst10_gain": -4.8351405504425724e-05
    },
    "6:1": {
      "contexts": 64,
      "expected_gain": 0.0007125477568479255,
      "interaction_std": 0.0008197556716936645,
      "worst10_gain": -0.00021120912528463772
    },
    "6:2": {
      "contexts": 64,
      "expected_gain": 0.0001024680896080099,
      "interaction_std": 0.0002187944779534184,
      "worst10_gain": -0.00020034691052777425
    },
    "6:3": {
      "contexts": 64,
      "expected_gain": -8.239303133450449e-05,
      "interaction_std": 0.00010232757637278793,
      "worst10_gain": -0.00025585307074444633
    },
    "7:0": {
      "contexts": 64,
      "expected_gain": 0.0028863879961136263,
      "interaction_std": 0.005284396807233195,
      "worst10_gain": 0.0014077651680314115
    },
    "7:1": {
      "contexts": 64,
      "expected_gain": 0.0006512913532787934,
      "interaction_std": 0.0006747272616173452,
      "worst10_gain": -0.00013663859239646366
    },
    "7:2": {
      "contexts": 64,
      "expected_gain": 0.00021009902411606163,
      "interaction_std": 0.0002140677068853885,
      "worst10_gain": -0.00010011398366519384
    },
    "7:3": {
      "contexts": 64,
      "expected_gain": -4.834293940803036e-05,
      "interaction_std": 8.939285104515916e-05,
      "worst10_gain": -0.0002246428547160966
    },
    "8:0": {
      "contexts": 64,
      "expected_gain": 0.0005358334119591746,
      "interaction_std": 0.00502352168244761,
      "worst10_gain": -0.0005864576669409871
    },
    "8:1": {
      "contexts": 64,
      "expected_gain": 0.0008194228721549734,
      "interaction_std": 0.0006534721260919394,
      "worst10_gain": 0.00018972757139376232
    },
    "8:2": {
      "contexts": 64,
      "expected_gain": 0.0001264493985217996,
      "interaction_std": 0.00020042212576014634,
      "worst10_gain": -0.00021084158548286984
    },
    "8:3": {
      "contexts": 64,
      "expected_gain": -7.396173168672249e-05,
      "interaction_std": 9.075354578686357e-05,
      "worst10_gain": -0.00023000940148319517
    },
    "9:0": {
      "contexts": 64,
      "expected_gain": 0.0003372994224264403,
      "interaction_std": 0.0007138042615488858,
      "worst10_gain": -0.00019648064335342497
    },
    "9:1": {
      "contexts": 64,
      "expected_gain": 0.0006995078656473197,
      "interaction_std": 0.0005857612257833983,
      "worst10_gain": 0.000138129573315382
    },
    "9:2": {
      "contexts": 64,
      "expected_gain": 5.017810326535255e-05,
      "interaction_std": 0.00018078789920206563,
      "worst10_gain": -0.00032850833875792366
    },
    "9:3": {
      "contexts": 64,
      "expected_gain": -9.298846998717636e-05,
      "interaction_std": 0.00010210181226420666,
      "worst10_gain": -0.00032422345663819997
    }
  },
  "metadata": {
    "cluster_size": 31250,
    "clusters": 16,
    "contexts_per_group": 64,
    "frame_ids": [
      0,
      2,
      5,
      7
    ],
    "frames": 8,
    "gaussians": 500000,
    "height": 90,
    "layers": 4,
    "measurement_seconds": 17.34021547436714,
    "output": "runs/counterfactual_render_utility",
    "pair_batch": 128,
    "paired_contexts": 4096,
    "peak_allocator_bytes": 22625074176,
    "render_batches": 128,
    "rendered_world_states": 32768,
    "scene_seed": 7,
    "seed": 71,
    "ssim_weight": 0.2,
    "train_steps": 0,
    "train_worlds": 128,
    "width": 160,
    "world_states_per_second": 1889.7112350442646
  },
  "packet_profiles": {}
}


==> anc/results/data_path_summary.json <==
{
  "checksum_verified": true,
  "complete": true,
  "disk_cleanup_verified": true,
  "durable_sync_verified": true,
  "input_manifest_verified": true,
  "ram_cleanup_verified": true,
  "ram_root": "/dev/shm/packet_conditioned_gaussians/scenes",
  "run_consumed_ram_path": true
}


==> anc/results/h100_resident/gpu_telemetry.csv <==
monotonic_s,timestamp,utilization_percent,memory_mib,power_w,temperature_c
17611945.23597594,2026/06/14 00:19:33.502,0.0,20.0,52.47,49.0
17611945.83616361,2026/06/14 00:19:34.055,0.0,21035.0,76.87,51.0
17611946.38743922,2026/06/14 00:19:34.607,100.0,68917.0,158.69,53.0
17611946.959215537,2026/06/14 00:19:35.177,100.0,68917.0,261.03,55.0
17611947.527845375,2026/06/14 00:19:35.749,99.0,68917.0,284.26,54.0
17611948.08904325,2026/06/14 00:19:36.309,100.0,68917.0,288.35,55.0
17611948.646734834,2026/06/14 00:19:36.865,99.0,68917.0,285.64,56.0
17611949.198081408,2026/06/14 00:19:37.413,100.0,68917.0,288.18,56.0
17611949.74445086,2026/06/14 00:19:37.958,100.0,68917.0,286.43,56.0
17611950.29693064,2026/06/14 00:19:38.510,100.0,68917.0,287.4,56.0
17611950.84174787,2026/06/14 00:19:39.057,100.0,68917.0,285.93,57.0
17611951.392914128,2026/06/14 00:19:39.607,100.0,68917.0,284.91,56.0
17611951.94763793,2026/06/14 00:19:40.166,100.0,68917.0,287.0,58.0
17611952.515250705,2026/06/14 00:19:40.732,100.0,68917.0,285.8,57.0
17611953.069772232,2026/06/14 00:19:41.285,100.0,68917.0,290.25,57.0
17611953.61694585,2026/06/14 00:19:41.833,99.0,68917.0,288.78,58.0
17611954.164599206,2026/06/14 00:19:42.380,100.0,68917.0,291.42,58.0
17611954.713291798,2026/06/14 00:19:42.927,100.0,68917.0,288.9,58.0
17611955.260128316,2026/06/14 00:19:43.473,100.0,68917.0,290.27,58.0
17611955.804849293,2026/06/14 00:19:44.020,100.0,68917.0,289.82,59.0
17611956.35864923,2026/06/14 00:19:44.572,100.0,68917.0,288.33,58.0
17611956.93195694,2026/06/14 00:19:45.147,100.0,68917.0,288.48,59.0
17611957.49953421,2026/06/14 00:19:45.715,100.0,68917.0,288.24,59.0
17611958.05172364,2026/06/14 00:19:46.267,100.0,68917.0,292.25,59.0
17611958.60026744,2026/06/14 00:19:46.813,100.0,68917.0,289.62,60.0
17611959.148061413,2026/06/14 00:19:47.364,100.0,68917.0,294.05,60.0
17611959.696736865,2026/06/14 00:19:47.911,99.0,68917.0,290.33,60.0
17611960.24367292,2026/06/14 00:19:48.458,100.0,68917.0,292.17,60.0
17611960.79027048,2026/06/14 00:19:49.007,100.0,68917.0,289.88,61.0
17611961.346100643,2026/06/14 00:19:49.559,100.0,68917.0,290.27,60.0
17611961.91638645,2026/06/14 00:19:50.132,100.0,68917.0,290.92,61.0
17611962.48429221,2026/06/14 00:19:50.699,100.0,68917.0,288.79,61.0
17611963.037856888,2026/06/14 00:19:51.254,100.0,68917.0,292.24,61.0
17611963.58757308,2026/06/14 00:19:51.801,100.0,68917.0,287.38,61.0
17611964.133050293,2026/06/14 00:19:52.349,100.0,68917.0,292.24,61.0
17611964.680567358,2026/06/14 00:19:52.893,100.0,68917.0,289.29,62.0
17611965.224977847,2026/06/14 00:19:53.428,100.0,68917.0,291.61,61.0
17611965.757168785,2026/06/14 00:19:53.971,100.0,68917.0,288.71,62.0
17611966.303745992,2026/06/14 00:19:54.515,100.0,68917.0,290.67,62.0
17611966.844835248,2026/06/14 00:19:55.058,100.0,68917.0,289.61,62.0
17611967.39615044,2026/06/14 00:19:55.611,100.0,68917.0,290.37,62.0
17611967.942536607,2026/06/14 00:19:56.158,100.0,68917.0,288.47,62.0
17611968.494713124,2026/06/14 00:19:56.710,100.0,68917.0,287.86,62.0
17611969.051191412,2026/06/14 00:19:57.267,100.0,68917.0,288.81,63.0
17611969.620910957,2026/06/14 00:19:57.838,100.0,68917.0,288.61,62.0
17611970.175420564,2026/06/14 00:19:58.392,100.0,68917.0,293.12,63.0
17611970.72469498,2026/06/14 00:19:58.939,100.0,68917.0,290.28,63.0
17611971.27060705,2026/06/14 00:19:59.490,100.0,68917.0,292.76,63.0
17611971.822326016,2026/06/14 00:20:00.036,99.0,68917.0,291.58,63.0
17611972.369466268,2026/06/14 00:20:00.584,100.0,68917.0,293.86,63.0
17611972.91626319,2026/06/14 00:20:01.133,100.0,68917.0,290.43,64.0
17611973.470697504,2026/06/14 00:20:01.686,100.0,68917.0,291.77,63.0
17611974.047582123,2026/06/14 00:20:02.264,100.0,68917.0,290.9,64.0
17611974.617639627,2026/06/14 00:20:02.834,100.0,68917.0,289.97,63.0
17611975.171946023,2026/06/14 00:20:03.389,100.0,68917.0,294.11,64.0
17611975.72213507,2026/06/14 00:20:03.936,100.0,68917.0,291.62,64.0
17611976.267602164,2026/06/14 00:20:04.483,100.0,68917.0,295.95,64.0
17611976.814730473,2026/06/14 00:20:05.028,100.0,68917.0,292.59,64.0
17611977.359573685,2026/06/14 00:20:05.578,100.0,68917.0,295.61,64.0
17611977.910555173,2026/06/14 00:20:06.126,100.0,68917.0,292.33,65.0
17611978.463425353,2026/06/14 00:20:06.677,100.0,68917.0,292.47,64.0
17611979.008944698,2026/06/14 00:20:07.224,99.0,68917.0,292.59,66.0
17611979.56126208,2026/06/14 00:20:07.775,100.0,68917.0,291.8,65.0
17611980.113555025,2026/06/14 00:20:08.328,100.0,68917.0,293.99,65.0
17611980.683283247,2026/06/14 00:20:08.899,100.0,68917.0,292.93,65.0
17611981.23706858,2026/06/14 00:20:09.454,100.0,68917.0,298.0,65.0
17611981.786932684,2026/06/14 00:20:10.001,100.0,68917.0,293.97,65.0
17611982.334174715,2026/06/14 00:20:10.550,100.0,68917.0,298.69,66.0
17611982.882255197,2026/06/14 00:20:11.099,99.0,68917.0,295.41,66.0
17611983.43422667,2026/06/14 00:20:11.649,100.0,68917.0,296.43,66.0


==> anc/results/h100_resident/resident_result.json <==
{
  "active_power_mean_w": 288.31500000000005,
  "active_telemetry_samples": 68,
  "active_utilization_mean_percent": 99.8970588235294,
  "active_utilization_p95_percent": 100.0,
  "gaussian_worlds_per_second": 974607572.794936,
  "gaussians": 2700000,
  "gpu": "NVIDIA H100 PCIe",
  "iterations": 100,
  "mean_iteration_seconds": 0.354604262933135,
  "measured_energy_joules": 10816.378494186982,
  "peak_allocator_bytes": 58457410560,
  "peak_device_memory_mib": 68917.0,
  "resolution": [
    160,
    90
  ],
  "telemetry_samples": 70,
  "timings_seconds": [
    0.3547922484576702,
    0.3544851429760456,
    0.35439733415842056,
    0.3542751967906952,
    0.35398247465491295,
    0.35418836027383804,
    0.3541281595826149,
    0.354297149926424,
    0.3542453460395336,
    0.3541616126894951,
    0.3543724939227104,
    0.3541251830756664,
    0.3541469909250736,
    0.3538757748901844,
    0.3541257604956627,
    0.3541358821094036,
    0.35425475984811783,
    0.35416872054338455,
    0.3540553189814091,
    0.3540147729218006,
    0.3542203977704048,
    0.3538955822587013,
    0.35394707694649696,
    0.35405174270272255,
    0.3540836460888386,
    0.35435831919312477,
    0.3541731648147106,
    0.3541472926735878,
    0.3539452366530895,
    0.3539981096982956,
    0.35400981456041336,
    0.3540721759200096,
    0.3541463799774647,
    0.35424840822815895,
    0.3542448990046978,
    0.35399964079260826,
    0.3541041314601898,
    0.3539045415818691,
    0.35425639152526855,
    0.35407431423664093,
    0.35459157079458237,
    0.35511092469096184,
    0.3548390865325928,
    0.35482145100831985,
    0.35497206449508667,
    0.3551303744316101,
    0.3548554703593254,
    0.3546842373907566,
    0.35496338829398155,
    0.35482383891940117,
    0.3553011119365692,
    0.35495616868138313,
    0.35502810031175613,
    0.3548317439854145,
    0.3547780364751816,
    0.3548286370933056,
    0.3546920195221901,
    0.35481344908475876,
    0.3550548702478409,
    0.3548608087003231,
    0.3549553379416466,
    0.3548406958580017,
    0.3548754006624222,
    0.35507937520742416,
    0.35499442368745804,
    0.35512683540582657,
    0.3549618497490883,
    0.3548831194639206,
    0.3547333888709545,
    0.3547503463923931,
    0.35488033667206764,
    0.3549685478210449,
    0.35514212399721146,
    0.3548310399055481,
    0.35486365109682083,
    0.3550596162676811,
    0.35500776022672653,
    0.3549589440226555,
    0.3549400381743908,
    0.3548148460686207,
    0.3548172004520893,
    0.35502874106168747,
    0.35496315732598305,
    0.3545672185719013,
    0.35472676903009415,
    0.3548228517174721,
    0.35510378703475,
    0.35479193553328514,
    0.3547375202178955,
    0.35471493378281593,
    0.3548554927110672,
    0.35515595227479935,
    0.3549950458109379,
    0.35481347516179085,
    0.35473210364580154,
    0.35490458831191063,
    0.35482560470700264,
    0.35503287613391876,
    0.35501769185066223,
    0.35510436818003654
  ],
  "world_images_per_second": 360.96576770182816,
  "worlds": 128
}


==> anc/results/h100_sweep_records.json <==
[
  {
    "active_power_mean_w": 95.6,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 96.0,
    "active_utilization_p95_percent": 96.0,
    "energy_per_iteration_j": 2.123422671878444,
    "gaussian_worlds_per_second": 197002255.68068692,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.01369602233171463,
    "iteration_p95_s": 0.013751193881034851,
    "iterations": 30,
    "mean_iteration_seconds": 0.013705426827073097,
    "measured_energy_joules": 74.31979351574554,
    "peak_allocator_bytes": 813709312,
    "peak_device_memory_mib": 1733.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 72.96379840025442,
    "worlds": 1
  },
  {
    "active_power_mean_w": 88.11,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 92.0,
    "active_utilization_p95_percent": 92.0,
    "energy_per_iteration_j": 2.1755169618986545,
    "gaussian_worlds_per_second": 194377351.51257488,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.013869300484657288,
    "iteration_p95_s": 0.014050152152776718,
    "iterations": 30,
    "mean_iteration_seconds": 0.013890507196386655,
    "measured_energy_joules": 76.14309366645291,
    "peak_allocator_bytes": 813709312,
    "peak_device_memory_mib": 1733.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 71.99161167132404,
    "worlds": 1
  },
  {
    "active_power_mean_w": 90.08,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 93.0,
    "active_utilization_p95_percent": 93.0,
    "energy_per_iteration_j": 2.2460674726760814,
    "gaussian_worlds_per_second": 194784585.759652,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.013850893825292587,
    "iteration_p95_s": 0.014030199497938156,
    "iterations": 30,
    "mean_iteration_seconds": 0.01386146644751231,
    "measured_energy_joules": 78.61236154366284,
    "peak_allocator_bytes": 813709312,
    "peak_device_memory_mib": 1733.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 72.14243917024147,
    "worlds": 1
  },
  {
    "active_power_mean_w": 111.93,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 96.0,
    "active_utilization_p95_percent": 96.0,
    "energy_per_iteration_j": 2.871593282575054,
    "gaussian_worlds_per_second": 349536158.00875133,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.015442751348018646,
    "iteration_p95_s": 0.015499953180551529,
    "iterations": 30,
    "mean_iteration_seconds": 0.015449045474330585,
    "measured_energy_joules": 100.50576489012688,
    "peak_allocator_bytes": 1270070784,
    "peak_device_memory_mib": 2215.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 129.45783629953752,
    "worlds": 2
  },
  {
    "active_power_mean_w": 109.28,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 96.0,
    "active_utilization_p95_percent": 96.0,
    "energy_per_iteration_j": 2.3619804584240276,
    "gaussian_worlds_per_second": 349343535.2002148,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.015454797074198723,
    "iteration_p95_s": 0.015502732247114182,
    "iterations": 30,
    "mean_iteration_seconds": 0.015457563847303391,
    "measured_energy_joules": 82.66931604484097,
    "peak_allocator_bytes": 1270070784,
    "peak_device_memory_mib": 2215.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 129.38649451859808,
    "worlds": 2
  },
  {
    "active_power_mean_w": 100.89,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 96.0,
    "active_utilization_p95_percent": 96.0,
    "energy_per_iteration_j": 2.325141817821456,
    "gaussian_worlds_per_second": 349392454.9029976,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.015445690602064133,
    "iteration_p95_s": 0.015481758862733841,
    "iterations": 30,
    "mean_iteration_seconds": 0.015455399577816328,
    "measured_energy_joules": 81.37996362375095,
    "peak_allocator_bytes": 1270070784,
    "peak_device_memory_mib": 2215.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 129.40461292703617,
    "worlds": 2
  },
  {
    "active_power_mean_w": 120.25,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 94.0,
    "active_utilization_p95_percent": 94.0,
    "energy_per_iteration_j": 2.557222389514957,
    "gaussian_worlds_per_second": 542891657.559546,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.019879596307873726,
    "iteration_p95_s": 0.019975677132606506,
    "iterations": 30,
    "mean_iteration_seconds": 0.01989347202082475,
    "measured_energy_joules": 89.5027836330235,
    "peak_allocator_bytes": 2180264448,
    "peak_device_memory_mib": 3389.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 201.07098428131334,
    "worlds": 4
  },
  {
    "active_power_mean_w": 117.45,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 95.0,
    "active_utilization_p95_percent": 95.0,
    "energy_per_iteration_j": 2.7285057517550886,
    "gaussian_worlds_per_second": 542937928.3108162,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.01990097016096115,
    "iteration_p95_s": 0.019989512860774994,
    "iterations": 30,
    "mean_iteration_seconds": 0.019891776641209922,
    "measured_energy_joules": 95.4977013114281,
    "peak_allocator_bytes": 2180264448,
    "peak_device_memory_mib": 3389.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 201.08812159659857,
    "worlds": 4
  },
  {
    "active_power_mean_w": 112.75,
    "active_telemetry_samples": 1,
    "active_utilization_mean_percent": 95.0,
    "active_utilization_p95_percent": 95.0,
    "energy_per_iteration_j": 2.2769287318922578,
    "gaussian_worlds_per_second": 543368251.2811949,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.019879736006259918,
    "iteration_p95_s": 0.019997488707304,
    "iterations": 30,
    "mean_iteration_seconds": 0.019876023257772126,
    "measured_energy_joules": 79.69250561622903,
    "peak_allocator_bytes": 2180264448,
    "peak_device_memory_mib": 3389.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 3,
    "world_images_per_second": 201.24750047451664,
    "worlds": 4
  },
  {
    "active_power_mean_w": 161.04000000000002,
    "active_telemetry_samples": 2,
    "active_utilization_mean_percent": 96.5,
    "active_utilization_p95_percent": 97.0,
    "energy_per_iteration_j": 5.044468957402877,
    "gaussian_worlds_per_second": 731941397.8380084,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.02956647239625454,
    "iteration_p95_s": 0.02962445095181465,
    "iterations": 30,
    "mean_iteration_seconds": 0.02951055926581224,
    "measured_energy_joules": 176.5564135091007,
    "peak_allocator_bytes": 3996770816,
    "peak_device_memory_mib": 5503.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 4,
    "world_images_per_second": 271.08940660666974,
    "worlds": 8
  },
  {
    "active_power_mean_w": 156.53,
    "active_telemetry_samples": 2,
    "active_utilization_mean_percent": 96.0,
    "active_utilization_p95_percent": 96.0,
    "energy_per_iteration_j": 4.822572723824531,
    "gaussian_worlds_per_second": 731073552.1302669,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.02955574356019497,
    "iteration_p95_s": 0.029667507857084274,
    "iterations": 30,
    "mean_iteration_seconds": 0.029545590778191886,
    "measured_energy_joules": 168.7900453338586,
    "peak_allocator_bytes": 3996770816,
    "peak_device_memory_mib": 5503.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 4,
    "world_images_per_second": 270.76798227046925,
    "worlds": 8
  },
  {
    "active_power_mean_w": 164.02,
    "active_telemetry_samples": 2,
    "active_utilization_mean_percent": 96.5,
    "active_utilization_p95_percent": 97.0,
    "energy_per_iteration_j": 5.039032421630941,
    "gaussian_worlds_per_second": 732959338.2636085,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.029498133808374405,
    "iteration_p95_s": 0.029659952968358994,
    "iterations": 30,
    "mean_iteration_seconds": 0.02946957473953565,
    "measured_energy_joules": 176.36613475708293,
    "peak_allocator_bytes": 3996770816,
    "peak_device_memory_mib": 5503.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 4,
    "world_images_per_second": 271.46642157911424,
    "worlds": 8
  },
  {
    "active_power_mean_w": 207.21333333333334,
    "active_telemetry_samples": 3,
    "active_utilization_mean_percent": 98.0,
    "active_utilization_p95_percent": 98.0,
    "energy_per_iteration_j": 9.307686719318585,
    "gaussian_worlds_per_second": 839685970.8552953,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.05149494484066963,
    "iteration_p95_s": 0.05189605429768562,
    "iterations": 30,
    "mean_iteration_seconds": 0.05144780489305655,
    "measured_energy_joules": 325.7690351761505,
    "peak_allocator_bytes": 7622492672,
    "peak_device_memory_mib": 9735.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 5,
    "world_images_per_second": 310.9948040204797,
    "worlds": 16
  },
  {
    "active_power_mean_w": 202.13333333333333,
    "active_telemetry_samples": 3,
    "active_utilization_mean_percent": 98.0,
    "active_utilization_p95_percent": 98.0,
    "energy_per_iteration_j": 9.148845432123435,
    "gaussian_worlds_per_second": 838796943.6701736,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.05145798996090889,
    "iteration_p95_s": 0.051912836730480194,
    "iterations": 30,
    "mean_iteration_seconds": 0.0515023335814476,
    "measured_energy_joules": 320.20959012432024,
    "peak_allocator_bytes": 7622492672,
    "peak_device_memory_mib": 9735.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 5,
    "world_images_per_second": 310.66553469265693,
    "worlds": 16
  },
  {
    "active_power_mean_w": 214.34,
    "active_telemetry_samples": 3,
    "active_utilization_mean_percent": 98.0,
    "active_utilization_p95_percent": 98.0,
    "energy_per_iteration_j": 9.581641393697689,
    "gaussian_worlds_per_second": 839923625.8110366,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.05141415260732174,
    "iteration_p95_s": 0.05170328915119171,
    "iterations": 30,
    "mean_iteration_seconds": 0.05143324782450994,
    "measured_energy_joules": 335.3574487794191,
    "peak_allocator_bytes": 7622492672,
    "peak_device_memory_mib": 9735.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 5,
    "world_images_per_second": 311.082824374458,
    "worlds": 16
  },
  {
    "active_power_mean_w": 237.35999999999999,
    "active_telemetry_samples": 6,
    "active_utilization_mean_percent": 98.66666666666667,
    "active_utilization_p95_percent": 99.0,
    "energy_per_iteration_j": 21.59003939692942,
    "gaussian_worlds_per_second": 900783671.7756948,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.09575634077191353,
    "iteration_p95_s": 0.09665659815073013,
    "iterations": 30,
    "mean_iteration_seconds": 0.09591648106773694,
    "measured_energy_joules": 755.6513788925297,
    "peak_allocator_bytes": 14885946880,
    "peak_device_memory_mib": 18183.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 8,
    "world_images_per_second": 333.62358213914627,
    "worlds": 32
  },
  {
    "active_power_mean_w": 239.99166666666667,
    "active_telemetry_samples": 6,
    "active_utilization_mean_percent": 98.83333333333333,
    "active_utilization_p95_percent": 99.0,
    "energy_per_iteration_j": 21.907636126643844,
    "gaussian_worlds_per_second": 901533710.809228,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.0959406178444624,
    "iteration_p95_s": 0.09669510647654533,
    "iterations": 30,
    "mean_iteration_seconds": 0.09583668249348799,
    "measured_energy_joules": 766.7672644325345,
    "peak_allocator_bytes": 14885946880,
    "peak_device_memory_mib": 18183.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 8,
    "world_images_per_second": 333.90137437378814,
    "worlds": 32
  },
  {
    "active_power_mean_w": 236.43500000000003,
    "active_telemetry_samples": 6,
    "active_utilization_mean_percent": 98.33333333333333,
    "active_utilization_p95_percent": 99.0,
    "energy_per_iteration_j": 21.682717167561076,
    "gaussian_worlds_per_second": 902386767.8876541,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.09567215107381344,
    "iteration_p95_s": 0.0966666229069233,
    "iterations": 30,
    "mean_iteration_seconds": 0.09574608479936918,
    "measured_energy_joules": 758.8951008646377,
    "peak_allocator_bytes": 14885946880,
    "peak_device_memory_mib": 18183.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 8,
    "world_images_per_second": 334.2173214398719,
    "worlds": 32
  },
  {
    "active_power_mean_w": 250.32,
    "active_telemetry_samples": 13,
    "active_utilization_mean_percent": 92.46153846153847,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 49.72717309501979,
    "gaussian_worlds_per_second": 950942925.3695823,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.18170646764338017,
    "iteration_p95_s": 0.18191901966929436,
    "iterations": 30,
    "mean_iteration_seconds": 0.18171437568962573,
    "measured_energy_joules": 1740.4510583256929,
    "peak_allocator_bytes": 29410653184,
    "peak_device_memory_mib": 35093.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 14,
    "world_images_per_second": 352.2010834702157,
    "worlds": 64
  },
  {
    "active_power_mean_w": 267.6741666666667,
    "active_telemetry_samples": 12,
    "active_utilization_mean_percent": 99.41666666666667,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 50.222783480572915,
    "gaussian_worlds_per_second": 951070844.0240427,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.1816799622029066,
    "iteration_p95_s": 0.18187258020043373,
    "iterations": 30,
    "mean_iteration_seconds": 0.18168993517756463,
    "measured_energy_joules": 1757.797421820052,
    "peak_allocator_bytes": 29410653184,
    "peak_device_memory_mib": 35093.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 14,
    "world_images_per_second": 352.24846074964546,
    "worlds": 64
  },
  {
    "active_power_mean_w": 254.2030769230769,
    "active_telemetry_samples": 13,
    "active_utilization_mean_percent": 92.84615384615384,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 50.52115515543308,
    "gaussian_worlds_per_second": 950963591.265938,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.18168894201517105,
    "iteration_p95_s": 0.18191803246736526,
    "iterations": 30,
    "mean_iteration_seconds": 0.18171042675773302,
    "measured_energy_joules": 1768.2404304401578,
    "peak_allocator_bytes": 29410653184,
    "peak_device_memory_mib": 35093.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 14,
    "world_images_per_second": 352.208737505903,
    "worlds": 64
  },
  {
    "active_power_mean_w": 274.3354166666667,
    "active_telemetry_samples": 24,
    "active_utilization_mean_percent": 96.5,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 101.46977957148691,
    "gaussian_worlds_per_second": 972839829.8007262,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.3552743662148714,
    "iteration_p95_s": 0.35551195591688156,
    "iterations": 30,
    "mean_iteration_seconds": 0.35524861278633274,
    "measured_energy_joules": 3551.442285002042,
    "peak_allocator_bytes": 58457410560,
    "peak_device_memory_mib": 68917.0,
    "repeat": 0,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 25,
    "world_images_per_second": 360.31104807434303,
    "worlds": 128
  },
  {
    "active_power_mean_w": 280.8752173913044,
    "active_telemetry_samples": 23,
    "active_utilization_mean_percent": 99.47826086956522,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 99.27033701018348,
    "gaussian_worlds_per_second": 973516063.576523,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.3549748733639717,
    "iteration_p95_s": 0.3552746921777725,
    "iterations": 30,
    "mean_iteration_seconds": 0.3550018463283777,
    "measured_energy_joules": 3474.461795356422,
    "peak_allocator_bytes": 58457410560,
    "peak_device_memory_mib": 68917.0,
    "repeat": 1,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 24,
    "world_images_per_second": 360.56150502834186,
    "worlds": 128
  },
  {
    "active_power_mean_w": 283.31565217391307,
    "active_telemetry_samples": 23,
    "active_utilization_mean_percent": 98.65217391304348,
    "active_utilization_p95_percent": 100.0,
    "energy_per_iteration_j": 100.38313616771518,
    "gaussian_worlds_per_second": 973369318.2816128,
    "gaussians": 2700000,
    "gpu": "NVIDIA H100 PCIe",
    "iteration_p50_s": 0.3550746776163578,
    "iteration_p95_s": 0.35523371025919914,
    "iterations": 30,
    "mean_iteration_seconds": 0.35505536645650865,
    "measured_energy_joules": 3513.409765870031,
    "peak_allocator_bytes": 58457410560,
    "peak_device_memory_mib": 68917.0,
    "repeat": 2,
    "resolution": [
      160,
      90
    ],
    "telemetry_samples": 24,
    "world_images_per_second": 360.5071549191158,
    "worlds": 128
  }
]


==> anc/results/h100_sweep_summary.json <==
[
  {
    "energy_per_iteration_j_mean": 2.1816690354843935,
    "iteration_p50_s_mean": 0.013805405547221502,
    "iteration_p95_s_mean": 0.013943848510583242,
    "peak_device_memory_mib_mean": 1733.0,
    "power_mean_w": 91.26333333333334,
    "repeats": 3,
    "utilization_mean_percent": 93.66666666666667,
    "world_images_per_second_mean": 72.3659497472733,
    "world_images_per_second_stdev": 0.5232155316032935,
    "worlds": 1
  },
  {
    "energy_per_iteration_j_mean": 2.519571852940179,
    "iteration_p50_s_mean": 0.015447746341427168,
    "iteration_p95_s_mean": 0.015494814763466517,
    "peak_device_memory_mib_mean": 2215.0,
    "power_mean_w": 107.36666666666667,
    "repeats": 3,
    "utilization_mean_percent": 96.0,
    "world_images_per_second_mean": 129.41631458172392,
    "world_images_per_second_stdev": 0.03708246174037201,
    "worlds": 2
  },
  {
    "energy_per_iteration_j_mean": 2.5208856243874345,
    "iteration_p50_s_mean": 0.019886767491698265,
    "iteration_p95_s_mean": 0.019987559566895168,
    "peak_device_memory_mib_mean": 3389.0,
    "power_mean_w": 116.81666666666666,
    "repeats": 3,
    "utilization_mean_percent": 94.66666666666667,
    "world_images_per_second_mean": 201.13553545080953,
    "world_images_per_second_stdev": 0.09734242032176348,
    "worlds": 4
  },
  {
    "energy_per_iteration_j_mean": 4.968691367619449,
    "iteration_p50_s_mean": 0.02954011658827464,
    "iteration_p95_s_mean": 0.029650637259085972,
    "peak_device_memory_mib_mean": 5503.0,
    "power_mean_w": 160.53,
    "repeats": 3,
    "utilization_mean_percent": 96.33333333333333,
    "world_images_per_second_mean": 271.10793681875106,
    "world_images_per_second_stdev": 0.34958817705259754,
    "worlds": 8
  },
  {
    "energy_per_iteration_j_mean": 9.346057848379903,
    "iteration_p50_s_mean": 0.05145569580296675,
    "iteration_p95_s_mean": 0.05183739339311918,
    "peak_device_memory_mib_mean": 9735.0,
    "power_mean_w": 207.89555555555555,
    "repeats": 3,
    "utilization_mean_percent": 98.0,
    "world_images_per_second_mean": 310.9143876958649,
    "world_images_per_second_stdev": 0.21996081147066,
    "worlds": 16
  },
  {
    "energy_per_iteration_j_mean": 21.726797563711447,
    "iteration_p50_s_mean": 0.09578970323006313,
    "iteration_p95_s_mean": 0.09667277584473292,
    "peak_device_memory_mib_mean": 18183.0,
    "power_mean_w": 237.9288888888889,
    "repeats": 3,
    "utilization_mean_percent": 98.61111111111111,
    "world_images_per_second_mean": 333.91409265093546,
    "world_images_per_second_stdev": 0.29707390534468175,
    "worlds": 32
  },
  {
    "energy_per_iteration_j_mean": 50.15703724367526,
    "iteration_p50_s_mean": 0.18169179062048593,
    "iteration_p95_s_mean": 0.18190321077903113,
    "peak_device_memory_mib_mean": 35093.0,
    "power_mean_w": 257.39908119658116,
    "repeats": 3,
    "utilization_mean_percent": 94.90811965811966,
    "world_images_per_second_mean": 352.2194272419214,
    "world_images_per_second_stdev": 0.02543333430065464,
    "worlds": 64
  },
  {
    "energy_per_iteration_j_mean": 100.37441758312852,
    "iteration_p50_s_mean": 0.3551079723984003,
    "iteration_p95_s_mean": 0.3553401194512844,
    "peak_device_memory_mib_mean": 68917.0,
    "power_mean_w": 279.5087620772947,
    "repeats": 3,
    "utilization_mean_percent": 98.21014492753623,
    "world_images_per_second_mean": 360.4599026739336,
    "world_images_per_second_stdev": 0.13174502820852033,
    "worlds": 128
  }
]


==> anc/results/oracle_atlas/dnerf_bouncingballs_atlas.json <==
{
  "artifacts": {
    "oracle_frontier": "/root/packet_conditioned_gaussians/runs/oracle_atlas/dnerf-bouncingballs_hifi/oracle_frontier.pdf",
    "worst_tail_gallery": "/root/packet_conditioned_gaussians/runs/oracle_atlas/dnerf-bouncingballs_hifi/worst_tail_gallery.pdf"
  },
  "budgets": [
    18827582,
    37655164,
    56482746,
    75310328
  ],
  "complete": true,
  "complete_bytes": 75310328,
  "elapsed_seconds": 209.03490795567632,
  "frames_evaluated": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "oracle_gaps": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 18827582,
        "lpips": 0.059090759605169296,
        "lpips_excess_percent": 38.69979232703027,
        "oracle_lpips": 0.042603351175785065,
        "oracle_psnr": 30.27114815346137,
        "policy": "Dependency byte-greedy",
        "psnr": 27.273959452800675,
        "psnr_gap_db": 2.9971887006606934,
        "wire_bytes": 18772596
      },
      {
        "budget_bytes": 37655164,
        "lpips": 0.028644535690546036,
        "lpips_excess_percent": 28.480090429880292,
        "oracle_lpips": 0.022294921800494194,
        "oracle_psnr": 33.903010240899874,
        "policy": "Dependency byte-greedy",
        "psnr": 30.96267205809402,
        "psnr_gap_db": 2.940338182805853,
        "wire_bytes": 37371124
      },
      {
        "budget_bytes": 56482746,
        "lpips": 0.014319091103971004,
        "lpips_excess_percent": -5.735023386593583,
        "oracle_lpips": 0.01519025582820177,
        "oracle_psnr": 34.66875440666554,
        "policy": "Dependency byte-greedy",
        "psnr": 35.036124169979516,
        "psnr_gap_db": -0.36736976331397386,
        "wire_bytes": 55588824
      },
      {
        "budget_bytes": 75310328,
        "lpips": 0.01192869059741497,
        "lpips_excess_percent": 0.0,
        "oracle_lpips": 0.01192869059741497,
        "oracle_psnr": 35.5392851790255,
        "policy": "Dependency byte-greedy",
        "psnr": 35.5392851790255,
        "psnr_gap_db": 0.0,
        "wire_bytes": 75310328
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 18827582,
        "lpips": 0.04575144872069359,
        "lpips_excess_percent": 7.389319051262433,
        "oracle_lpips": 0.042603351175785065,
        "oracle_psnr": 30.27114815346137,
        "policy": "Nominal layer order",
        "psnr": 28.268312252626583,
        "psnr_gap_db": 2.0028359008347856,
        "wire_bytes": 18290188
      },
      {
        "budget_bytes": 37655164,
        "lpips": 0.01878051832318306,
        "lpips_excess_percent": -15.763246486171722,
        "oracle_lpips": 0.022294921800494194,
        "oracle_psnr": 33.903010240899874,
        "policy": "Nominal layer order",
        "psnr": 33.357895217773,
        "psnr_gap_db": 0.5451150231268755,
        "wire_bytes": 37214848
      },
      {
        "budget_bytes": 56482746,
        "lpips": 0.014460842125117779,
        "lpips_excess_percent": -4.8018526569498885,
        "oracle_lpips": 0.01519025582820177,
        "oracle_psnr": 34.66875440666554,
        "policy": "Nominal layer order",
        "psnr": 35.02570804150308,
        "psnr_gap_db": -0.35695363483753795,
        "wire_bytes": 55589784
      },
      {
        "budget_bytes": 75310328,
        "lpips": 0.01192869059741497,
        "lpips_excess_percent": 0.0,
        "oracle_lpips": 0.01192869059741497,
        "oracle_psnr": 35.5392851790255,
        "policy": "Nominal layer order",
        "psnr": 35.5392851790255,
        "psnr_gap_db": 0.0,
        "wire_bytes": 75310328
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 18827582,
        "lpips": 0.037395916879177094,
        "lpips_excess_percent": -12.223062629795606,
        "oracle_lpips": 0.042603351175785065,
        "oracle_psnr": 30.27114815346137,
        "policy": "Render-utility order",
        "psnr": 32.48820644922187,
        "psnr_gap_db": -2.217058295760502,
        "wire_bytes": 18550412
      },
      {
        "budget_bytes": 37655164,
        "lpips": 0.016132483258843422,
        "lpips_excess_percent": -27.64054790949827,
        "oracle_lpips": 0.022294921800494194,
        "oracle_psnr": 33.903010240899874,
        "policy": "Render-utility order",
        "psnr": 34.5879683721926,
        "psnr_gap_db": -0.6849581312927242,
        "wire_bytes": 37325012
      },
      {
        "budget_bytes": 56482746,
        "lpips": 0.012724085710942745,
        "lpips_excess_percent": -16.235211211389927,
        "oracle_lpips": 0.01519025582820177,
        "oracle_psnr": 34.66875440666554,
        "policy": "Render-utility order",
        "psnr": 35.24193169102337,
        "psnr_gap_db": -0.5731772843578256,
        "wire_bytes": 55700908
      },
      {
        "budget_bytes": 75310328,
        "lpips": 0.012489892542362213,
        "lpips_excess_percent": 4.70463996332388,
        "oracle_lpips": 0.01192869059741497,
        "oracle_psnr": 35.5392851790255,
        "policy": "Render-utility order",
        "psnr": 35.38468337316053,
        "psnr_gap_db": 0.15460180586497074,
        "wire_bytes": 59958960
      }
    ]
  },
  "oracle_lpips": [
    {
      "active_fraction": 0.3671875,
      "depth_mean": 1.46875,
      "flicker": 0.016217108815908432,
      "lpips": 0.042603351175785065,
      "psnr": 29.726046944868017,
      "ssim": 0.9764504432678223,
      "state_index": 1183,
      "temporal_lpips": 0.046296004205942154,
      "wire_bytes": 18484232
    },
    {
      "active_fraction": 0.5625,
      "depth_mean": 2.25,
      "flicker": 0.010586583986878395,
      "lpips": 0.022294921800494194,
      "psnr": 32.447588491646044,
      "ssim": 0.9831878542900085,
      "state_index": 973,
      "temporal_lpips": 0.023890461772680283,
      "wire_bytes": 34343488
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.00856161117553711,
      "lpips": 0.01519025582820177,
      "psnr": 34.66875440666554,
      "ssim": 0.9875581860542297,
      "state_index": 3,
      "temporal_lpips": 0.01705586537718773,
      "wire_bytes": 46627384
    },
    {
      "active_fraction": 1.0,
      "depth_mean": 4.0,
      "flicker": 0.005380476359277964,
      "lpips": 0.01192869059741497,
      "psnr": 35.5392851790255,
      "ssim": 0.9884158372879028,
      "state_index": 4,
      "temporal_lpips": 0.013983604498207569,
      "wire_bytes": 75310328
    }
  ],
  "oracle_psnr": [
    {
      "active_fraction": 0.3125,
      "depth_mean": 1.25,
      "flicker": 0.01685512065887451,
      "lpips": 0.0815756544470787,
      "psnr": 30.27114815346137,
      "ssim": 0.9769749045372009,
      "state_index": 433,
      "temporal_lpips": 0.09263057261705399,
      "wire_bytes": 14672336
    },
    {
      "active_fraction": 0.5859375,
      "depth_mean": 2.34375,
      "flicker": 0.00899144820868969,
      "lpips": 0.02451537735760212,
      "psnr": 33.903010240899874,
      "ssim": 0.9850872159004211,
      "state_index": 7594,
      "temporal_lpips": 0.028570935130119324,
      "wire_bytes": 37126832
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.00856161117553711,
      "lpips": 0.01519025582820177,
      "psnr": 34.66875440666554,
      "ssim": 0.9875581860542297,
      "state_index": 3,
      "temporal_lpips": 0.01705586537718773,
      "wire_bytes": 46627384
    },
    {
      "active_fraction": 1.0,
      "depth_mean": 4.0,
      "flicker": 0.005380476359277964,
      "lpips": 0.01192869059741497,
      "psnr": 35.5392851790255,
      "ssim": 0.9884158372879028,
      "state_index": 4,
      "temporal_lpips": 0.013983604498207569,
      "wire_bytes": 75310328
    }
  ],
  "peak_allocator_bytes": 1078792192,
  "policies": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 18827582,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          1,
          1,
          1,
          1,
          3,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.02122262679040432,
        "lpips": 0.059090759605169296,
        "policy": "Dependency byte-greedy",
        "psnr": 27.273959452800675,
        "ssim": 0.972690999507904,
        "temporal_lpips": 0.0669364333152771,
        "wire_bytes": 18772596
      },
      {
        "budget_bytes": 37655164,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.011632295325398445,
        "lpips": 0.028644535690546036,
        "policy": "Dependency byte-greedy",
        "psnr": 30.96267205809402,
        "ssim": 0.9833604693412781,
        "temporal_lpips": 0.03200075775384903,
        "wire_bytes": 37371124
      },
      {
        "budget_bytes": 56482746,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.007302391808480024,
        "lpips": 0.014319091103971004,
        "policy": "Dependency byte-greedy",
        "psnr": 35.036124169979516,
        "ssim": 0.9877972602844238,
        "temporal_lpips": 0.016232537105679512,
        "wire_bytes": 55588824
      },
      {
        "budget_bytes": 75310328,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4
        ],
        "flicker": 0.005380476359277964,
        "lpips": 0.01192869059741497,
        "policy": "Dependency byte-greedy",
        "psnr": 35.5392851790255,
        "ssim": 0.9884158372879028,
        "temporal_lpips": 0.013983605429530144,
        "wire_bytes": 75310328
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 18827582,
        "depths": [
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.018134409561753273,
        "lpips": 0.04575144872069359,
        "policy": "Nominal layer order",
        "psnr": 28.268312252626583,
        "ssim": 0.9775563478469849,
        "temporal_lpips": 0.05090954527258873,
        "wire_bytes": 18290188
      },
      {
        "budget_bytes": 37655164,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2
        ],
        "flicker": 0.010209723375737667,
        "lpips": 0.01878051832318306,
        "policy": "Nominal layer order",
        "psnr": 33.357895217773,
        "ssim": 0.985707700252533,
        "temporal_lpips": 0.02021787129342556,
        "wire_bytes": 37214848
      },
      {
        "budget_bytes": 56482746,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.007394024636596441,
        "lpips": 0.014460842125117779,
        "policy": "Nominal layer order",
        "psnr": 35.02570804150308,
        "ssim": 0.9878021478652954,
        "temporal_lpips": 0.016309287399053574,
        "wire_bytes": 55589784
      },
      {
        "budget_bytes": 75310328,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4
        ],
        "flicker": 0.005380476359277964,
        "lpips": 0.01192869059741497,
        "policy": "Nominal layer order",
        "psnr": 35.5392851790255,
        "ssim": 0.9884158372879028,
        "temporal_lpips": 0.013983605429530144,
        "wire_bytes": 75310328
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 18827582,
        "depths": [
          2,
          2,
          1,
          2,
          2,
          2,
          2,
          0,
          2,
          2,
          0,
          0,
          0,
          0,
          0,
          2,
          3,
          2,
          1,
          3,
          2,
          3,
          2,
          2,
          2,
          0,
          0,
          2,
          2,
          2,
          0,
          2
        ],
        "flicker": 0.011938619427382946,
        "lpips": 0.037395916879177094,
        "policy": "Render-utility order",
        "psnr": 32.48820644922187,
        "ssim": 0.9836919903755188,
        "temporal_lpips": 0.04466687887907028,
        "wire_bytes": 18550412
      },
      {
        "budget_bytes": 37655164,
        "depths": [
          4,
          2,
          3,
          3,
          3,
          3,
          2,
          2,
          2,
          3,
          3,
          2,
          3,
          3,
          0,
          3,
          3,
          3,
          2,
          3,
          3,
          4,
          2,
          3,
          3,
          2,
          0,
          3,
          2,
          2,
          0,
          3
        ],
        "flicker": 0.008423186838626862,
        "lpips": 0.016132483258843422,
        "policy": "Render-utility order",
        "psnr": 34.5879683721926,
        "ssim": 0.9870551228523254,
        "temporal_lpips": 0.01823049783706665,
        "wire_bytes": 37325012
      },
      {
        "budget_bytes": 56482746,
        "depths": [
          4,
          2,
          4,
          3,
          4,
          4,
          2,
          3,
          2,
          4,
          4,
          3,
          4,
          3,
          0,
          4,
          4,
          4,
          4,
          3,
          4,
          4,
          4,
          3,
          4,
          4,
          0,
          4,
          2,
          3,
          0,
          4
        ],
        "flicker": 0.006474270951002836,
        "lpips": 0.012724085710942745,
        "policy": "Render-utility order",
        "psnr": 35.24193169102337,
        "ssim": 0.9879846572875977,
        "temporal_lpips": 0.015038084238767624,
        "wire_bytes": 55700908
      },
      {
        "budget_bytes": 75310328,
        "depths": [
          4,
          4,
          4,
          3,
          4,
          4,
          2,
          3,
          2,
          4,
          4,
          4,
          4,
          4,
          0,
          4,
          4,
          4,
          4,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          0,
          4,
          2,
          3,
          0,
          4
        ],
        "flicker": 0.006098787300288677,
        "lpips": 0.012489892542362213,
        "policy": "Render-utility order",
        "psnr": 35.38468337316053,
        "ssim": 0.9882308840751648,
        "temporal_lpips": 0.014913272112607956,
        "wire_bytes": 59958960
      }
    ]
  },
  "scene_id": "dnerf-bouncingballs",
  "state": "/root/packet_conditioned_gaussians/runs/objective_sensitivity/bouncingballs/cvar_030/quantizer_state.pt",
  "states_evaluated": 8197,
  "utilities": "/root/packet_conditioned_gaussians/runs/real_bouncingballs/counterfactual_utility/counterfactual_utilities.json",
  "worlds_requested": 8192,
  "worst_tail": [
    {
      "active_fraction": 0.0,
      "depth_mean": 0.0,
      "flicker": 0.07465708255767822,
      "lpips": 0.35590556263923645,
      "psnr": 14.982131493431636,
      "ssim": 0.9430524110794067,
      "state_index": 0,
      "temporal_lpips": 0.4427974224090576,
      "wire_bytes": 0
    },
    {
      "active_fraction": 0.453125,
      "depth_mean": 1.8125,
      "flicker": 0.036676641553640366,
      "lpips": 0.13241706788539886,
      "psnr": 21.461849173470053,
      "ssim": 0.9691917300224304,
      "state_index": 6601,
      "temporal_lpips": 0.13771919906139374,
      "wire_bytes": 28040416
    },
    {
      "active_fraction": 0.4140625,
      "depth_mean": 1.65625,
      "flicker": 0.02848745323717594,
      "lpips": 0.11190485209226608,
      "psnr": 23.00391092139197,
      "ssim": 0.9636628031730652,
      "state_index": 5043,
      "temporal_lpips": 0.12349049746990204,
      "wire_bytes": 25351792
    }
  ],
  "worst_tail_indices": [
    0,
    6601,
    5043
  ]
}


==> anc/results/oracle_atlas/dnerf_jumpingjacks_atlas.json <==
{
  "artifacts": {
    "oracle_frontier": "/root/packet_conditioned_gaussians/runs/oracle_atlas/dnerf-jumpingjacks_hifi/oracle_frontier.pdf",
    "worst_tail_gallery": "/root/packet_conditioned_gaussians/runs/oracle_atlas/dnerf-jumpingjacks_hifi/worst_tail_gallery.pdf"
  },
  "budgets": [
    16138016,
    32276032,
    48414048,
    64552064
  ],
  "complete": true,
  "complete_bytes": 64552064,
  "elapsed_seconds": 205.13975721225142,
  "frames_evaluated": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19
  ],
  "oracle_gaps": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 16138016,
        "lpips": 0.04950889199972153,
        "lpips_excess_percent": 21.031517236411283,
        "oracle_lpips": 0.04090578481554985,
        "oracle_psnr": 27.25469415553857,
        "policy": "Dependency byte-greedy",
        "psnr": 26.350693064199735,
        "psnr_gap_db": 0.9040010913388343,
        "wire_bytes": 16095332
      },
      {
        "budget_bytes": 32276032,
        "lpips": 0.027364743873476982,
        "lpips_excess_percent": 29.12228729409767,
        "oracle_lpips": 0.021192889660596848,
        "oracle_psnr": 30.210843379343217,
        "policy": "Dependency byte-greedy",
        "psnr": 28.87423135481994,
        "psnr_gap_db": 1.3366120245232764,
        "wire_bytes": 32035100
      },
      {
        "budget_bytes": 48414048,
        "lpips": 0.015167104080319405,
        "lpips_excess_percent": -0.9502190972307328,
        "oracle_lpips": 0.015312607400119305,
        "oracle_psnr": 31.629995187449495,
        "policy": "Dependency byte-greedy",
        "psnr": 31.648432926104697,
        "psnr_gap_db": -0.018437738655201485,
        "wire_bytes": 47650608
      },
      {
        "budget_bytes": 64552064,
        "lpips": 0.014838071539998055,
        "lpips_excess_percent": 0.0,
        "oracle_lpips": 0.014838071539998055,
        "oracle_psnr": 31.66435587799468,
        "policy": "Dependency byte-greedy",
        "psnr": 31.66435587799468,
        "psnr_gap_db": 0.0,
        "wire_bytes": 64552064
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 16138016,
        "lpips": 0.034899886697530746,
        "lpips_excess_percent": -14.682270845310937,
        "oracle_lpips": 0.04090578481554985,
        "oracle_psnr": 27.25469415553857,
        "policy": "Nominal layer order",
        "psnr": 27.20198434540095,
        "psnr_gap_db": 0.052709810137621105,
        "wire_bytes": 15680028
      },
      {
        "budget_bytes": 32276032,
        "lpips": 0.018686866387724876,
        "lpips_excess_percent": -11.824830464395458,
        "oracle_lpips": 0.021192889660596848,
        "oracle_psnr": 30.210843379343217,
        "policy": "Nominal layer order",
        "psnr": 30.131231508097017,
        "psnr_gap_db": 0.0796118712462004,
        "wire_bytes": 31901160
      },
      {
        "budget_bytes": 48414048,
        "lpips": 0.015167104080319405,
        "lpips_excess_percent": -0.9502190972307328,
        "oracle_lpips": 0.015312607400119305,
        "oracle_psnr": 31.629995187449495,
        "policy": "Nominal layer order",
        "psnr": 31.648432926104697,
        "psnr_gap_db": -0.018437738655201485,
        "wire_bytes": 47650608
      },
      {
        "budget_bytes": 64552064,
        "lpips": 0.014838071539998055,
        "lpips_excess_percent": 0.0,
        "oracle_lpips": 0.014838071539998055,
        "oracle_psnr": 31.66435587799468,
        "policy": "Nominal layer order",
        "psnr": 31.66435587799468,
        "psnr_gap_db": 0.0,
        "wire_bytes": 64552064
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 16138016,
        "lpips": 0.026809021830558777,
        "lpips_excess_percent": -34.46153899394776,
        "oracle_lpips": 0.04090578481554985,
        "oracle_psnr": 27.25469415553857,
        "policy": "Render-utility order",
        "psnr": 29.265297556123958,
        "psnr_gap_db": -2.0106034005853886,
        "wire_bytes": 16092896
      },
      {
        "budget_bytes": 32276032,
        "lpips": 0.015986857935786247,
        "lpips_excess_percent": -24.564992354440374,
        "oracle_lpips": 0.021192889660596848,
        "oracle_psnr": 30.210843379343217,
        "policy": "Render-utility order",
        "psnr": 31.599781709477046,
        "psnr_gap_db": -1.3889383301338292,
        "wire_bytes": 31994472
      },
      {
        "budget_bytes": 48414048,
        "lpips": 0.01559001486748457,
        "lpips_excess_percent": 1.81162789665138,
        "oracle_lpips": 0.015312607400119305,
        "oracle_psnr": 31.629995187449495,
        "policy": "Render-utility order",
        "psnr": 31.741196781333638,
        "psnr_gap_db": -0.11120159388414308,
        "wire_bytes": 43614876
      },
      {
        "budget_bytes": 64552064,
        "lpips": 0.01559001486748457,
        "lpips_excess_percent": 5.067662097864597,
        "oracle_lpips": 0.014838071539998055,
        "oracle_psnr": 31.66435587799468,
        "policy": "Render-utility order",
        "psnr": 31.741196781333638,
        "psnr_gap_db": -0.0768409033389581,
        "wire_bytes": 43614876
      }
    ]
  },
  "oracle_lpips": [
    {
      "active_fraction": 0.375,
      "depth_mean": 1.5,
      "flicker": 0.013631965033710003,
      "lpips": 0.04090578481554985,
      "psnr": 26.938617789181414,
      "ssim": 0.9615288972854614,
      "state_index": 6801,
      "temporal_lpips": 0.050546322017908096,
      "wire_bytes": 15985996
    },
    {
      "active_fraction": 0.59375,
      "depth_mean": 2.375,
      "flicker": 0.008885464631021023,
      "lpips": 0.021192889660596848,
      "psnr": 29.728256183651244,
      "ssim": 0.9734209179878235,
      "state_index": 4868,
      "temporal_lpips": 0.024907993152737617,
      "wire_bytes": 31197936
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.006927142851054668,
      "lpips": 0.015312607400119305,
      "psnr": 31.629995187449495,
      "ssim": 0.9792839884757996,
      "state_index": 3,
      "temporal_lpips": 0.017829811200499535,
      "wire_bytes": 39968128
    },
    {
      "active_fraction": 1.0,
      "depth_mean": 4.0,
      "flicker": 0.006708109751343727,
      "lpips": 0.014838071539998055,
      "psnr": 31.66435587799468,
      "ssim": 0.979646623134613,
      "state_index": 4,
      "temporal_lpips": 0.01720655895769596,
      "wire_bytes": 64552064
    }
  ],
  "oracle_psnr": [
    {
      "active_fraction": 0.3828125,
      "depth_mean": 1.53125,
      "flicker": 0.013070657849311829,
      "lpips": 0.044942934066057205,
      "psnr": 27.25469415553857,
      "ssim": 0.9621661305427551,
      "state_index": 5438,
      "temporal_lpips": 0.057842694222927094,
      "wire_bytes": 15772216
    },
    {
      "active_fraction": 0.5859375,
      "depth_mean": 2.34375,
      "flicker": 0.008677393198013306,
      "lpips": 0.022566238418221474,
      "psnr": 30.210843379343217,
      "ssim": 0.9730146527290344,
      "state_index": 389,
      "temporal_lpips": 0.026422912254929543,
      "wire_bytes": 32134332
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.006927142851054668,
      "lpips": 0.015312607400119305,
      "psnr": 31.629995187449495,
      "ssim": 0.9792839884757996,
      "state_index": 3,
      "temporal_lpips": 0.017829811200499535,
      "wire_bytes": 39968128
    },
    {
      "active_fraction": 1.0,
      "depth_mean": 4.0,
      "flicker": 0.006708109751343727,
      "lpips": 0.014838071539998055,
      "psnr": 31.66435587799468,
      "ssim": 0.979646623134613,
      "state_index": 4,
      "temporal_lpips": 0.01720655895769596,
      "wire_bytes": 64552064
    }
  ],
  "peak_allocator_bytes": 996713984,
  "policies": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 16138016,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.014788064174354076,
        "lpips": 0.04950889199972153,
        "policy": "Dependency byte-greedy",
        "psnr": 26.350693064199735,
        "ssim": 0.9614624977111816,
        "temporal_lpips": 0.06697650998830795,
        "wire_bytes": 16095332
      },
      {
        "budget_bytes": 32276032,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.009785676375031471,
        "lpips": 0.027364743873476982,
        "policy": "Dependency byte-greedy",
        "psnr": 28.87423135481994,
        "ssim": 0.9737337231636047,
        "temporal_lpips": 0.03513422980904579,
        "wire_bytes": 32035100
      },
      {
        "budget_bytes": 48414048,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.006843712646514177,
        "lpips": 0.015167104080319405,
        "policy": "Dependency byte-greedy",
        "psnr": 31.648432926104697,
        "ssim": 0.9794254302978516,
        "temporal_lpips": 0.01764805242419243,
        "wire_bytes": 47650608
      },
      {
        "budget_bytes": 64552064,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4
        ],
        "flicker": 0.006708109751343727,
        "lpips": 0.014838071539998055,
        "policy": "Dependency byte-greedy",
        "psnr": 31.66435587799468,
        "ssim": 0.979646623134613,
        "temporal_lpips": 0.017206555232405663,
        "wire_bytes": 64552064
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 16138016,
        "depths": [
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.012591003440320492,
        "lpips": 0.034899886697530746,
        "policy": "Nominal layer order",
        "psnr": 27.20198434540095,
        "ssim": 0.9661272168159485,
        "temporal_lpips": 0.04477870464324951,
        "wire_bytes": 15680028
      },
      {
        "budget_bytes": 32276032,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2
        ],
        "flicker": 0.008343159221112728,
        "lpips": 0.018686866387724876,
        "policy": "Nominal layer order",
        "psnr": 30.131231508097017,
        "ssim": 0.9756047129631042,
        "temporal_lpips": 0.022679978981614113,
        "wire_bytes": 31901160
      },
      {
        "budget_bytes": 48414048,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.006843712646514177,
        "lpips": 0.015167104080319405,
        "policy": "Nominal layer order",
        "psnr": 31.648432926104697,
        "ssim": 0.9794254302978516,
        "temporal_lpips": 0.01764805242419243,
        "wire_bytes": 47650608
      },
      {
        "budget_bytes": 64552064,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4
        ],
        "flicker": 0.006708109751343727,
        "lpips": 0.014838071539998055,
        "policy": "Nominal layer order",
        "psnr": 31.66435587799468,
        "ssim": 0.979646623134613,
        "temporal_lpips": 0.017206555232405663,
        "wire_bytes": 64552064
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 16138016,
        "depths": [
          0,
          0,
          0,
          3,
          0,
          0,
          3,
          1,
          2,
          0,
          2,
          2,
          0,
          0,
          0,
          3,
          2,
          2,
          2,
          2,
          3,
          2,
          3,
          2,
          0,
          0,
          1,
          0,
          0,
          3,
          3,
          3
        ],
        "flicker": 0.009776962921023369,
        "lpips": 0.026809021830558777,
        "policy": "Render-utility order",
        "psnr": 29.265297556123958,
        "ssim": 0.9707662463188171,
        "temporal_lpips": 0.031190382316708565,
        "wire_bytes": 16092896
      },
      {
        "budget_bytes": 32276032,
        "depths": [
          0,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          3,
          0,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          0,
          0,
          2,
          0,
          2,
          3,
          3,
          3
        ],
        "flicker": 0.007012793328613043,
        "lpips": 0.015986857935786247,
        "policy": "Render-utility order",
        "psnr": 31.599781709477046,
        "ssim": 0.9789485931396484,
        "temporal_lpips": 0.01867460459470749,
        "wire_bytes": 31994472
      },
      {
        "budget_bytes": 48414048,
        "depths": [
          0,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          4,
          3,
          4,
          3,
          0,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          3,
          4,
          3,
          3,
          3,
          0,
          2,
          0,
          4,
          3,
          3,
          3
        ],
        "flicker": 0.0067743659019470215,
        "lpips": 0.01559001486748457,
        "policy": "Render-utility order",
        "psnr": 31.741196781333638,
        "ssim": 0.9794837236404419,
        "temporal_lpips": 0.018069598823785782,
        "wire_bytes": 43614876
      },
      {
        "budget_bytes": 64552064,
        "depths": [
          0,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          4,
          3,
          4,
          3,
          0,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          3,
          4,
          3,
          3,
          3,
          0,
          2,
          0,
          4,
          3,
          3,
          3
        ],
        "flicker": 0.0067743659019470215,
        "lpips": 0.01559001486748457,
        "policy": "Render-utility order",
        "psnr": 31.741196781333638,
        "ssim": 0.9794837236404419,
        "temporal_lpips": 0.018069598823785782,
        "wire_bytes": 43614876
      }
    ]
  },
  "scene_id": "dnerf-jumpingjacks",
  "state": "/root/packet_conditioned_gaussians/runs/real_jumpingjacks/quantizer_q025/quantizer_state.pt",
  "states_evaluated": 8197,
  "utilities": "/root/packet_conditioned_gaussians/runs/real_jumpingjacks/counterfactual_utility/counterfactual_utilities.json",
  "worlds_requested": 8192,
  "worst_tail": [
    {
      "active_fraction": 0.0,
      "depth_mean": 0.0,
      "flicker": 0.042994312942028046,
      "lpips": 0.26673004031181335,
      "psnr": 15.906679967320944,
      "ssim": 0.9421416521072388,
      "state_index": 0,
      "temporal_lpips": 0.3155161738395691,
      "wire_bytes": 0
    },
    {
      "active_fraction": 0.25,
      "depth_mean": 1.0,
      "flicker": 0.025979654863476753,
      "lpips": 0.09577459841966629,
      "psnr": 22.73195882181927,
      "ssim": 0.9402003288269043,
      "state_index": 1,
      "temporal_lpips": 0.1270860731601715,
      "wire_bytes": 731776
    },
    {
      "active_fraction": 0.34375,
      "depth_mean": 1.375,
      "flicker": 0.020297639071941376,
      "lpips": 0.08477476984262466,
      "psnr": 24.122557077495696,
      "ssim": 0.9516534209251404,
      "state_index": 6540,
      "temporal_lpips": 0.11196396499872208,
      "wire_bytes": 14640412
    }
  ],
  "worst_tail_indices": [
    0,
    1,
    6540
  ]
}


==> anc/results/oracle_atlas/hypernerf_broom2_atlas.json <==
{
  "artifacts": {
    "oracle_frontier": "/root/packet_conditioned_gaussians/runs/oracle_atlas/hypernerf-broom2_hifi/oracle_frontier.pdf",
    "worst_tail_gallery": "/root/packet_conditioned_gaussians/runs/oracle_atlas/hypernerf-broom2_hifi/worst_tail_gallery.pdf"
  },
  "budgets": [
    390592512,
    781185024,
    1171777536,
    1562370048
  ],
  "complete": true,
  "complete_bytes": 1562370048,
  "elapsed_seconds": 3914.6876860894263,
  "frames_evaluated": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    87,
    88,
    89,
    90,
    91,
    92,
    93,
    94,
    95,
    96,
    97,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    112,
    113,
    114,
    115,
    116,
    117,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    153,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188,
    189,
    190,
    191,
    192,
    193,
    194,
    195,
    196
  ],
  "oracle_gaps": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 390592512,
        "lpips": 0.8461732864379883,
        "lpips_excess_percent": -0.6584848864629472,
        "oracle_lpips": 0.8517821431159973,
        "oracle_psnr": 17.914409201068846,
        "policy": "Dependency byte-greedy",
        "psnr": 18.104318329382668,
        "psnr_gap_db": -0.1899091283138219,
        "wire_bytes": 383561956
      },
      {
        "budget_bytes": 781185024,
        "lpips": 0.8263525366783142,
        "lpips_excess_percent": -0.15982183030958755,
        "oracle_lpips": 0.8276753425598145,
        "oracle_psnr": 19.024644438135734,
        "policy": "Dependency byte-greedy",
        "psnr": 18.92321711125672,
        "psnr_gap_db": 0.10142732687901557,
        "wire_bytes": 779518096
      },
      {
        "budget_bytes": 1171777536,
        "lpips": 0.8187522888183594,
        "lpips_excess_percent": 0.08234559181504343,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Dependency byte-greedy",
        "psnr": 19.21519584718672,
        "psnr_gap_db": 0.017822704133411804,
        "wire_bytes": 1166307600
      },
      {
        "budget_bytes": 1562370048,
        "lpips": 0.8196197152137756,
        "lpips_excess_percent": 0.18837774521128545,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Dependency byte-greedy",
        "psnr": 19.154256915342597,
        "psnr_gap_db": 0.0787616359775356,
        "wire_bytes": 1552938360
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 390592512,
        "lpips": 0.8584136962890625,
        "lpips_excess_percent": 0.778550387168904,
        "oracle_lpips": 0.8517821431159973,
        "oracle_psnr": 17.914409201068846,
        "policy": "Nominal layer order",
        "psnr": 17.821977479904277,
        "psnr_gap_db": 0.09243172116456932,
        "wire_bytes": 388289764
      },
      {
        "budget_bytes": 781185024,
        "lpips": 0.8337980508804321,
        "lpips_excess_percent": 0.7397475804560651,
        "oracle_lpips": 0.8276753425598145,
        "oracle_psnr": 19.024644438135734,
        "policy": "Nominal layer order",
        "psnr": 18.73233319016553,
        "psnr_gap_db": 0.29231124797020414,
        "wire_bytes": 775190616
      },
      {
        "budget_bytes": 1171777536,
        "lpips": 0.8192930817604065,
        "lpips_excess_percent": 0.14845084349951423,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Nominal layer order",
        "psnr": 19.203986435093512,
        "psnr_gap_db": 0.029032116226620275,
        "wire_bytes": 1166416192
      },
      {
        "budget_bytes": 1562370048,
        "lpips": 0.8196197152137756,
        "lpips_excess_percent": 0.18837774521128545,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Nominal layer order",
        "psnr": 19.154256915342597,
        "psnr_gap_db": 0.0787616359775356,
        "wire_bytes": 1552938360
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 390592512,
        "lpips": 0.8533631563186646,
        "lpips_excess_percent": 0.18561239108436334,
        "oracle_lpips": 0.8517821431159973,
        "oracle_psnr": 17.914409201068846,
        "policy": "Render-utility order",
        "psnr": 17.97723932813926,
        "psnr_gap_db": -0.0628301270704128,
        "wire_bytes": 381394188
      },
      {
        "budget_bytes": 781185024,
        "lpips": 0.8507691025733948,
        "lpips_excess_percent": 2.7901954819816783,
        "oracle_lpips": 0.8276753425598145,
        "oracle_psnr": 19.024644438135734,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "psnr_gap_db": 0.9197998657177706,
        "wire_bytes": 508900048
      },
      {
        "budget_bytes": 1171777536,
        "lpips": 0.8507691025733948,
        "lpips_excess_percent": 3.9960052697681516,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "psnr_gap_db": 1.1281739789021685,
        "wire_bytes": 508900048
      },
      {
        "budget_bytes": 1562370048,
        "lpips": 0.8507693409919739,
        "lpips_excess_percent": 3.9960344134920285,
        "oracle_lpips": 0.8180786371231079,
        "oracle_psnr": 19.233018551320132,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "psnr_gap_db": 1.1281739789021685,
        "wire_bytes": 508900048
      }
    ]
  },
  "oracle_lpips": [
    {
      "active_fraction": 0.3671875,
      "depth_mean": 1.46875,
      "flicker": 0.13725723326206207,
      "lpips": 0.8517821431159973,
      "psnr": 17.314001981333178,
      "ssim": 0.3310509920120239,
      "state_index": 429,
      "temporal_lpips": 0.7800679802894592,
      "wire_bytes": 384003168
    },
    {
      "active_fraction": 0.58984375,
      "depth_mean": 2.359375,
      "flicker": 0.1159178838133812,
      "lpips": 0.8276753425598145,
      "psnr": 18.821604708955345,
      "ssim": 0.3417210876941681,
      "state_index": 5375,
      "temporal_lpips": 0.7565872669219971,
      "wire_bytes": 776806400
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.11107819527387619,
      "lpips": 0.8180786371231079,
      "psnr": 19.233018551320132,
      "ssim": 0.3455275297164917,
      "state_index": 3,
      "temporal_lpips": 0.7489203214645386,
      "wire_bytes": 959027200
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.11107819527387619,
      "lpips": 0.8180786371231079,
      "psnr": 19.233018551320132,
      "ssim": 0.3455275297164917,
      "state_index": 3,
      "temporal_lpips": 0.7489203214645386,
      "wire_bytes": 959027200
    }
  ],
  "oracle_psnr": [
    {
      "active_fraction": 0.37890625,
      "depth_mean": 1.515625,
      "flicker": 0.12829214334487915,
      "lpips": 0.8519271612167358,
      "psnr": 17.914409201068846,
      "ssim": 0.3361952304840088,
      "state_index": 2263,
      "temporal_lpips": 0.7794170379638672,
      "wire_bytes": 389625792
    },
    {
      "active_fraction": 0.58203125,
      "depth_mean": 2.328125,
      "flicker": 0.11397527158260345,
      "lpips": 0.830204963684082,
      "psnr": 19.024644438135734,
      "ssim": 0.34334075450897217,
      "state_index": 1740,
      "temporal_lpips": 0.7594419121742249,
      "wire_bytes": 735013504
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.11107819527387619,
      "lpips": 0.8180786371231079,
      "psnr": 19.233018551320132,
      "ssim": 0.3455275297164917,
      "state_index": 3,
      "temporal_lpips": 0.7489203214645386,
      "wire_bytes": 959027200
    },
    {
      "active_fraction": 0.75,
      "depth_mean": 3.0,
      "flicker": 0.11107819527387619,
      "lpips": 0.8180786371231079,
      "psnr": 19.233018551320132,
      "ssim": 0.3455275297164917,
      "state_index": 3,
      "temporal_lpips": 0.7489203214645386,
      "wire_bytes": 959027200
    }
  ],
  "peak_allocator_bytes": 15438053376,
  "policies": {
    "Dependency byte-greedy": [
      {
        "budget_bytes": 390592512,
        "depths": [
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          1,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          1,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.12187562137842178,
        "lpips": 0.8461732864379883,
        "policy": "Dependency byte-greedy",
        "psnr": 18.104318329382668,
        "ssim": 0.3441917598247528,
        "temporal_lpips": 0.7741143703460693,
        "wire_bytes": 383561956
      },
      {
        "budget_bytes": 781185024,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          1,
          1,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          3,
          1,
          1,
          1
        ],
        "flicker": 0.1144423559308052,
        "lpips": 0.8263525366783142,
        "policy": "Dependency byte-greedy",
        "psnr": 18.92321711125672,
        "ssim": 0.34474828839302063,
        "temporal_lpips": 0.7559846043586731,
        "wire_bytes": 779518096
      },
      {
        "budget_bytes": 1171777536,
        "depths": [
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          3,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.11128293722867966,
        "lpips": 0.8187522888183594,
        "policy": "Dependency byte-greedy",
        "psnr": 19.21519584718672,
        "ssim": 0.34512779116630554,
        "temporal_lpips": 0.750163733959198,
        "wire_bytes": 1166307600
      },
      {
        "budget_bytes": 1562370048,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3
        ],
        "flicker": 0.1119195893406868,
        "lpips": 0.8196197152137756,
        "policy": "Dependency byte-greedy",
        "psnr": 19.154256915342597,
        "ssim": 0.34403371810913086,
        "temporal_lpips": 0.7517159581184387,
        "wire_bytes": 1552938360
      }
    ],
    "Nominal layer order": [
      {
        "budget_bytes": 390592512,
        "depths": [
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1
        ],
        "flicker": 0.1280389130115509,
        "lpips": 0.8584136962890625,
        "policy": "Nominal layer order",
        "psnr": 17.821977479904277,
        "ssim": 0.3423132300376892,
        "temporal_lpips": 0.7848607897758484,
        "wire_bytes": 388289764
      },
      {
        "budget_bytes": 781185024,
        "depths": [
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2
        ],
        "flicker": 0.11672133207321167,
        "lpips": 0.8337980508804321,
        "policy": "Nominal layer order",
        "psnr": 18.73233319016553,
        "ssim": 0.3443988859653473,
        "temporal_lpips": 0.7629573941230774,
        "wire_bytes": 775190616
      },
      {
        "budget_bytes": 1171777536,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3
        ],
        "flicker": 0.1113792136311531,
        "lpips": 0.8192930817604065,
        "policy": "Nominal layer order",
        "psnr": 19.203986435093512,
        "ssim": 0.3450002372264862,
        "temporal_lpips": 0.7509498596191406,
        "wire_bytes": 1166416192
      },
      {
        "budget_bytes": 1562370048,
        "depths": [
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          3
        ],
        "flicker": 0.1119195893406868,
        "lpips": 0.8196197152137756,
        "policy": "Nominal layer order",
        "psnr": 19.154256915342597,
        "ssim": 0.34403371810913086,
        "temporal_lpips": 0.7517159581184387,
        "wire_bytes": 1552938360
      }
    ],
    "Render-utility order": [
      {
        "budget_bytes": 390592512,
        "depths": [
          3,
          1,
          2,
          1,
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          2,
          3,
          0,
          3,
          3,
          1,
          3,
          1,
          1,
          3,
          1,
          1,
          3,
          0,
          1,
          0,
          1,
          1,
          1,
          0,
          2,
          3,
          1,
          1,
          1,
          1,
          1,
          1,
          2,
          1,
          1,
          2,
          3,
          1,
          1,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          3,
          3,
          2,
          1,
          3,
          3,
          2,
          0,
          3,
          1
        ],
        "flicker": 0.12157456576824188,
        "lpips": 0.8533631563186646,
        "policy": "Render-utility order",
        "psnr": 17.97723932813926,
        "ssim": 0.34699687361717224,
        "temporal_lpips": 0.7769653797149658,
        "wire_bytes": 381394188
      },
      {
        "budget_bytes": 781185024,
        "depths": [
          4,
          1,
          2,
          4,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          2,
          3,
          3,
          3,
          3,
          1,
          4,
          1,
          1,
          3,
          1,
          1,
          3,
          3,
          1,
          0,
          1,
          1,
          1,
          0,
          3,
          3,
          1,
          1,
          1,
          1,
          2,
          1,
          4,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          3,
          3,
          2,
          1,
          3,
          3,
          2,
          0,
          3,
          1
        ],
        "flicker": 0.11984015256166458,
        "lpips": 0.8507691025733948,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "ssim": 0.3477126359939575,
        "temporal_lpips": 0.7743640542030334,
        "wire_bytes": 508900048
      },
      {
        "budget_bytes": 1171777536,
        "depths": [
          4,
          1,
          2,
          4,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          2,
          3,
          3,
          3,
          3,
          1,
          4,
          1,
          1,
          3,
          1,
          1,
          3,
          3,
          1,
          0,
          1,
          1,
          1,
          0,
          3,
          3,
          1,
          1,
          1,
          1,
          2,
          1,
          4,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          3,
          3,
          2,
          1,
          3,
          3,
          2,
          0,
          3,
          1
        ],
        "flicker": 0.11984015256166458,
        "lpips": 0.8507691025733948,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "ssim": 0.3477126359939575,
        "temporal_lpips": 0.774364173412323,
        "wire_bytes": 508900048
      },
      {
        "budget_bytes": 1562370048,
        "depths": [
          4,
          1,
          2,
          4,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          2,
          3,
          3,
          3,
          3,
          1,
          4,
          1,
          1,
          3,
          1,
          1,
          3,
          3,
          1,
          0,
          1,
          1,
          1,
          0,
          3,
          3,
          1,
          1,
          1,
          1,
          2,
          1,
          4,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          3,
          3,
          2,
          1,
          3,
          3,
          2,
          0,
          3,
          1
        ],
        "flicker": 0.11984015256166458,
        "lpips": 0.8507693409919739,
        "policy": "Render-utility order",
        "psnr": 18.104844572417964,
        "ssim": 0.3477126359939575,
        "temporal_lpips": 0.7743643522262573,
        "wire_bytes": 508900048
      }
    ]
  },
  "scene_id": "hypernerf-broom2",
  "state": "/root/packet_conditioned_gaussians/runs/real_broom2/quantizer_q025/quantizer_state.pt",
  "states_evaluated": 8197,
  "utilities": "/root/packet_conditioned_gaussians/runs/real_broom2/counterfactual_utility/counterfactual_utilities.json",
  "worlds_requested": 8192,
  "worst_tail": [
    {
      "active_fraction": 0.0,
      "depth_mean": 0.0,
      "flicker": 0.13426898419857025,
      "lpips": 1.0092347860336304,
      "psnr": 6.008381337962688,
      "ssim": 0.28448688983917236,
      "state_index": 0,
      "temporal_lpips": 0.9545156359672546,
      "wire_bytes": 0
    },
    {
      "active_fraction": 0.4140625,
      "depth_mean": 1.65625,
      "flicker": 0.14585453271865845,
      "lpips": 0.9108547568321228,
      "psnr": 15.081009118641049,
      "ssim": 0.33130690455436707,
      "state_index": 4946,
      "temporal_lpips": 0.8281646370887756,
      "wire_bytes": 488608384
    },
    {
      "active_fraction": 0.43359375,
      "depth_mean": 1.734375,
      "flicker": 0.1458745300769806,
      "lpips": 0.907938539981842,
      "psnr": 15.746133229910926,
      "ssim": 0.33174756169319153,
      "state_index": 8073,
      "temporal_lpips": 0.8262389898300171,
      "wire_bytes": 518569952
    }
  ],
  "worst_tail_indices": [
    0,
    4946,
    8073
  ]
}


==> anc/results/packet_training_initial_results.json <==
[
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.897647857666016,
        "psnr_p10": 19.897647857666016,
        "psnr_worst10_mean": 19.897647857666016,
        "scenario": "clean",
        "ssim_mean": 0.7313936948776245,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.5,
        "psnr_mean": 16.599822998046875,
        "psnr_p10": 14.134028434753418,
        "psnr_worst10_mean": 13.368624687194824,
        "scenario": "iid_5pct",
        "ssim_mean": 0.6343572735786438,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.25,
        "psnr_mean": 17.227914810180664,
        "psnr_p10": 14.94491958618164,
        "psnr_worst10_mean": 14.558449745178223,
        "scenario": "burst",
        "ssim_mean": 0.6474176049232483,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.083734512329102,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6415120363235474,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168407552,
    "seconds": 14.810611981898546,
    "seed": 13,
    "steps": 80,
    "training_worlds": 8,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.13943099975586,
        "psnr_p10": 19.13943099975586,
        "psnr_worst10_mean": 19.13943099975586,
        "scenario": "clean",
        "ssim_mean": 0.6908771991729736,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.028799057006836,
        "psnr_p10": 15.238332748413086,
        "psnr_worst10_mean": 13.990983963012695,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7178776264190674,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.838783264160156,
        "psnr_p10": 15.981401443481445,
        "psnr_worst10_mean": 15.685199737548828,
        "scenario": "burst",
        "ssim_mean": 0.727961540222168,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.244632720947266,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6526767015457153,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168617472,
    "seconds": 169.03246358782053,
    "seed": 13,
    "steps": 80,
    "training_worlds": 8,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.00273895263672,
        "psnr_p10": 19.00273895263672,
        "psnr_worst10_mean": 19.00273895263672,
        "scenario": "clean",
        "ssim_mean": 0.6858581900596619,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.056020736694336,
        "psnr_p10": 15.282167434692383,
        "psnr_worst10_mean": 14.007585525512695,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7262313365936279,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.771400451660156,
        "psnr_p10": 16.025039672851562,
        "psnr_worst10_mean": 15.646300315856934,
        "scenario": "burst",
        "ssim_mean": 0.7360442876815796,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.251810073852539,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6544510126113892,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168617472,
    "seconds": 168.48523223027587,
    "seed": 13,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.8428897857666,
        "psnr_p10": 18.8428897857666,
        "psnr_worst10_mean": 18.8428897857666,
        "scenario": "clean",
        "ssim_mean": 0.6743665933609009,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 17.74120330810547,
        "psnr_p10": 15.07225513458252,
        "psnr_worst10_mean": 13.926555633544922,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7130204439163208,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.09375,
        "psnr_mean": 18.465919494628906,
        "psnr_p10": 15.94609260559082,
        "psnr_worst10_mean": 15.568181991577148,
        "scenario": "burst",
        "ssim_mean": 0.7226226329803467,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.249183654785156,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6518900990486145,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168399360,
    "seconds": 160.1239163093269,
    "seed": 13,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 22.144062042236328,
        "psnr_p10": 22.144062042236328,
        "psnr_worst10_mean": 22.144062042236328,
        "scenario": "clean",
        "ssim_mean": 0.7148757576942444,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.96875,
        "psnr_mean": 17.186201095581055,
        "psnr_p10": 14.561460494995117,
        "psnr_worst10_mean": 13.563599586486816,
        "scenario": "iid_5pct",
        "ssim_mean": 0.6712197065353394,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.90625,
        "psnr_mean": 17.962074279785156,
        "psnr_p10": 15.274272918701172,
        "psnr_worst10_mean": 15.104808807373047,
        "scenario": "burst",
        "ssim_mean": 0.6821008920669556,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.185267448425293,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6498730182647705,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 169131008,
    "seconds": 35.097897209227085,
    "seed": 13,
    "steps": 80,
    "training_worlds": 8,
    "variant": "full_objective"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.260440826416016,
        "psnr_p10": 19.260440826416016,
        "psnr_worst10_mean": 19.260440826416016,
        "scenario": "clean",
        "ssim_mean": 0.7316436767578125,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.375,
        "psnr_mean": 16.697376251220703,
        "psnr_p10": 15.659886360168457,
        "psnr_worst10_mean": 15.427783966064453,
        "scenario": "iid_5pct",
        "ssim_mean": 0.6522863507270813,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.1875,
        "psnr_mean": 16.839637756347656,
        "psnr_p10": 15.626625061035156,
        "psnr_worst10_mean": 14.641075134277344,
        "scenario": "burst",
        "ssim_mean": 0.6676629781723022,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.96875,
        "psnr_mean": 8.424251556396484,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6513813138008118,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168462336,
    "seconds": 5.054598651826382,
    "seed": 29,
    "steps": 80,
    "training_worlds": 8,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.458120346069336,
        "psnr_p10": 18.458120346069336,
        "psnr_worst10_mean": 18.458120346069336,
        "scenario": "clean",
        "ssim_mean": 0.7157855033874512,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.21312713623047,
        "psnr_p10": 16.851137161254883,
        "psnr_worst10_mean": 16.573793411254883,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7527389526367188,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.0625,
        "psnr_mean": 18.21649932861328,
        "psnr_p10": 16.817399978637695,
        "psnr_worst10_mean": 15.555930137634277,
        "scenario": "burst",
        "ssim_mean": 0.7612965106964111,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.9375,
        "psnr_mean": 8.647120475769043,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6685464382171631,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 167483392,
    "seconds": 37.11780492961407,
    "seed": 29,
    "steps": 80,
    "training_worlds": 8,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.604454040527344,
        "psnr_p10": 18.604454040527344,
        "psnr_worst10_mean": 18.604454040527344,
        "scenario": "clean",
        "ssim_mean": 0.6972686052322388,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.476837158203125,
        "psnr_p10": 17.046733856201172,
        "psnr_worst10_mean": 16.771669387817383,
        "scenario": "iid_5pct",
        "ssim_mean": 0.753118634223938,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.0625,
        "psnr_mean": 18.446874618530273,
        "psnr_p10": 16.931230545043945,
        "psnr_worst10_mean": 15.705659866333008,
        "scenario": "burst",
        "ssim_mean": 0.7602342367172241,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.9375,
        "psnr_mean": 8.686931610107422,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6683682203292847,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 167483392,
    "seconds": 33.95760400220752,
    "seed": 29,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.369884490966797,
        "psnr_p10": 18.369884490966797,
        "psnr_worst10_mean": 18.369884490966797,
        "scenario": "clean",
        "ssim_mean": 0.691692054271698,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.263111114501953,
        "psnr_p10": 16.918869018554688,
        "psnr_worst10_mean": 16.58514976501465,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7497259378433228,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.03125,
        "psnr_mean": 18.245759963989258,
        "psnr_p10": 16.742759704589844,
        "psnr_worst10_mean": 15.598752975463867,
        "scenario": "burst",
        "ssim_mean": 0.7560252547264099,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.9375,
        "psnr_mean": 8.673967361450195,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.66849684715271,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 167483392,
    "seconds": 33.800975393503904,
    "seed": 29,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 22.599159240722656,
        "psnr_p10": 22.599159240722656,
        "psnr_worst10_mean": 22.599159240722656,
        "scenario": "clean",
        "ssim_mean": 0.7373970746994019,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 17.725500106811523,
        "psnr_p10": 16.363271713256836,
        "psnr_worst10_mean": 16.128990173339844,
        "scenario": "iid_5pct",
        "ssim_mean": 0.70960533618927,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.96875,
        "psnr_mean": 17.957517623901367,
        "psnr_p10": 16.696453094482422,
        "psnr_worst10_mean": 15.396326065063477,
        "scenario": "burst",
        "ssim_mean": 0.7215209007263184,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.574462890625,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6638580560684204,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168131584,
    "seconds": 34.575147055089474,
    "seed": 29,
    "steps": 80,
    "training_worlds": 8,
    "variant": "full_objective"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.40326690673828,
        "psnr_p10": 19.40326690673828,
        "psnr_worst10_mean": 19.40326690673828,
        "scenario": "clean",
        "ssim_mean": 0.7445311546325684,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.28125,
        "psnr_mean": 16.643043518066406,
        "psnr_p10": 14.436568260192871,
        "psnr_worst10_mean": 14.027168273925781,
        "scenario": "iid_5pct",
        "ssim_mean": 0.6514077186584473,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.3125,
        "psnr_mean": 16.999950408935547,
        "psnr_p10": 15.111454963684082,
        "psnr_worst10_mean": 14.981264114379883,
        "scenario": "burst",
        "ssim_mean": 0.6632224917411804,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.12272834777832,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6531124711036682,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168407552,
    "seconds": 4.978867027908564,
    "seed": 47,
    "steps": 80,
    "training_worlds": 8,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.018552780151367,
        "psnr_p10": 19.018552780151367,
        "psnr_worst10_mean": 19.018552780151367,
        "scenario": "clean",
        "ssim_mean": 0.7188686728477478,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.549705505371094,
        "psnr_p10": 15.54845905303955,
        "psnr_worst10_mean": 14.981014251708984,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7459524869918823,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.0625,
        "psnr_mean": 18.955493927001953,
        "psnr_p10": 16.691484451293945,
        "psnr_worst10_mean": 16.119094848632812,
        "scenario": "burst",
        "ssim_mean": 0.7551308870315552,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.96875,
        "psnr_mean": 8.349331855773926,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6664804816246033,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168617472,
    "seconds": 37.87509508058429,
    "seed": 47,
    "steps": 80,
    "training_worlds": 8,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.92266082763672,
        "psnr_p10": 18.92266082763672,
        "psnr_worst10_mean": 18.92266082763672,
        "scenario": "clean",
        "ssim_mean": 0.7051180601119995,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.753957748413086,
        "psnr_p10": 15.655585289001465,
        "psnr_worst10_mean": 15.050154685974121,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7537388205528259,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 19.151933670043945,
        "psnr_p10": 16.797033309936523,
        "psnr_worst10_mean": 16.229774475097656,
        "scenario": "burst",
        "ssim_mean": 0.7631012201309204,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.9375,
        "psnr_mean": 8.373937606811523,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6674129366874695,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168617472,
    "seconds": 34.86559596285224,
    "seed": 47,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.806468963623047,
        "psnr_p10": 18.806468963623047,
        "psnr_worst10_mean": 18.806468963623047,
        "scenario": "clean",
        "ssim_mean": 0.6981101036071777,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.125,
        "psnr_mean": 18.340599060058594,
        "psnr_p10": 15.48374080657959,
        "psnr_worst10_mean": 14.970610618591309,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7427842617034912,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 18.70645523071289,
        "psnr_p10": 16.5164794921875,
        "psnr_worst10_mean": 16.039657592773438,
        "scenario": "burst",
        "ssim_mean": 0.7511230707168579,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.9375,
        "psnr_mean": 8.35399341583252,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6670060157775879,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 168617472,
    "seconds": 36.8019409365952,
    "seed": 47,
    "steps": 80,
    "training_worlds": 8,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 10,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 80,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 8
    },
    "gaussians": 5000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 23.001508712768555,
        "psnr_p10": 23.001508712768555,
        "psnr_worst10_mean": 23.001508712768555,
        "scenario": "clean",
        "ssim_mean": 0.7463248372077942,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 18.066232681274414,
        "psnr_p10": 15.334796905517578,
        "psnr_worst10_mean": 14.702703475952148,
        "scenario": "iid_5pct",
        "ssim_mean": 0.7096753120422363,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 0.90625,
        "psnr_mean": 18.464176177978516,
        "psnr_p10": 16.297473907470703,
        "psnr_worst10_mean": 15.851919174194336,
        "scenario": "burst",
        "ssim_mean": 0.7210115790367126,
        "worlds": 32
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 8.29191780090332,
        "psnr_p10": 7.187025547027588,
        "psnr_worst10_mean": 7.187025547027588,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.6639660596847534,
        "worlds": 32
      }
    ],
    "peak_allocator_bytes": 169131008,
    "seconds": 37.08805901929736,
    "seed": 47,
    "steps": 80,
    "training_worlds": 8,
    "variant": "full_objective"
  }
]


==> anc/results/packet_training_results.json <==
[
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.115633964538574,
        "psnr_p10": 14.115633964538574,
        "psnr_worst10_mean": 14.115633964538574,
        "scenario": "clean",
        "ssim_mean": 0.42835187911987305,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.204535484313965,
        "psnr_p10": 14.014534950256348,
        "psnr_worst10_mean": 13.962055206298828,
        "scenario": "iid_5pct",
        "ssim_mean": 0.46173322200775146,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.101539611816406,
        "psnr_p10": 13.754234313964844,
        "psnr_worst10_mean": 13.638339042663574,
        "scenario": "burst",
        "ssim_mean": 0.4690781831741333,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7004823040,
    "seconds": 10.447809994220734,
    "seed": 13,
    "steps": 240,
    "training_worlds": 96,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.307699203491211,
        "psnr_p10": 13.307699203491211,
        "psnr_worst10_mean": 13.307699203491211,
        "scenario": "clean",
        "ssim_mean": 0.4466767907142639,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.458178520202637,
        "psnr_p10": 13.336808204650879,
        "psnr_worst10_mean": 13.317314147949219,
        "scenario": "iid_5pct",
        "ssim_mean": 0.4476656913757324,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.537115097045898,
        "psnr_p10": 13.316701889038086,
        "psnr_worst10_mean": 13.251648902893066,
        "scenario": "burst",
        "ssim_mean": 0.44835302233695984,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7005056512,
    "seconds": 20.947120014578104,
    "seed": 13,
    "steps": 240,
    "training_worlds": 96,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 12.899699211120605,
        "psnr_p10": 12.899699211120605,
        "psnr_worst10_mean": 12.899699211120605,
        "scenario": "clean",
        "ssim_mean": 0.4092807471752167,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.037826538085938,
        "psnr_p10": 12.92980670928955,
        "psnr_worst10_mean": 12.908628463745117,
        "scenario": "iid_5pct",
        "ssim_mean": 0.4113767743110657,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.117363929748535,
        "psnr_p10": 12.910508155822754,
        "psnr_worst10_mean": 12.861400604248047,
        "scenario": "burst",
        "ssim_mean": 0.41182345151901245,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7005535232,
    "seconds": 19.878612264990807,
    "seed": 13,
    "steps": 240,
    "training_worlds": 96,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 24,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 13,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.683984756469727,
        "psnr_p10": 14.683984756469727,
        "psnr_worst10_mean": 14.683984756469727,
        "scenario": "clean",
        "ssim_mean": 0.47675564885139465,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.682244300842285,
        "psnr_p10": 14.50903034210205,
        "psnr_worst10_mean": 14.44620132446289,
        "scenario": "iid_5pct",
        "ssim_mean": 0.49088114500045776,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.594523429870605,
        "psnr_p10": 14.295295715332031,
        "psnr_worst10_mean": 13.985718727111816,
        "scenario": "burst",
        "ssim_mean": 0.48950740694999695,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 13648532480,
    "seconds": 28.045144133269787,
    "seed": 13,
    "steps": 240,
    "training_worlds": 96,
    "variant": "mixed_erasure_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.724137306213379,
        "psnr_p10": 13.724137306213379,
        "psnr_worst10_mean": 13.724137306213379,
        "scenario": "clean",
        "ssim_mean": 0.4196266531944275,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.859407424926758,
        "psnr_p10": 13.648426055908203,
        "psnr_worst10_mean": 13.58542537689209,
        "scenario": "iid_5pct",
        "ssim_mean": 0.45770263671875,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.797056198120117,
        "psnr_p10": 13.531521797180176,
        "psnr_worst10_mean": 13.290952682495117,
        "scenario": "burst",
        "ssim_mean": 0.4642581343650818,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7005015040,
    "seconds": 8.649957254529,
    "seed": 29,
    "steps": 240,
    "training_worlds": 96,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.48617935180664,
        "psnr_p10": 13.48617935180664,
        "psnr_worst10_mean": 13.48617935180664,
        "scenario": "clean",
        "ssim_mean": 0.448866069316864,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.64366340637207,
        "psnr_p10": 13.527555465698242,
        "psnr_worst10_mean": 13.48997688293457,
        "scenario": "iid_5pct",
        "ssim_mean": 0.44928601384162903,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.736998558044434,
        "psnr_p10": 13.486048698425293,
        "psnr_worst10_mean": 13.311202049255371,
        "scenario": "burst",
        "ssim_mean": 0.4490293860435486,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7004485632,
    "seconds": 20.63201066851616,
    "seed": 29,
    "steps": 240,
    "training_worlds": 96,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.08524227142334,
        "psnr_p10": 13.08524227142334,
        "psnr_worst10_mean": 13.08524227142334,
        "scenario": "clean",
        "ssim_mean": 0.4114706516265869,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.236520767211914,
        "psnr_p10": 13.112255096435547,
        "psnr_worst10_mean": 13.090173721313477,
        "scenario": "iid_5pct",
        "ssim_mean": 0.41327089071273804,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.334909439086914,
        "psnr_p10": 13.088458061218262,
        "psnr_worst10_mean": 13.013127326965332,
        "scenario": "burst",
        "ssim_mean": 0.41396546363830566,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7004948480,
    "seconds": 21.12054020538926,
    "seed": 29,
    "steps": 240,
    "training_worlds": 96,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 24,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 29,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.26243782043457,
        "psnr_p10": 14.26243782043457,
        "psnr_worst10_mean": 14.26243782043457,
        "scenario": "clean",
        "ssim_mean": 0.4666488766670227,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.338627815246582,
        "psnr_p10": 14.173312187194824,
        "psnr_worst10_mean": 14.132637977600098,
        "scenario": "iid_5pct",
        "ssim_mean": 0.483523428440094,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.236993789672852,
        "psnr_p10": 13.934179306030273,
        "psnr_worst10_mean": 13.61596393585205,
        "scenario": "burst",
        "ssim_mean": 0.48122233152389526,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 13650036224,
    "seconds": 29.090405508875847,
    "seed": 29,
    "steps": 240,
    "training_worlds": 96,
    "variant": "mixed_erasure_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 1.0,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.092498779296875,
        "psnr_p10": 14.092498779296875,
        "psnr_worst10_mean": 14.092498779296875,
        "scenario": "clean",
        "ssim_mean": 0.4862721562385559,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.158571243286133,
        "psnr_p10": 13.984020233154297,
        "psnr_worst10_mean": 13.903626441955566,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5129372477531433,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.037591934204102,
        "psnr_p10": 13.744864463806152,
        "psnr_worst10_mean": 13.605977058410645,
        "scenario": "burst",
        "ssim_mean": 0.5126434564590454,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7003066880,
    "seconds": 7.789308063685894,
    "seed": 47,
    "steps": 240,
    "training_worlds": 96,
    "variant": "reconstruction_only"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.0,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.33983039855957,
        "psnr_p10": 13.33983039855957,
        "psnr_worst10_mean": 13.33983039855957,
        "scenario": "clean",
        "ssim_mean": 0.4398849904537201,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.498916625976562,
        "psnr_p10": 13.379579544067383,
        "psnr_worst10_mean": 13.348076820373535,
        "scenario": "iid_5pct",
        "ssim_mean": 0.44132739305496216,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.629430770874023,
        "psnr_p10": 13.352582931518555,
        "psnr_worst10_mean": 13.25289249420166,
        "scenario": "burst",
        "ssim_mean": 0.4429475665092468,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7002760704,
    "seconds": 19.361558258533478,
    "seed": 47,
    "steps": 240,
    "training_worlds": 96,
    "variant": "iid_erasure"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 0,
      "cvar_weight": 0.3,
      "flicker_every": 0,
      "flicker_weight": 0.0,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 0,
      "prefix_reconstruction_weight": 0.0,
      "prefix_weight": 0.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 12.897415161132812,
        "psnr_p10": 12.897415161132812,
        "psnr_worst10_mean": 12.897415161132812,
        "scenario": "clean",
        "ssim_mean": 0.40962904691696167,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.033498764038086,
        "psnr_p10": 12.918150901794434,
        "psnr_worst10_mean": 12.89732837677002,
        "scenario": "iid_5pct",
        "ssim_mean": 0.41048523783683777,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 13.143926620483398,
        "psnr_p10": 12.897415161132812,
        "psnr_worst10_mean": 12.814774513244629,
        "scenario": "burst",
        "ssim_mean": 0.4113086760044098,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 7003868672,
    "seconds": 20.978337969630957,
    "seed": 47,
    "steps": 240,
    "training_worlds": 96,
    "variant": "burst_cvar"
  },
  {
    "config": {
      "checkpoint_every": 0,
      "clean_anchor_worlds": 24,
      "cvar_weight": 0.3,
      "flicker_every": 4,
      "flicker_weight": 0.1,
      "learning_rate": 0.002,
      "log_every": 30,
      "prefix_every": 1,
      "prefix_reconstruction_weight": 0.25,
      "prefix_weight": 1.0,
      "rate_weight": 2e-08,
      "save_final_checkpoint": false,
      "seed": 47,
      "ssim_weight": 0.2,
      "steps": 240,
      "target_vram_gb": 68.0,
      "warmup_fraction": 0.2,
      "world_batch": 96
    },
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.771400451660156,
        "psnr_p10": 14.771400451660156,
        "psnr_worst10_mean": 14.771400451660156,
        "scenario": "clean",
        "ssim_mean": 0.5236127376556396,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.78562068939209,
        "psnr_p10": 14.626920700073242,
        "psnr_worst10_mean": 14.549272537231445,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5315582752227783,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.637261390686035,
        "psnr_p10": 14.36604118347168,
        "psnr_worst10_mean": 14.13467025756836,
        "scenario": "burst",
        "ssim_mean": 0.5250575542449951,
        "worlds": 128
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.610646724700928,
        "psnr_p10": 6.610646724700928,
        "psnr_worst10_mean": 6.610647201538086,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.713596761226654,
        "worlds": 128
      }
    ],
    "peak_allocator_bytes": 13643759616,
    "seconds": 30.578169874846935,
    "seed": 47,
    "steps": 240,
    "training_worlds": 96,
    "variant": "mixed_erasure_cvar"
  }
]


==> anc/results/real_broom2/burst_quantizer_robust.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "worlds": 64,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.05,
  "erasure_model": "burst",
  "burst_parameters": {
    "good_to_bad": 0.02,
    "bad_to_good": 0.25,
    "good_loss": 0.001,
    "bad_loss": 0.65
  },
  "seed": 20260614,
  "active_group_fraction": 0.8775634765625,
  "complete_psnr": 19.216103748371662,
  "psnr": {
    "mean": 18.753684997558594,
    "p10": 17.920568466186523,
    "p50": 18.993572235107422,
    "p90": 19.20987892150879
  },
  "ssim": {
    "mean": 0.3418736755847931,
    "p10": 0.33589670062065125,
    "p50": 0.343417227268219,
    "p90": 0.34465622901916504
  },
  "lpips": {
    "mean": 0.8292091488838196,
    "p10": 0.8190064430236816,
    "p50": 0.823683500289917,
    "p90": 0.8471574783325195
  },
  "temporal_lpips": {
    "mean": 0.7595500349998474,
    "p10": 0.7506285309791565,
    "p50": 0.7551491260528564,
    "p90": 0.7740697264671326
  },
  "flicker": {
    "mean": 0.11605529487133026,
    "p10": 0.111232228577137,
    "p50": 0.1139262318611145,
    "p90": 0.12443353980779648
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 88.27966816350818,
  "peak_allocator_bytes": 15435392000
}


==> anc/results/real_broom2/burst_untrained.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": null,
  "worlds": 64,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.05,
  "erasure_model": "burst",
  "burst_parameters": {
    "good_to_bad": 0.02,
    "bad_to_good": 0.25,
    "good_loss": 0.001,
    "bad_loss": 0.65
  },
  "seed": 20260614,
  "active_group_fraction": 0.8775634765625,
  "complete_psnr": 19.10988797509647,
  "psnr": {
    "mean": 18.66400146484375,
    "p10": 17.852256774902344,
    "p50": 18.887331008911133,
    "p90": 19.10906219482422
  },
  "ssim": {
    "mean": 0.3410325050354004,
    "p10": 0.33518853783607483,
    "p50": 0.3425842225551605,
    "p90": 0.3438311219215393
  },
  "lpips": {
    "mean": 0.8312596678733826,
    "p10": 0.8214715719223022,
    "p50": 0.8259148001670837,
    "p90": 0.8479629158973694
  },
  "temporal_lpips": {
    "mean": 0.7613263726234436,
    "p10": 0.7528116703033447,
    "p50": 0.7570711970329285,
    "p90": 0.7751416563987732
  },
  "flicker": {
    "mean": 0.11750025302171707,
    "p10": 0.1127539575099945,
    "p50": 0.11550518870353699,
    "p90": 0.12504003942012787
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 87.22841928899288,
  "peak_allocator_bytes": 15435392000
}


==> anc/results/real_broom2/counterfactual_utility_counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 16,
      "expected_gain": 0.00036391569301486015,
      "interaction_std": 0.00017097528046325217,
      "worst10_gain": 0.00015170127153396606
    },
    "0:1": {
      "contexts": 16,
      "expected_gain": 7.084826938807964e-05,
      "interaction_std": 2.2117359336732877e-05,
      "worst10_gain": 4.283525049686432e-05
    },
    "0:2": {
      "contexts": 16,
      "expected_gain": 4.98529989272356e-05,
      "interaction_std": 2.795825750124119e-05,
      "worst10_gain": 2.859160304069519e-06
    },
    "0:3": {
      "contexts": 16,
      "expected_gain": 2.425629645586014e-06,
      "interaction_std": 4.526946626344992e-06,
      "worst10_gain": -3.9711594581604e-06
    },
    "10:0": {
      "contexts": 16,
      "expected_gain": -7.42962583899498e-07,
      "interaction_std": 9.956718785748e-07,
      "worst10_gain": -2.8759241104125977e-06
    },
    "10:1": {
      "contexts": 16,
      "expected_gain": 1.8531223759055138e-05,
      "interaction_std": 7.564447462685024e-05,
      "worst10_gain": -7.316283881664276e-05
    },
    "10:2": {
      "contexts": 16,
      "expected_gain": 5.969568155705929e-05,
      "interaction_std": 6.345798668892331e-05,
      "worst10_gain": -7.140263915061951e-05
    },
    "10:3": {
      "contexts": 16,
      "expected_gain": -3.8389116525650024e-06,
      "interaction_std": 3.0020083387571316e-06,
      "worst10_gain": -8.260831236839294e-06
    },
    "11:0": {
      "contexts": 16,
      "expected_gain": -6.905756890773773e-07,
      "interaction_std": 2.7599641446000025e-07,
      "worst10_gain": -1.0933727025985718e-06
    },
    "11:1": {
      "contexts": 16,
      "expected_gain": 0.00018680677749216557,
      "interaction_std": 6.272655750141882e-05,
      "worst10_gain": 9.752810001373291e-05
    },
    "11:2": {
      "contexts": 16,
      "expected_gain": -9.057112038135529e-05,
      "interaction_std": 8.237498947813537e-05,
      "worst10_gain": -0.0001863725483417511
    },
    "11:3": {
      "contexts": 16,
      "expected_gain": 1.287553459405899e-06,
      "interaction_std": 1.0631658058919238e-06,
      "worst10_gain": 2.421438694000244e-08
    },
    "12:0": {
      "contexts": 16,
      "expected_gain": -1.5117693692445755e-06,
      "interaction_std": 3.153520536076688e-06,
      "worst10_gain": -5.928799510002136e-06
    },
    "12:1": {
      "contexts": 16,
      "expected_gain": 1.2298114597797394e-06,
      "interaction_std": 4.380570805813335e-05,
      "worst10_gain": -3.732740879058838e-05
    },
    "12:2": {
      "contexts": 16,
      "expected_gain": 0.0001001870259642601,
      "interaction_std": 2.9167879815102104e-05,
      "worst10_gain": 6.50901347398758e-05
    },
    "12:3": {
      "contexts": 16,
      "expected_gain": -3.798631951212883e-06,
      "interaction_std": 2.798690618415356e-06,
      "worst10_gain": -8.974224328994751e-06
    },
    "13:0": {
      "contexts": 16,
      "expected_gain": -6.306217983365059e-06,
      "interaction_std": 1.885215208949899e-05,
      "worst10_gain": -3.1542032957077026e-05
    },
    "13:1": {
      "contexts": 16,
      "expected_gain": -8.713803254067898e-05,
      "interaction_std": 6.335936764737716e-05,
      "worst10_gain": -0.00019026361405849457
    },
    "13:2": {
      "contexts": 16,
      "expected_gain": 0.00015778979286551476,
      "interaction_std": 6.340862778803202e-05,
      "worst10_gain": 5.496107041835785e-05
    },
    "13:3": {
      "contexts": 16,
      "expected_gain": -1.9116094335913658e-05,
      "interaction_std": 1.1580767153410907e-05,
      "worst10_gain": -4.38448041677475e-05
    },
    "14:0": {
      "contexts": 16,
      "expected_gain": -1.3998476788401604e-05,
      "interaction_std": 1.6080522629219248e-05,
      "worst10_gain": -4.313141107559204e-05
    },
    "14:1": {
      "contexts": 16,
      "expected_gain": 9.320070967078209e-05,
      "interaction_std": 0.00011185338654059905,
      "worst10_gain": -7.987953722476959e-05
    },
    "14:2": {
      "contexts": 16,
      "expected_gain": 0.00014529679901897907,
      "interaction_std": 4.551409935167602e-05,
      "worst10_gain": 8.246488869190216e-05
    },
    "14:3": {
      "contexts": 16,
      "expected_gain": -4.585599526762962e-06,
      "interaction_std": 4.838079601656143e-06,
      "worst10_gain": -1.0050833225250244e-05
    },
    "15:0": {
      "contexts": 16,
      "expected_gain": -2.202484756708145e-05,
      "interaction_std": 4.348804713901271e-06,
      "worst10_gain": -3.121420741081238e-05
    },
    "15:1": {
      "contexts": 16,
      "expected_gain": -6.237602792680264e-05,
      "interaction_std": 5.3747523829846096e-05,
      "worst10_gain": -0.00013623572885990143
    },
    "15:2": {
      "contexts": 16,
      "expected_gain": 0.00013972423039376736,
      "interaction_std": 8.027238491655283e-05,
      "worst10_gain": 6.748735904693604e-05
    },
    "15:3": {
      "contexts": 16,
      "expected_gain": -1.1518830433487892e-05,
      "interaction_std": 2.621972641693845e-06,
      "worst10_gain": -1.5677884221076965e-05
    },
    "16:0": {
      "contexts": 16,
      "expected_gain": 0.0016491184942424297,
      "interaction_std": 0.0014797804666274944,
      "worst10_gain": 0.0001150667667388916
    },
    "16:1": {
      "contexts": 16,
      "expected_gain": -0.0004639066755771637,
      "interaction_std": 0.0006957081081974919,
      "worst10_gain": -0.0017355326563119888
    },
    "16:2": {
      "contexts": 16,
      "expected_gain": -4.239124245941639e-05,
      "interaction_std": 0.000354256501285217,
      "worst10_gain": -0.0007240474224090576
    },
    "16:3": {
      "contexts": 16,
      "expected_gain": 1.3528624549508095e-05,
      "interaction_std": 2.831700017933156e-05,
      "worst10_gain": -1.1414289474487305e-05
    },
    "17:0": {
      "contexts": 16,
      "expected_gain": 0.0005768996197730303,
      "interaction_std": 0.0003304621221594879,
      "worst10_gain": 0.00016822479665279388
    },
    "17:1": {
      "contexts": 16,
      "expected_gain": 2.3524276912212372e-05,
      "interaction_std": 4.119133124905225e-05,
      "worst10_gain": -5.6434422731399536e-05
    },
    "17:2": {
      "contexts": 16,
      "expected_gain": 3.3333199098706245e-05,
      "interaction_std": 2.835145271792225e-05,
      "worst10_gain": 5.980953574180603e-06
    },
    "17:3": {
      "contexts": 16,
      "expected_gain": 4.219822585582733e-06,
      "interaction_std": 1.3537831819845064e-05,
      "worst10_gain": -1.0313466191291809e-05
    },
    "18:0": {
      "contexts": 16,
      "expected_gain": 0.0005420611705631018,
      "interaction_std": 0.000418337889584888,
      "worst10_gain": 0.00011298060417175293
    },
    "18:1": {
      "contexts": 16,
      "expected_gain": 5.936063826084137e-05,
      "interaction_std": 0.00012350845076308705,
      "worst10_gain": -0.00021533481776714325
    },
    "18:2": {
      "contexts": 16,
      "expected_gain": -1.643085852265358e-05,
      "interaction_std": 2.6063653903018953e-05,
      "worst10_gain": -6.878003478050232e-05
    },
    "18:3": {
      "contexts": 16,
      "expected_gain": 2.7241185307502747e-08,
      "interaction_std": 1.2800282262775559e-05,
      "worst10_gain": -2.1539628505706787e-05
    },
    "19:0": {
      "contexts": 16,
      "expected_gain": 0.0016262775752693415,
      "interaction_std": 0.0012277113150093335,
      "worst10_gain": 0.000326378270983696
    },
    "19:1": {
      "contexts": 16,
      "expected_gain": -0.0003185013774782419,
      "interaction_std": 0.0004677153734944246,
      "worst10_gain": -0.001283923164010048
    },
    "19:2": {
      "contexts": 16,
      "expected_gain": 5.295081064105034e-05,
      "interaction_std": 8.594899909621774e-05,
      "worst10_gain": -6.9446861743927e-05
    },
    "19:3": {
      "contexts": 16,
      "expected_gain": 4.766974598169327e-06,
      "interaction_std": 1.6511656647381443e-05,
      "worst10_gain": -1.4495104551315308e-05
    },
    "1:0": {
      "contexts": 16,
      "expected_gain": 0.0002536431420594454,
      "interaction_std": 0.0001097681453003468,
      "worst10_gain": 8.992291986942291e-05
    },
    "1:1": {
      "contexts": 16,
      "expected_gain": -0.00011542043648660183,
      "interaction_std": 4.071906402160237e-05,
      "worst10_gain": -0.00020135566592216492
    },
    "1:2": {
      "contexts": 16,
      "expected_gain": 5.568843334913254e-06,
      "interaction_std": 2.157947985982077e-05,
      "worst10_gain": -1.931004226207733e-05
    },
    "1:3": {
      "contexts": 16,
      "expected_gain": -1.2302771210670471e-06,
      "interaction_std": 2.8927690340344596e-06,
      "worst10_gain": -5.621463060379028e-06
    },
    "20:0": {
      "contexts": 16,
      "expected_gain": 0.0005717994645237923,
      "interaction_std": 0.004090637002642561,
      "worst10_gain": -0.001881347969174385
    },
    "20:1": {
      "contexts": 16,
      "expected_gain": 0.00135415093973279,
      "interaction_std": 0.0004608385273349149,
      "worst10_gain": 0.0005377382040023804
    },
    "20:2": {
      "contexts": 16,
      "expected_gain": 0.0005341744981706142,
      "interaction_std": 0.00035343642503963987,
      "worst10_gain": -0.00012578442692756653
    },
    "20:3": {
      "contexts": 16,
      "expected_gain": -2.9723159968852997e-06,
      "interaction_std": 1.2509793131597957e-05,
      "worst10_gain": -1.994706690311432e-05
    },
    "21:0": {
      "contexts": 16,
      "expected_gain": 0.0016976834740489721,
      "interaction_std": 0.0010705294026150988,
      "worst10_gain": 0.0005307365208864212
    },
    "21:1": {
      "contexts": 16,
      "expected_gain": -4.635169170796871e-05,
      "interaction_std": 0.00011963886204713453,
      "worst10_gain": -0.00022089295089244843
    },
    "21:2": {
      "contexts": 16,
      "expected_gain": 1.6232486814260483e-05,
      "interaction_std": 5.820869831710471e-05,
      "worst10_gain": -0.00010198727250099182
    },
    "21:3": {
      "contexts": 16,
      "expected_gain": -4.579545930027962e-06,
      "interaction_std": 1.750552007885095e-05,
      "worst10_gain": -2.546049654483795e-05
    },
    "22:0": {
      "contexts": 16,
      "expected_gain": 0.0008242253679782152,
      "interaction_std": 0.0008980538018396174,
      "worst10_gain": 0.00017096102237701416
    },
    "22:1": {
      "contexts": 16,
      "expected_gain": -0.00012865127064287663,
      "interaction_std": 0.0001204496611735808,
      "worst10_gain": -0.00029524601995944977
    },
    "22:2": {
      "contexts": 16,
      "expected_gain": 9.834999218583107e-05,
      "interaction_std": 4.003204521029828e-05,
      "worst10_gain": 6.708875298500061e-05
    },
    "22:3": {
      "contexts": 16,
      "expected_gain": -7.75093212723732e-06,
      "interaction_std": 8.179639498729419e-06,
      "worst10_gain": -2.0371749997138977e-05
    },
    "23:0": {
      "contexts": 16,
      "expected_gain": 0.0031242650002241135,
      "interaction_std": 0.0036146750031115014,
      "worst10_gain": -0.00026381760835647583
    },
    "23:1": {
      "contexts": 16,
      "expected_gain": 0.0002454689238220453,
      "interaction_std": 0.0003290698672093513,
      "worst10_gain": -0.00034250132739543915
    },
    "23:2": {
      "contexts": 16,
      "expected_gain": 0.00027844635769724846,
      "interaction_std": 0.00013812168567310507,
      "worst10_gain": 8.049048483371735e-05
    },
    "23:3": {
      "contexts": 16,
      "expected_gain": -9.93930734694004e-06,
      "interaction_std": 9.677180469884465e-06,
      "worst10_gain": -2.1478161215782166e-05
    },
    "24:0": {
      "contexts": 16,
      "expected_gain": -1.150183379650116e-07,
      "interaction_std": 1.2087327104836558e-06,
      "worst10_gain": -2.209097146987915e-06
    },
    "24:1": {
      "contexts": 16,
      "expected_gain": 9.932555258274078e-07,
      "interaction_std": 1.7641399898915984e-06,
      "worst10_gain": -1.3578683137893677e-06
    },
    "24:2": {
      "contexts": 16,
      "expected_gain": 7.220078259706497e-07,
      "interaction_std": 7.900429034002356e-07,
      "worst10_gain": -2.477318048477173e-07
    },
    "24:3": {
      "contexts": 16,
      "expected_gain": -9.19681042432785e-08,
      "interaction_std": 5.7272930959787144e-08,
      "worst10_gain": -1.9744038581848145e-07
    },
    "25:0": {
      "contexts": 16,
      "expected_gain": 2.4363631382584572e-05,
      "interaction_std": 5.422672312983477e-05,
      "worst10_gain": -3.236718475818634e-05
    },
    "25:1": {
      "contexts": 16,
      "expected_gain": -1.0589836165308952e-05,
      "interaction_std": 2.1514252277736954e-05,
      "worst10_gain": -5.211494863033295e-05
    },
    "25:2": {
      "contexts": 16,
      "expected_gain": -1.2991484254598618e-05,
      "interaction_std": 1.0984869894906445e-05,
      "worst10_gain": -3.2434239983558655e-05
    },
    "25:3": {
      "contexts": 16,
      "expected_gain": -3.1390227377414703e-06,
      "interaction_std": 3.964996151967713e-06,
      "worst10_gain": -1.2541189789772034e-05
    },
    "26:0": {
      "contexts": 16,
      "expected_gain": -7.406342774629593e-07,
      "interaction_std": 6.370455182964565e-08,
      "worst10_gain": -8.177012205123901e-07
    },
    "26:1": {
      "contexts": 16,
      "expected_gain": -0.00019239936955273151,
      "interaction_std": 9.292951127105154e-05,
      "worst10_gain": -0.00034624896943569183
    },
    "26:2": {
      "contexts": 16,
      "expected_gain": -5.579646676778793e-05,
      "interaction_std": 2.22844528045941e-05,
      "worst10_gain": -9.501166641712189e-05
    },
    "26:3": {
      "contexts": 16,
      "expected_gain": -7.058959454298019e-06,
      "interaction_std": 1.490396033138181e-06,
      "worst10_gain": -9.426847100257874e-06
    },
    "27:0": {
      "contexts": 16,
      "expected_gain": 9.695068001747131e-07,
      "interaction_std": 3.572010552865046e-06,
      "worst10_gain": -1.3653188943862915e-06
    },
    "27:1": {
      "contexts": 16,
      "expected_gain": -1.964694820344448e-05,
      "interaction_std": 2.1278045260713863e-05,
      "worst10_gain": -4.522502422332764e-05
    },
    "27:2": {
      "contexts": 16,
      "expected_gain": -7.236120291054249e-05,
      "interaction_std": 2.7747913507518606e-05,
      "worst10_gain": -0.00012142211198806763
    },
    "27:3": {
      "contexts": 16,
      "expected_gain": -1.1690426617860794e-06,
      "interaction_std": 1.3186792531406483e-06,
      "worst10_gain": -2.7958303689956665e-06
    },
    "28:0": {
      "contexts": 16,
      "expected_gain": 0.0009640825446695089,
      "interaction_std": 0.00040407329700267253,
      "worst10_gain": 0.00037702545523643494
    },
    "28:1": {
      "contexts": 16,
      "expected_gain": -3.799120895564556e-05,
      "interaction_std": 3.19377909528971e-05,
      "worst10_gain": -9.18656587600708e-05
    },
    "28:2": {
      "contexts": 16,
      "expected_gain": -9.269732981920242e-05,
      "interaction_std": 2.877929189134468e-05,
      "worst10_gain": -0.00013335421681404114
    },
    "28:3": {
      "contexts": 16,
      "expected_gain": -5.486654117703438e-06,
      "interaction_std": 1.984839993605788e-06,
      "worst10_gain": -8.305534720420837e-06
    },
    "29:0": {
      "contexts": 16,
      "expected_gain": 0.002264572074636817,
      "interaction_std": 0.001426117653586402,
      "worst10_gain": 0.0010670050978660583
    },
    "29:1": {
      "contexts": 16,
      "expected_gain": 1.8058577552437782e-05,
      "interaction_std": 0.00013371839210934124,
      "worst10_gain": -0.00020800717175006866
    },
    "29:2": {
      "contexts": 16,
      "expected_gain": -3.84447630494833e-05,
      "interaction_std": 2.360956309848767e-05,
      "worst10_gain": -8.022598922252655e-05
    },
    "29:3": {
      "contexts": 16,
      "expected_gain": 2.7138739824295044e-06,
      "interaction_std": 6.906530546439767e-06,
      "worst10_gain": -1.0380521416664124e-05
    },
    "2:0": {
      "contexts": 16,
      "expected_gain": 9.885546751320362e-05,
      "interaction_std": 9.772517984318387e-05,
      "worst10_gain": 1.7881393432617188e-07
    },
    "2:1": {
      "contexts": 16,
      "expected_gain": 7.173162885010242e-05,
      "interaction_std": 2.2956344680105558e-05,
      "worst10_gain": 2.8019770979881287e-05
    },
    "2:2": {
      "contexts": 16,
      "expected_gain": -7.010297849774361e-06,
      "interaction_std": 4.078338082547132e-05,
      "worst10_gain": -6.56023621559143e-05
    },
    "2:3": {
      "contexts": 16,
      "expected_gain": -8.42660665512085e-06,
      "interaction_std": 2.3879314221261184e-06,
      "worst10_gain": -1.348927617073059e-05
    },
    "30:0": {
      "contexts": 16,
      "expected_gain": -0.00013500009663403034,
      "interaction_std": 0.0002886154634480934,
      "worst10_gain": -0.0005545280873775482
    },
    "30:1": {
      "contexts": 16,
      "expected_gain": 0.0002811518497765064,
      "interaction_std": 0.00016282026511742702,
      "worst10_gain": 6.792880594730377e-05
    },
    "30:2": {
      "contexts": 16,
      "expected_gain": -0.00010669045150279999,
      "interaction_std": 0.00010550012976004372,
      "worst10_gain": -0.0002397242933511734
    },
    "30:3": {
      "contexts": 16,
      "expected_gain": -2.4395529180765152e-05,
      "interaction_std": 5.588525150727061e-06,
      "worst10_gain": -3.279000520706177e-05
    },
    "31:0": {
      "contexts": 16,
      "expected_gain": -2.8711510822176933e-05,
      "interaction_std": 6.458362910649273e-05,
      "worst10_gain": -0.00011344067752361298
    },
    "31:1": {
      "contexts": 16,
      "expected_gain": 0.00011622183956205845,
      "interaction_std": 0.00011444738268847944,
      "worst10_gain": -3.916025161743164e-05
    },
    "31:2": {
      "contexts": 16,
      "expected_gain": 3.7214718759059906e-05,
      "interaction_std": 8.455818247822459e-05,
      "worst10_gain": -8.836202323436737e-05
    },
    "31:3": {
      "contexts": 16,
      "expected_gain": -1.0022660717368126e-05,
      "interaction_std": 5.909371214530431e-06,
      "worst10_gain": -1.839175820350647e-05
    },
    "32:0": {
      "contexts": 16,
      "expected_gain": 0.00040930998511612415,
      "interaction_std": 0.00018197203109847834,
      "worst10_gain": 0.00014810264110565186
    },
    "32:1": {
      "contexts": 16,
      "expected_gain": 7.106945849955082e-05,
      "interaction_std": 7.770461129725443e-05,
      "worst10_gain": -2.7766451239585876e-05
    },
    "32:2": {
      "contexts": 16,
      "expected_gain": 0.0001057616900652647,
      "interaction_std": 5.5580472086251154e-05,
      "worst10_gain": 3.750436007976532e-05
    },
    "32:3": {
      "contexts": 16,
      "expected_gain": -5.517853423953056e-06,
      "interaction_std": 5.025240925112184e-06,
      "worst10_gain": -1.4925375580787659e-05
    },
    "33:0": {
      "contexts": 16,
      "expected_gain": 0.0004102529492229223,
      "interaction_std": 0.00020683073399907205,
      "worst10_gain": 0.00016442686319351196
    },
    "33:1": {
      "contexts": 16,
      "expected_gain": -5.455454811453819e-05,
      "interaction_std": 4.676852442050294e-05,
      "worst10_gain": -0.00012879259884357452
    },
    "33:2": {
      "contexts": 16,
      "expected_gain": -1.2265751138329506e-05,
      "interaction_std": 1.4188229461800337e-05,
      "worst10_gain": -3.684684634208679e-05
    },
    "33:3": {
      "contexts": 16,
      "expected_gain": -5.338108167052269e-06,
      "interaction_std": 1.8317205897642524e-06,
      "worst10_gain": -8.352100849151611e-06
    },
    "34:0": {
      "contexts": 16,
      "expected_gain": 6.041792221367359e-05,
      "interaction_std": 1.6109665841724917e-05,
      "worst10_gain": 3.82494181394577e-05
    },
    "34:1": {
      "contexts": 16,
      "expected_gain": -1.288997009396553e-05,
      "interaction_std": 6.583662711820179e-06,
      "worst10_gain": -2.1591782569885254e-05
    },
    "34:2": {
      "contexts": 16,
      "expected_gain": -2.507586032152176e-06,
      "interaction_std": 3.1666340386208357e-06,
      "worst10_gain": -6.116926670074463e-06
    },
    "34:3": {
      "contexts": 16,
      "expected_gain": 1.2945383787155151e-07,
      "interaction_std": 3.7580160328728897e-07,
      "worst10_gain": -5.159527063369751e-07
    },
    "35:0": {
      "contexts": 16,
      "expected_gain": 0.0006304648704826832,
      "interaction_std": 0.00023940734808547388,
      "worst10_gain": 0.0003356747329235077
    },
    "35:1": {
      "contexts": 16,
      "expected_gain": -3.224820829927921e-05,
      "interaction_std": 6.361311566095529e-05,
      "worst10_gain": -0.00011113844811916351
    },
    "35:2": {
      "contexts": 16,
      "expected_gain": -3.583449870347977e-05,
      "interaction_std": 3.435595697310442e-05,
      "worst10_gain": -9.75150614976883e-05
    },
    "35:3": {
      "contexts": 16,
      "expected_gain": -1.3885321095585823e-05,
      "interaction_std": 6.028832501252257e-06,
      "worst10_gain": -2.3303553462028503e-05
    },
    "36:0": {
      "contexts": 16,
      "expected_gain": 3.249174915254116e-05,
      "interaction_std": 2.0834107849444355e-05,
      "worst10_gain": 1.7547979950904846e-05
    },
    "36:1": {
      "contexts": 16,
      "expected_gain": -6.477115675806999e-06,
      "interaction_std": 4.14564764293854e-06,
      "worst10_gain": -1.2313947081565857e-05
    },
    "36:2": {
      "contexts": 16,
      "expected_gain": -8.854549378156662e-07,
      "interaction_std": 1.3549878039122522e-06,
      "worst10_gain": -3.7830322980880737e-06
    },
    "36:3": {
      "contexts": 16,
      "expected_gain": 2.3818574845790863e-07,
      "interaction_std": 2.7432395874684154e-07,
      "worst10_gain": -1.0803341865539551e-07
    },
    "37:0": {
      "contexts": 16,
      "expected_gain": 2.6941532269120216e-05,
      "interaction_std": 2.1446585458689328e-05,
      "worst10_gain": 1.090019941329956e-05
    },
    "37:1": {
      "contexts": 16,
      "expected_gain": 3.764638677239418e-06,
      "interaction_std": 2.4064660126093925e-06,
      "worst10_gain": 1.2479722499847412e-07
    },
    "37:2": {
      "contexts": 16,
      "expected_gain": -2.8745271265506744e-06,
      "interaction_std": 1.412745394770016e-06,
      "worst10_gain": -4.9639493227005005e-06
    },
    "37:3": {
      "contexts": 16,
      "expected_gain": -4.80329617857933e-07,
      "interaction_std": 1.795701666209283e-07,
      "worst10_gain": -8.624047040939331e-07
    },
    "38:0": {
      "contexts": 16,
      "expected_gain": 0.00047221151180565357,
      "interaction_std": 0.00023007400653054586,
      "worst10_gain": 0.00027847103774547577
    },
    "38:1": {
      "contexts": 16,
      "expected_gain": -5.1667215302586555e-05,
      "interaction_std": 4.054864595625112e-05,
      "worst10_gain": -0.00010504014790058136
    },
    "38:2": {
      "contexts": 16,
      "expected_gain": -2.0719598978757858e-05,
      "interaction_std": 2.3839978189419673e-05,
      "worst10_gain": -5.756691098213196e-05
    },
    "38:3": {
      "contexts": 16,
      "expected_gain": 3.655441105365753e-08,
      "interaction_std": 1.972172211206516e-06,
      "worst10_gain": -3.594905138015747e-06
    },
    "39:0": {
      "contexts": 16,
      "expected_gain": 0.0008188025094568729,
      "interaction_std": 0.00048115748792174317,
      "worst10_gain": 0.0003586430102586746
    },
    "39:1": {
      "contexts": 16,
      "expected_gain": 2.9868679121136665e-05,
      "interaction_std": 2.456170202516674e-05,
      "worst10_gain": -1.3440847396850586e-05
    },
    "39:2": {
      "contexts": 16,
      "expected_gain": 1.2100208550691605e-05,
      "interaction_std": 2.329704524038396e-05,
      "worst10_gain": -1.002475619316101e-05
    },
    "39:3": {
      "contexts": 16,
      "expected_gain": 7.780268788337708e-06,
      "interaction_std": 8.993395617266638e-06,
      "worst10_gain": -1.8440186977386475e-06
    },
    "3:0": {
      "contexts": 16,
      "expected_gain": 0.00036153686232864857,
      "interaction_std": 0.0002279400492423885,
      "worst10_gain": 0.00015438348054885864
    },
    "3:1": {
      "contexts": 16,
      "expected_gain": -7.960712537169456e-06,
      "interaction_std": 1.3492883144573897e-05,
      "worst10_gain": -3.0353665351867676e-05
    },
    "3:2": {
      "contexts": 16,
      "expected_gain": 3.115297295153141e-05,
      "interaction_std": 8.230134042337679e-06,
      "worst10_gain": 1.936405897140503e-05
    },
    "3:3": {
      "contexts": 16,
      "expected_gain": 1.9462313503026962e-06,
      "interaction_std": 1.2590364077310343e-06,
      "worst10_gain": 1.9744038581848145e-07
    },
    "40:0": {
      "contexts": 16,
      "expected_gain": 1.758965663611889e-05,
      "interaction_std": 9.083883478841018e-06,
      "worst10_gain": 6.891787052154541e-06
    },
    "40:1": {
      "contexts": 16,
      "expected_gain": -7.153954356908798e-06,
      "interaction_std": 3.6914843435951823e-06,
      "worst10_gain": -1.3172626495361328e-05
    },
    "40:2": {
      "contexts": 16,
      "expected_gain": -1.41817145049572e-06,
      "interaction_std": 9.639198245436885e-07,
      "worst10_gain": -3.0081719160079956e-06
    },
    "40:3": {
      "contexts": 16,
      "expected_gain": -3.7695281207561493e-07,
      "interaction_std": 2.6583444219647306e-07,
      "worst10_gain": -8.642673492431641e-07
    },
    "41:0": {
      "contexts": 16,
      "expected_gain": 5.812733434140682e-05,
      "interaction_std": 4.4847399857291496e-05,
      "worst10_gain": 1.568533480167389e-05
    },
    "41:1": {
      "contexts": 16,
      "expected_gain": -3.643566742539406e-06,
      "interaction_std": 7.055536764096014e-06,
      "worst10_gain": -1.7531216144561768e-05
    },
    "41:2": {
      "contexts": 16,
      "expected_gain": 9.369337931275368e-06,
      "interaction_std": 6.329347877829248e-06,
      "worst10_gain": 2.738088369369507e-07
    },
    "41:3": {
      "contexts": 16,
      "expected_gain": 1.1431984603404999e-07,
      "interaction_std": 5.265874412939027e-07,
      "worst10_gain": -8.23289155960083e-07
    },
    "42:0": {
      "contexts": 16,
      "expected_gain": 0.0006124505307525396,
      "interaction_std": 0.00030166263265723743,
      "worst10_gain": 0.00015894509851932526
    },
    "42:1": {
      "contexts": 16,
      "expected_gain": 3.309757448732853e-05,
      "interaction_std": 3.6551171254484385e-05,
      "worst10_gain": -1.8436461687088013e-05
    },
    "42:2": {
      "contexts": 16,
      "expected_gain": -6.569316610693932e-06,
      "interaction_std": 1.3335437034329135e-05,
      "worst10_gain": -3.417208790779114e-05
    },
    "42:3": {
      "contexts": 16,
      "expected_gain": -7.206108421087265e-07,
      "interaction_std": 2.302207691068596e-06,
      "worst10_gain": -4.736706614494324e-06
    },
    "43:0": {
      "contexts": 16,
      "expected_gain": 0.0006438428536057472,
      "interaction_std": 0.00035969287728213983,
      "worst10_gain": 0.0002576950937509537
    },
    "43:1": {
      "contexts": 16,
      "expected_gain": 0.00012230942957103252,
      "interaction_std": 8.185217842783115e-05,
      "worst10_gain": 4.119612276554108e-05
    },
    "43:2": {
      "contexts": 16,
      "expected_gain": 2.7939211577177048e-05,
      "interaction_std": 1.903277269132237e-05,
      "worst10_gain": 2.896413207054138e-06
    },
    "43:3": {
      "contexts": 16,
      "expected_gain": -3.46633605659008e-05,
      "interaction_std": 1.924629267296482e-05,
      "worst10_gain": -7.050856947898865e-05
    },
    "44:0": {
      "contexts": 16,
      "expected_gain": 1.6854610294103622e-06,
      "interaction_std": 1.7058250140524931e-06,
      "worst10_gain": -1.6205012798309326e-07
    },
    "44:1": {
      "contexts": 16,
      "expected_gain": 2.2742897272109985e-06,
      "interaction_std": 2.808418915616884e-06,
      "worst10_gain": -1.695007085800171e-07
    },
    "44:2": {
      "contexts": 16,
      "expected_gain": -1.4153774827718735e-06,
      "interaction_std": 1.4333333595498257e-06,
      "worst10_gain": -4.170462489128113e-06
    },
    "44:3": {
      "contexts": 16,
      "expected_gain": -5.380716174840927e-07,
      "interaction_std": 1.4754512976400048e-07,
      "worst10_gain": -8.177012205123901e-07
    },
    "45:0": {
      "contexts": 16,
      "expected_gain": 1.3669487088918686e-06,
      "interaction_std": 1.7808204516133754e-06,
      "worst10_gain": -9.611248970031738e-07
    },
    "45:1": {
      "contexts": 16,
      "expected_gain": 1.51805579662323e-07,
      "interaction_std": 1.9560907790246384e-07,
      "worst10_gain": -3.5390257835388184e-08
    },
    "45:2": {
      "contexts": 16,
      "expected_gain": -5.527399480342865e-07,
      "interaction_std": 3.921343626329324e-07,
      "worst10_gain": -1.3373792171478271e-06
    },
    "45:3": {
      "contexts": 16,
      "expected_gain": -9.19681042432785e-08,
      "interaction_std": 2.0300553533739505e-08,
      "worst10_gain": -1.2665987014770508e-07
    },
    "46:0": {
      "contexts": 16,
      "expected_gain": 0.0002776840701699257,
      "interaction_std": 0.00016078346864637692,
      "worst10_gain": 0.00012002512812614441
    },
    "46:1": {
      "contexts": 16,
      "expected_gain": 1.720222644507885e-05,
      "interaction_std": 2.0209092928135773e-05,
      "worst10_gain": -1.3198703527450562e-05
    },
    "46:2": {
      "contexts": 16,
      "expected_gain": 5.254987627267838e-07,
      "interaction_std": 6.7790220947415194e-06,
      "worst10_gain": -8.743256330490112e-06
    },
    "46:3": {
      "contexts": 16,
      "expected_gain": -2.850312739610672e-06,
      "interaction_std": 8.471759815504004e-07,
      "worst10_gain": -4.10713255405426e-06
    },
    "47:0": {
      "contexts": 16,
      "expected_gain": 0.0007525279652327299,
      "interaction_std": 0.00029239661132889695,
      "worst10_gain": 0.00036485306918621063
    },
    "47:1": {
      "contexts": 16,
      "expected_gain": 0.00011063599959015846,
      "interaction_std": 5.457651135941407e-05,
      "worst10_gain": 5.058199167251587e-05
    },
    "47:2": {
      "contexts": 16,
      "expected_gain": -2.7023721486330032e-05,
      "interaction_std": 3.1396097218712304e-05,
      "worst10_gain": -7.67149031162262e-05
    },
    "47:3": {
      "contexts": 16,
      "expected_gain": -4.2980536818504333e-07,
      "interaction_std": 3.4760004531299485e-06,
      "worst10_gain": -5.628913640975952e-06
    },
    "48:0": {
      "contexts": 16,
      "expected_gain": 0.000545102171599865,
      "interaction_std": 0.00021049427748665606,
      "worst10_gain": 0.00030414387583732605
    },
    "48:1": {
      "contexts": 16,
      "expected_gain": 2.107047475874424e-05,
      "interaction_std": 2.5736222151243377e-05,
      "worst10_gain": -7.70576298236847e-06
    },
    "48:2": {
      "contexts": 16,
      "expected_gain": -2.4675391614437103e-06,
      "interaction_std": 1.0275782567207793e-05,
      "worst10_gain": -1.940317451953888e-05
    },
    "48:3": {
      "contexts": 16,
      "expected_gain": -1.1476222425699234e-05,
      "interaction_std": 3.965094152884142e-06,
      "worst10_gain": -1.8730759620666504e-05
    },
    "49:0": {
      "contexts": 16,
      "expected_gain": 0.0003685099072754383,
      "interaction_std": 0.0002832184800513893,
      "worst10_gain": 0.0001505427062511444
    },
    "49:1": {
      "contexts": 16,
      "expected_gain": 1.3157026842236519e-05,
      "interaction_std": 1.4419352483166817e-05,
      "worst10_gain": -6.427988409996033e-06
    },
    "49:2": {
      "contexts": 16,
      "expected_gain": -8.151400834321976e-06,
      "interaction_std": 1.3383142313063456e-05,
      "worst10_gain": -3.308989107608795e-05
    },
    "49:3": {
      "contexts": 16,
      "expected_gain": -1.1847354471683502e-05,
      "interaction_std": 3.965944238368652e-06,
      "worst10_gain": -1.8093734979629517e-05
    },
    "4:0": {
      "contexts": 16,
      "expected_gain": -9.164214134216309e-07,
      "interaction_std": 3.2426435556585754e-07,
      "worst10_gain": -1.6558915376663208e-06
    },
    "4:1": {
      "contexts": 16,
      "expected_gain": 7.051113061606884e-05,
      "interaction_std": 3.71694810124969e-05,
      "worst10_gain": 2.1237879991531372e-05
    },
    "4:2": {
      "contexts": 16,
      "expected_gain": -2.777017652988434e-05,
      "interaction_std": 4.1241288406755286e-05,
      "worst10_gain": -7.633119821548462e-05
    },
    "4:3": {
      "contexts": 16,
      "expected_gain": -1.5157274901866913e-07,
      "interaction_std": 1.2697515728232137e-06,
      "worst10_gain": -1.9241124391555786e-06
    },
    "50:0": {
      "contexts": 16,
      "expected_gain": 9.796791709959507e-05,
      "interaction_std": 5.4115470699177266e-05,
      "worst10_gain": 4.391185939311981e-05
    },
    "50:1": {
      "contexts": 16,
      "expected_gain": -2.5256536900997162e-05,
      "interaction_std": 9.649598925421404e-06,
      "worst10_gain": -4.210323095321655e-05
    },
    "50:2": {
      "contexts": 16,
      "expected_gain": -1.5113968402147293e-05,
      "interaction_std": 6.0699145722395215e-06,
      "worst10_gain": -2.3718923330307007e-05
    },
    "50:3": {
      "contexts": 16,
      "expected_gain": -5.901092663407326e-06,
      "interaction_std": 1.0345066711687137e-06,
      "worst10_gain": -7.664784789085388e-06
    },
    "51:0": {
      "contexts": 16,
      "expected_gain": 0.0004240770358592272,
      "interaction_std": 0.00016229385036924067,
      "worst10_gain": 0.00015943683683872223
    },
    "51:1": {
      "contexts": 16,
      "expected_gain": -7.664784789085388e-06,
      "interaction_std": 1.5965393899346338e-05,
      "worst10_gain": -3.100931644439697e-05
    },
    "51:2": {
      "contexts": 16,
      "expected_gain": 4.496192559599876e-06,
      "interaction_std": 7.657258161050207e-06,
      "worst10_gain": -7.02589750289917e-06
    },
    "51:3": {
      "contexts": 16,
      "expected_gain": -1.3261567801237106e-05,
      "interaction_std": 9.552686388346921e-06,
      "worst10_gain": -3.3989548683166504e-05
    },
    "52:0": {
      "contexts": 16,
      "expected_gain": 0.0005620780866593122,
      "interaction_std": 0.0001633563345358157,
      "worst10_gain": 0.0003310907632112503
    },
    "52:1": {
      "contexts": 16,
      "expected_gain": -0.00020493939518928528,
      "interaction_std": 0.00011333064245013968,
      "worst10_gain": -0.0003564152866601944
    },
    "52:2": {
      "contexts": 16,
      "expected_gain": -2.2063730284571648e-05,
      "interaction_std": 4.834627337866581e-05,
      "worst10_gain": -9.292922914028168e-05
    },
    "52:3": {
      "contexts": 16,
      "expected_gain": -3.146170638501644e-05,
      "interaction_std": 1.0665039376808416e-05,
      "worst10_gain": -5.1841139793395996e-05
    },
    "53:0": {
      "contexts": 16,
      "expected_gain": 0.0005476621445268393,
      "interaction_std": 0.00040989273352536515,
      "worst10_gain": 9.932555258274078e-05
    },
    "53:1": {
      "contexts": 16,
      "expected_gain": -8.979719132184982e-05,
      "interaction_std": 6.46173621734258e-05,
      "worst10_gain": -0.00019592605531215668
    },
    "53:2": {
      "contexts": 16,
      "expected_gain": 9.606685489416122e-05,
      "interaction_std": 3.698340278701032e-05,
      "worst10_gain": 4.5999884605407715e-05
    },
    "53:3": {
      "contexts": 16,
      "expected_gain": 2.06800177693367e-06,
      "interaction_std": 2.346641893281718e-06,
      "worst10_gain": -9.629875421524048e-07
    },
    "54:0": {
      "contexts": 16,
      "expected_gain": 0.0005055763758718967,
      "interaction_std": 0.00042670142529962004,
      "worst10_gain": 8.229538798332214e-05
    },
    "54:1": {
      "contexts": 16,
      "expected_gain": 7.953355088829994e-05,
      "interaction_std": 0.00014580183594896273,
      "worst10_gain": -6.834231317043304e-05
    },
    "54:2": {
      "contexts": 16,
      "expected_gain": 0.00024068867787718773,
      "interaction_std": 9.484576153418401e-05,
      "worst10_gain": 8.489750325679779e-05
    },
    "54:3": {
      "contexts": 16,
      "expected_gain": -1.9364524632692337e-05,
      "interaction_std": 9.30458968567373e-06,
      "worst10_gain": -3.631599247455597e-05
    },
    "55:0": {
      "contexts": 16,
      "expected_gain": 0.0005474141798913479,
      "interaction_std": 0.0002217797820406616,
      "worst10_gain": 0.00032244250178337097
    },
    "55:1": {
      "contexts": 16,
      "expected_gain": 0.0004412729758769274,
      "interaction_std": 0.00018203384658630958,
      "worst10_gain": 0.0002055298537015915
    },
    "55:2": {
      "contexts": 16,
      "expected_gain": 0.0007864115759730339,
      "interaction_std": 0.000347746001950178,
      "worst10_gain": 0.0003445688635110855
    },
    "55:3": {
      "contexts": 16,
      "expected_gain": -8.268281817436218e-06,
      "interaction_std": 4.343981346868227e-06,
      "worst10_gain": -1.5174970030784607e-05
    },
    "56:0": {
      "contexts": 16,
      "expected_gain": 0.0016061209607869387,
      "interaction_std": 0.0008477012176311478,
      "worst10_gain": 0.0006866008043289185
    },
    "56:1": {
      "contexts": 16,
      "expected_gain": 0.00017215940169990063,
      "interaction_std": 9.400851061421375e-05,
      "worst10_gain": 4.5277178287506104e-05
    },
    "56:2": {
      "contexts": 16,
      "expected_gain": -1.1371681466698647e-05,
      "interaction_std": 0.00011531232353548193,
      "worst10_gain": -0.00018189847469329834
    },
    "56:3": {
      "contexts": 16,
      "expected_gain": -2.4805543944239616e-05,
      "interaction_std": 1.3301204227803987e-05,
      "worst10_gain": -5.07403165102005e-05
    },
    "57:0": {
      "contexts": 16,
      "expected_gain": 0.0015022747684270144,
      "interaction_std": 0.0007785471934201792,
      "worst10_gain": 0.0006082281470298767
    },
    "57:1": {
      "contexts": 16,
      "expected_gain": -6.920658051967621e-05,
      "interaction_std": 0.00011019018822535852,
      "worst10_gain": -0.0002540368586778641
    },
    "57:2": {
      "contexts": 16,
      "expected_gain": -7.366109639406204e-05,
      "interaction_std": 4.39718673343186e-05,
      "worst10_gain": -0.00014195777475833893
    },
    "57:3": {
      "contexts": 16,
      "expected_gain": -6.065238267183304e-06,
      "interaction_std": 2.5609683754294587e-06,
      "worst10_gain": -9.858980774879456e-06
    },
    "58:0": {
      "contexts": 16,
      "expected_gain": 0.0007374410051852465,
      "interaction_std": 0.0007031628885246981,
      "worst10_gain": 0.00019558332860469818
    },
    "58:1": {
      "contexts": 16,
      "expected_gain": -6.991554982960224e-05,
      "interaction_std": 5.673624643978415e-05,
      "worst10_gain": -0.00013688765466213226
    },
    "58:2": {
      "contexts": 16,
      "expected_gain": 0.0002209118101745844,
      "interaction_std": 5.48200104628104e-05,
      "worst10_gain": 0.00013084709644317627
    },
    "58:3": {
      "contexts": 16,
      "expected_gain": -1.73947773873806e-05,
      "interaction_std": 6.548441252569243e-06,
      "worst10_gain": -2.792663872241974e-05
    },
    "59:0": {
      "contexts": 16,
      "expected_gain": 0.0016405554488301277,
      "interaction_std": 0.0006136754737352406,
      "worst10_gain": 0.000752180814743042
    },
    "59:1": {
      "contexts": 16,
      "expected_gain": 2.83755362033844e-05,
      "interaction_std": 6.646454776146353e-05,
      "worst10_gain": -3.666989505290985e-05
    },
    "59:2": {
      "contexts": 16,
      "expected_gain": 0.00013057072646915913,
      "interaction_std": 5.3858456266060454e-05,
      "worst10_gain": 5.1528215408325195e-05
    },
    "59:3": {
      "contexts": 16,
      "expected_gain": -1.1621741577982903e-05,
      "interaction_std": 2.8124754960233457e-06,
      "worst10_gain": -1.5679746866226196e-05
    },
    "5:0": {
      "contexts": 16,
      "expected_gain": -3.8929283618927e-07,
      "interaction_std": 2.0652582946060478e-07,
      "worst10_gain": -7.394701242446899e-07
    },
    "5:1": {
      "contexts": 16,
      "expected_gain": 7.937499321997166e-05,
      "interaction_std": 5.715359572078256e-05,
      "worst10_gain": -6.703659892082214e-06
    },
    "5:2": {
      "contexts": 16,
      "expected_gain": -1.417333260178566e-05,
      "interaction_std": 5.064248949256919e-05,
      "worst10_gain": -7.807090878486633e-05
    },
    "5:3": {
      "contexts": 16,
      "expected_gain": 3.254041075706482e-06,
      "interaction_std": 1.1213985986344253e-06,
      "worst10_gain": 1.0579824447631836e-06
    },
    "60:0": {
      "contexts": 16,
      "expected_gain": 0.0006035664118826389,
      "interaction_std": 0.0003033059362729923,
      "worst10_gain": 0.00020762905478477478
    },
    "60:1": {
      "contexts": 16,
      "expected_gain": 6.047007627785206e-05,
      "interaction_std": 5.589300902282259e-05,
      "worst10_gain": 1.385621726512909e-05
    },
    "60:2": {
      "contexts": 16,
      "expected_gain": -4.944624379277229e-06,
      "interaction_std": 7.0837574209079735e-06,
      "worst10_gain": -1.4958903193473816e-05
    },
    "60:3": {
      "contexts": 16,
      "expected_gain": -5.980720743536949e-06,
      "interaction_std": 2.2677271217962596e-06,
      "worst10_gain": -9.957700967788696e-06
    },
    "61:0": {
      "contexts": 16,
      "expected_gain": -0.00047003314830362797,
      "interaction_std": 0.0005859818606297712,
      "worst10_gain": -0.0011597443372011185
    },
    "61:1": {
      "contexts": 16,
      "expected_gain": 0.00028417794965207577,
      "interaction_std": 0.0004412502087222029,
      "worst10_gain": -0.00025019049644470215
    },
    "61:2": {
      "contexts": 16,
      "expected_gain": 0.0004109581932425499,
      "interaction_std": 0.00011270806171851537,
      "worst10_gain": 0.00019465945661067963
    },
    "61:3": {
      "contexts": 16,
      "expected_gain": -1.4834338799118996e-05,
      "interaction_std": 1.516347100776115e-05,
      "worst10_gain": -4.885345697402954e-05
    },
    "62:0": {
      "contexts": 16,
      "expected_gain": 0.0005261802580207586,
      "interaction_std": 0.0002871341879952727,
      "worst10_gain": 0.00019749999046325684
    },
    "62:1": {
      "contexts": 16,
      "expected_gain": 2.8508249670267105e-05,
      "interaction_std": 5.261381019647606e-05,
      "worst10_gain": -1.829676330089569e-05
    },
    "62:2": {
      "contexts": 16,
      "expected_gain": 0.00022908649407327175,
      "interaction_std": 7.310823275254584e-05,
      "worst10_gain": 0.00014485791325569153
    },
    "62:3": {
      "contexts": 16,
      "expected_gain": -8.9260283857584e-06,
      "interaction_std": 6.49443003832363e-06,
      "worst10_gain": -2.2586435079574585e-05
    },
    "63:0": {
      "contexts": 16,
      "expected_gain": 0.0008430557791143656,
      "interaction_std": 0.0005162567815234822,
      "worst10_gain": 0.0004124622792005539
    },
    "63:1": {
      "contexts": 16,
      "expected_gain": -8.70188232511282e-05,
      "interaction_std": 4.327894087154007e-05,
      "worst10_gain": -0.00016286224126815796
    },
    "63:2": {
      "contexts": 16,
      "expected_gain": -8.1618782132864e-06,
      "interaction_std": 1.2409924840991592e-05,
      "worst10_gain": -3.104470670223236e-05
    },
    "63:3": {
      "contexts": 16,
      "expected_gain": -4.54694963991642e-06,
      "interaction_std": 1.8341784820450236e-06,
      "worst10_gain": -6.532296538352966e-06
    },
    "6:0": {
      "contexts": 16,
      "expected_gain": 2.2578751668334007e-05,
      "interaction_std": 5.562658350602363e-05,
      "worst10_gain": -1.1667609214782715e-05
    },
    "6:1": {
      "contexts": 16,
      "expected_gain": 8.097500540316105e-05,
      "interaction_std": 3.4623336424509396e-05,
      "worst10_gain": 3.247708082199097e-05
    },
    "6:2": {
      "contexts": 16,
      "expected_gain": 1.3906043022871017e-05,
      "interaction_std": 3.076236471123661e-05,
      "worst10_gain": -2.4413689970970154e-05
    },
    "6:3": {
      "contexts": 16,
      "expected_gain": -6.612157449126244e-06,
      "interaction_std": 1.8969444834401076e-06,
      "worst10_gain": -9.406358003616333e-06
    },
    "7:0": {
      "contexts": 16,
      "expected_gain": 3.573950380086899e-06,
      "interaction_std": 6.219143153608388e-07,
      "worst10_gain": 2.8945505619049072e-06
    },
    "7:1": {
      "contexts": 16,
      "expected_gain": 2.3691914975643158e-05,
      "interaction_std": 0.00013145860758447266,
      "worst10_gain": -0.00010756216943264008
    },
    "7:2": {
      "contexts": 16,
      "expected_gain": 4.269136115908623e-05,
      "interaction_std": 3.1639254197023754e-05,
      "worst10_gain": 6.679445505142212e-06
    },
    "7:3": {
      "contexts": 16,
      "expected_gain": -7.729744538664818e-06,
      "interaction_std": 2.565875274048663e-06,
      "worst10_gain": -1.1665746569633484e-05
    },
    "8:0": {
      "contexts": 16,
      "expected_gain": -6.889458745718002e-07,
      "interaction_std": 2.346261402019576e-07,
      "worst10_gain": -1.0207295417785645e-06
    },
    "8:1": {
      "contexts": 16,
      "expected_gain": -7.421290501952171e-05,
      "interaction_std": 0.00026259352496534044,
      "worst10_gain": -0.000444609671831131
    },
    "8:2": {
      "contexts": 16,
      "expected_gain": 0.00028020027093589306,
      "interaction_std": 0.00014456396564142934,
      "worst10_gain": 7.410533726215363e-05
    },
    "8:3": {
      "contexts": 16,
      "expected_gain": -3.070104867219925e-06,
      "interaction_std": 2.498101965510102e-06,
      "worst10_gain": -6.802380084991455e-06
    },
    "9:0": {
      "contexts": 16,
      "expected_gain": -2.813059836626053e-06,
      "interaction_std": 7.208103015931032e-07,
      "worst10_gain": -3.6098062992095947e-06
    },
    "9:1": {
      "contexts": 16,
      "expected_gain": 0.00012770458124578,
      "interaction_std": 6.382427754923842e-05,
      "worst10_gain": 6.042979657649994e-05
    },
    "9:2": {
      "contexts": 16,
      "expected_gain": 0.00016941898502409458,
      "interaction_std": 0.00012380273457943217,
      "worst10_gain": 2.6280060410499573e-05
    },
    "9:3": {
      "contexts": 16,
      "expected_gain": -2.303626388311386e-06,
      "interaction_std": 1.6749726421441357e-06,
      "worst10_gain": -5.29363751411438e-06
    }
  },
  "metadata": {
    "cameras": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/test_cameras.npz",
    "cluster_size": 1000,
    "clusters": 64,
    "contexts_per_group": 16,
    "frame_ids": [
      0,
      65,
      131,
      196
    ],
    "frames": 197,
    "gaussians": 61155,
    "height": 960,
    "layers": 4,
    "measurement_seconds": 23.889900721609592,
    "output": "runs/real_broom2/counterfactual_utility",
    "pair_batch": 16,
    "paired_contexts": 4096,
    "peak_allocator_bytes": 15435392000,
    "ply_dir": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/gaussian_pertimestamp",
    "quant_step_scale": 1.0,
    "rank": 4,
    "render_batches": 1024,
    "rendered_world_states": 32768,
    "scene_id": "hypernerf-broom2",
    "scene_seed": 7,
    "seed": 71,
    "ssim_weight": 0.2,
    "state": "runs/real_broom2/quantizer_q025/quantizer_state.pt",
    "train_steps": 0,
    "train_worlds": 32,
    "width": 536,
    "world_states_per_second": 1371.6256246456364
  },
  "packet_profiles": {}
}


==> anc/results/real_broom2/counterfactual_utility_train_counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 16,
      "expected_gain": 0.00017807004041969776,
      "interaction_std": 0.00011217921751665943,
      "worst10_gain": 5.905143916606903e-05
    },
    "0:1": {
      "contexts": 16,
      "expected_gain": 2.4339882656931877e-05,
      "interaction_std": 1.2952821383603547e-05,
      "worst10_gain": 6.590038537979126e-06
    },
    "0:2": {
      "contexts": 16,
      "expected_gain": -7.848488166928291e-06,
      "interaction_std": 1.1151963001710227e-05,
      "worst10_gain": -2.6261433959007263e-05
    },
    "0:3": {
      "contexts": 16,
      "expected_gain": -5.5122654885053635e-06,
      "interaction_std": 1.9750338793916692e-06,
      "worst10_gain": -9.05059278011322e-06
    },
    "10:0": {
      "contexts": 16,
      "expected_gain": -5.90016134083271e-06,
      "interaction_std": 1.7887333346280857e-06,
      "worst10_gain": -8.083879947662354e-06
    },
    "10:1": {
      "contexts": 16,
      "expected_gain": 0.00010037189349532127,
      "interaction_std": 0.00012303910384509517,
      "worst10_gain": -2.123601734638214e-05
    },
    "10:2": {
      "contexts": 16,
      "expected_gain": 8.232146501541138e-05,
      "interaction_std": 4.548982052718562e-05,
      "worst10_gain": 3.818422555923462e-06
    },
    "10:3": {
      "contexts": 16,
      "expected_gain": -3.366498276591301e-06,
      "interaction_std": 2.582329646142438e-06,
      "worst10_gain": -7.6089054346084595e-06
    },
    "11:0": {
      "contexts": 16,
      "expected_gain": -1.4742836356163025e-06,
      "interaction_std": 5.139127643859502e-07,
      "worst10_gain": -2.214685082435608e-06
    },
    "11:1": {
      "contexts": 16,
      "expected_gain": 0.0001256270334124565,
      "interaction_std": 8.988956397265018e-05,
      "worst10_gain": 2.311915159225464e-05
    },
    "11:2": {
      "contexts": 16,
      "expected_gain": 6.803707219660282e-05,
      "interaction_std": 4.7636956701367666e-05,
      "worst10_gain": -2.1494925022125244e-05
    },
    "11:3": {
      "contexts": 16,
      "expected_gain": 1.7669517546892166e-06,
      "interaction_std": 2.2333388106123974e-06,
      "worst10_gain": -2.175569534301758e-06
    },
    "12:0": {
      "contexts": 16,
      "expected_gain": 1.423293724656105e-05,
      "interaction_std": 7.130363526151248e-06,
      "worst10_gain": 4.434958100318909e-06
    },
    "12:1": {
      "contexts": 16,
      "expected_gain": 7.17449001967907e-05,
      "interaction_std": 5.6717073490906685e-05,
      "worst10_gain": 1.7156824469566345e-05
    },
    "12:2": {
      "contexts": 16,
      "expected_gain": 5.1405513659119606e-05,
      "interaction_std": 3.4623315889066746e-05,
      "worst10_gain": 1.7676502466201782e-06
    },
    "12:3": {
      "contexts": 16,
      "expected_gain": -2.032145857810974e-06,
      "interaction_std": 1.9706783331484494e-06,
      "worst10_gain": -5.446374416351318e-06
    },
    "13:0": {
      "contexts": 16,
      "expected_gain": -9.510666131973267e-06,
      "interaction_std": 7.1282295651867845e-06,
      "worst10_gain": -1.874566078186035e-05
    },
    "13:1": {
      "contexts": 16,
      "expected_gain": 4.522455856204033e-05,
      "interaction_std": 0.00010401094893168105,
      "worst10_gain": -4.624389111995697e-05
    },
    "13:2": {
      "contexts": 16,
      "expected_gain": 0.00014620041474699974,
      "interaction_std": 4.2407846594376426e-05,
      "worst10_gain": 7.857754826545715e-05
    },
    "13:3": {
      "contexts": 16,
      "expected_gain": -1.6928883269429207e-05,
      "interaction_std": 9.135491324482198e-06,
      "worst10_gain": -3.571249544620514e-05
    },
    "14:0": {
      "contexts": 16,
      "expected_gain": -3.62214632332325e-06,
      "interaction_std": 2.7318735867955814e-06,
      "worst10_gain": -8.186325430870056e-06
    },
    "14:1": {
      "contexts": 16,
      "expected_gain": -3.251084126532078e-05,
      "interaction_std": 4.362818755586812e-05,
      "worst10_gain": -9.43988561630249e-05
    },
    "14:2": {
      "contexts": 16,
      "expected_gain": -2.5765271857380867e-05,
      "interaction_std": 3.396252737523257e-05,
      "worst10_gain": -6.099604070186615e-05
    },
    "14:3": {
      "contexts": 16,
      "expected_gain": -4.82914038002491e-06,
      "interaction_std": 8.902988856467481e-07,
      "worst10_gain": -6.379559636116028e-06
    },
    "15:0": {
      "contexts": 16,
      "expected_gain": -3.7654535844922066e-05,
      "interaction_std": 1.4853465420331964e-05,
      "worst10_gain": -6.150640547275543e-05
    },
    "15:1": {
      "contexts": 16,
      "expected_gain": -9.785452857613564e-05,
      "interaction_std": 7.106557081015371e-05,
      "worst10_gain": -0.0001652836799621582
    },
    "15:2": {
      "contexts": 16,
      "expected_gain": 0.00014972034841775894,
      "interaction_std": 3.378493843709657e-05,
      "worst10_gain": 8.696503937244415e-05
    },
    "15:3": {
      "contexts": 16,
      "expected_gain": -8.981674909591675e-06,
      "interaction_std": 4.261042563024239e-06,
      "worst10_gain": -1.757591962814331e-05
    },
    "16:0": {
      "contexts": 16,
      "expected_gain": 0.001713296165689826,
      "interaction_std": 0.001054318653475327,
      "worst10_gain": 0.0006754938513040543
    },
    "16:1": {
      "contexts": 16,
      "expected_gain": -0.0003469102084636688,
      "interaction_std": 0.0004775721771314845,
      "worst10_gain": -0.001177135854959488
    },
    "16:2": {
      "contexts": 16,
      "expected_gain": -3.6445679143071175e-05,
      "interaction_std": 0.0003481312338659768,
      "worst10_gain": -0.0006743744015693665
    },
    "16:3": {
      "contexts": 16,
      "expected_gain": 1.7354730516672134e-05,
      "interaction_std": 2.7937654212554623e-05,
      "worst10_gain": -6.638467311859131e-06
    },
    "17:0": {
      "contexts": 16,
      "expected_gain": 0.0006582518108189106,
      "interaction_std": 0.00036186060586276364,
      "worst10_gain": 0.00021251291036605835
    },
    "17:1": {
      "contexts": 16,
      "expected_gain": 3.5269418731331825e-05,
      "interaction_std": 2.6903052176810042e-05,
      "worst10_gain": -1.803971827030182e-05
    },
    "17:2": {
      "contexts": 16,
      "expected_gain": 5.0729140639305115e-06,
      "interaction_std": 1.583371750732276e-05,
      "worst10_gain": -1.4672055840492249e-05
    },
    "17:3": {
      "contexts": 16,
      "expected_gain": 9.359791874885559e-08,
      "interaction_std": 9.245572421239983e-06,
      "worst10_gain": -9.706243872642517e-06
    },
    "18:0": {
      "contexts": 16,
      "expected_gain": 0.0006722162943333387,
      "interaction_std": 0.000489163545306158,
      "worst10_gain": 0.00018093176186084747
    },
    "18:1": {
      "contexts": 16,
      "expected_gain": 2.9984628781676292e-05,
      "interaction_std": 0.00010778698925841344,
      "worst10_gain": -0.0002071615308523178
    },
    "18:2": {
      "contexts": 16,
      "expected_gain": 3.952533006668091e-06,
      "interaction_std": 1.6126754881765e-05,
      "worst10_gain": -3.0113384127616882e-05
    },
    "18:3": {
      "contexts": 16,
      "expected_gain": 5.513662472367287e-06,
      "interaction_std": 1.1076005272047966e-05,
      "worst10_gain": -8.624047040939331e-06
    },
    "19:0": {
      "contexts": 16,
      "expected_gain": 0.001606380334123969,
      "interaction_std": 0.0013039720267319127,
      "worst10_gain": 0.0002921298146247864
    },
    "19:1": {
      "contexts": 16,
      "expected_gain": -0.0001000729389488697,
      "interaction_std": 0.00031492496228082914,
      "worst10_gain": -0.0007784087210893631
    },
    "19:2": {
      "contexts": 16,
      "expected_gain": 0.000123083358630538,
      "interaction_std": 8.169226165376887e-05,
      "worst10_gain": 1.8011778593063354e-06
    },
    "19:3": {
      "contexts": 16,
      "expected_gain": 1.332862302660942e-05,
      "interaction_std": 1.814613359001829e-05,
      "worst10_gain": -5.83939254283905e-06
    },
    "1:0": {
      "contexts": 16,
      "expected_gain": 4.7780340537428856e-05,
      "interaction_std": 2.586662495841621e-05,
      "worst10_gain": 1.280568540096283e-05
    },
    "1:1": {
      "contexts": 16,
      "expected_gain": -1.7713755369186401e-06,
      "interaction_std": 1.352568580421948e-05,
      "worst10_gain": -2.0110979676246643e-05
    },
    "1:2": {
      "contexts": 16,
      "expected_gain": 8.882256224751472e-06,
      "interaction_std": 3.106381963477195e-05,
      "worst10_gain": -2.9832124710083008e-05
    },
    "1:3": {
      "contexts": 16,
      "expected_gain": -2.2884923964738846e-06,
      "interaction_std": 9.622905994199786e-07,
      "worst10_gain": -3.7495046854019165e-06
    },
    "20:0": {
      "contexts": 16,
      "expected_gain": 0.0014558241236954927,
      "interaction_std": 0.00388959006009266,
      "worst10_gain": -0.000993143767118454
    },
    "20:1": {
      "contexts": 16,
      "expected_gain": 0.0004731733351945877,
      "interaction_std": 0.00037335218350357147,
      "worst10_gain": -0.0001806747168302536
    },
    "20:2": {
      "contexts": 16,
      "expected_gain": 0.0005799103528261185,
      "interaction_std": 0.0003367607492483459,
      "worst10_gain": 3.092363476753235e-05
    },
    "20:3": {
      "contexts": 16,
      "expected_gain": -2.7491245418787003e-05,
      "interaction_std": 1.4843887220554335e-05,
      "worst10_gain": -5.0708651542663574e-05
    },
    "21:0": {
      "contexts": 16,
      "expected_gain": 0.001769219757989049,
      "interaction_std": 0.0012854906254520387,
      "worst10_gain": 0.0004114340990781784
    },
    "21:1": {
      "contexts": 16,
      "expected_gain": 9.436928667128086e-05,
      "interaction_std": 0.00020945512326908978,
      "worst10_gain": -0.0001329127699136734
    },
    "21:2": {
      "contexts": 16,
      "expected_gain": -6.148195825517178e-05,
      "interaction_std": 3.593024071638571e-05,
      "worst10_gain": -0.0001293029636144638
    },
    "21:3": {
      "contexts": 16,
      "expected_gain": -3.938563168048859e-06,
      "interaction_std": 1.682128937989191e-05,
      "worst10_gain": -1.603923738002777e-05
    },
    "22:0": {
      "contexts": 16,
      "expected_gain": 0.0008955604862421751,
      "interaction_std": 0.0008817760979549349,
      "worst10_gain": 0.00012235529720783234
    },
    "22:1": {
      "contexts": 16,
      "expected_gain": -1.4787772670388222e-05,
      "interaction_std": 5.44722574591904e-05,
      "worst10_gain": -0.00010375678539276123
    },
    "22:2": {
      "contexts": 16,
      "expected_gain": 7.767206989228725e-05,
      "interaction_std": 0.00010621898006603242,
      "worst10_gain": -1.7154961824417114e-06
    },
    "22:3": {
      "contexts": 16,
      "expected_gain": 9.859446436166763e-06,
      "interaction_std": 2.0018680435568696e-05,
      "worst10_gain": -1.3442710041999817e-05
    },
    "23:0": {
      "contexts": 16,
      "expected_gain": 0.004032646305859089,
      "interaction_std": 0.004036042524307751,
      "worst10_gain": 0.0001658182591199875
    },
    "23:1": {
      "contexts": 16,
      "expected_gain": -0.0005804698448628187,
      "interaction_std": 0.0003970014093848229,
      "worst10_gain": -0.001436188817024231
    },
    "23:2": {
      "contexts": 16,
      "expected_gain": 0.0007548145949840546,
      "interaction_std": 0.00010046436898944344,
      "worst10_gain": 0.0006181653589010239
    },
    "23:3": {
      "contexts": 16,
      "expected_gain": -1.7044367268681526e-05,
      "interaction_std": 9.282721364245581e-06,
      "worst10_gain": -3.201141953468323e-05
    },
    "24:0": {
      "contexts": 16,
      "expected_gain": 0.0,
      "interaction_std": 0.0,
      "worst10_gain": 0.0
    },
    "24:1": {
      "contexts": 16,
      "expected_gain": 0.0,
      "interaction_std": 0.0,
      "worst10_gain": 0.0
    },
    "24:2": {
      "contexts": 16,
      "expected_gain": 0.0,
      "interaction_std": 0.0,
      "worst10_gain": 0.0
    },
    "24:3": {
      "contexts": 16,
      "expected_gain": 0.0,
      "interaction_std": 0.0,
      "worst10_gain": 0.0
    },
    "25:0": {
      "contexts": 16,
      "expected_gain": 2.8766226023435593e-06,
      "interaction_std": 3.76737147767955e-06,
      "worst10_gain": 1.9371509552001953e-07
    },
    "25:1": {
      "contexts": 16,
      "expected_gain": 4.498288035392761e-07,
      "interaction_std": 9.909874384193106e-07,
      "worst10_gain": -4.377216100692749e-07
    },
    "25:2": {
      "contexts": 16,
      "expected_gain": 2.1187588572502136e-08,
      "interaction_std": 3.3176345525734935e-07,
      "worst10_gain": -4.936009645462036e-07
    },
    "25:3": {
      "contexts": 16,
      "expected_gain": 2.307351678609848e-07,
      "interaction_std": 5.444508372601142e-07,
      "worst10_gain": -1.434236764907837e-07
    },
    "26:0": {
      "contexts": 16,
      "expected_gain": 0.0,
      "interaction_std": 0.0,
      "worst10_gain": 0.0
    },
    "26:1": {
      "contexts": 16,
      "expected_gain": -1.639360561966896e-05,
      "interaction_std": 1.8181647819608457e-05,
      "worst10_gain": -5.0401315093040466e-05
    },
    "26:2": {
      "contexts": 16,
      "expected_gain": 1.726183108985424e-05,
      "interaction_std": 7.0847541407688954e-06,
      "worst10_gain": 5.7891011238098145e-06
    },
    "26:3": {
      "contexts": 16,
      "expected_gain": 1.7490237951278687e-06,
      "interaction_std": 4.880120811865727e-07,
      "worst10_gain": 1.039355993270874e-06
    },
    "27:0": {
      "contexts": 16,
      "expected_gain": 1.227017492055893e-07,
      "interaction_std": 6.302194099264661e-08,
      "worst10_gain": 5.774199962615967e-08
    },
    "27:1": {
      "contexts": 16,
      "expected_gain": -4.720408469438553e-06,
      "interaction_std": 5.467652938300773e-06,
      "worst10_gain": -1.2092292308807373e-05
    },
    "27:2": {
      "contexts": 16,
      "expected_gain": 5.518551915884018e-06,
      "interaction_std": 4.271516229042671e-06,
      "worst10_gain": -1.5851110219955444e-06
    },
    "27:3": {
      "contexts": 16,
      "expected_gain": -2.1373853087425232e-07,
      "interaction_std": 8.926068158450137e-08,
      "worst10_gain": -3.650784492492676e-07
    },
    "28:0": {
      "contexts": 16,
      "expected_gain": 0.0006323461420834064,
      "interaction_std": 0.0003275568859323609,
      "worst10_gain": 0.00027216970920562744
    },
    "28:1": {
      "contexts": 16,
      "expected_gain": 3.093830309808254e-05,
      "interaction_std": 2.189905060332718e-05,
      "worst10_gain": 1.2500211596488953e-05
    },
    "28:2": {
      "contexts": 16,
      "expected_gain": 7.23288394510746e-06,
      "interaction_std": 1.1196181924813094e-05,
      "worst10_gain": -9.687617421150208e-06
    },
    "28:3": {
      "contexts": 16,
      "expected_gain": 1.149950549006462e-06,
      "interaction_std": 2.1761885073153355e-06,
      "worst10_gain": -2.175569534301758e-06
    },
    "29:0": {
      "contexts": 16,
      "expected_gain": 0.0023281953763216734,
      "interaction_std": 0.0013544670498994126,
      "worst10_gain": 0.0010451208800077438
    },
    "29:1": {
      "contexts": 16,
      "expected_gain": -4.354515112936497e-05,
      "interaction_std": 0.00014200455816191026,
      "worst10_gain": -0.00034365057945251465
    },
    "29:2": {
      "contexts": 16,
      "expected_gain": 4.5157503336668015e-06,
      "interaction_std": 1.6116183198819375e-05,
      "worst10_gain": -2.3270025849342346e-05
    },
    "29:3": {
      "contexts": 16,
      "expected_gain": 5.600741133093834e-06,
      "interaction_std": 6.593648766842034e-06,
      "worst10_gain": -2.378597855567932e-06
    },
    "2:0": {
      "contexts": 16,
      "expected_gain": 4.5388005673885345e-06,
      "interaction_std": 2.216080347423863e-06,
      "worst10_gain": 2.682209014892578e-06
    },
    "2:1": {
      "contexts": 16,
      "expected_gain": 1.9851606339216232e-05,
      "interaction_std": 1.5532760210873554e-05,
      "worst10_gain": -3.863126039505005e-06
    },
    "2:2": {
      "contexts": 16,
      "expected_gain": 4.3191248551011086e-05,
      "interaction_std": 1.640145359297913e-05,
      "worst10_gain": 2.1846964955329895e-05
    },
    "2:3": {
      "contexts": 16,
      "expected_gain": -4.2445026338100433e-07,
      "interaction_std": 6.312661232268533e-07,
      "worst10_gain": -1.7061829566955566e-06
    },
    "30:0": {
      "contexts": 16,
      "expected_gain": 0.0002414262853562832,
      "interaction_std": 0.00021476510907845447,
      "worst10_gain": 1.4873221516609192e-05
    },
    "30:1": {
      "contexts": 16,
      "expected_gain": 3.852415829896927e-06,
      "interaction_std": 4.9054755047052836e-05,
      "worst10_gain": -5.228258669376373e-05
    },
    "30:2": {
      "contexts": 16,
      "expected_gain": -0.00010882271453738213,
      "interaction_std": 3.46202379576188e-05,
      "worst10_gain": -0.00017358176410198212
    },
    "30:3": {
      "contexts": 16,
      "expected_gain": -1.0975636541843414e-06,
      "interaction_std": 6.761064092828927e-06,
      "worst10_gain": -1.1531636118888855e-05
    },
    "31:0": {
      "contexts": 16,
      "expected_gain": 0.00015300908125936985,
      "interaction_std": 9.41262879125768e-05,
      "worst10_gain": 6.0655176639556885e-05
    },
    "31:1": {
      "contexts": 16,
      "expected_gain": -2.7317553758621216e-05,
      "interaction_std": 7.56900651687857e-05,
      "worst10_gain": -0.00012291595339775085
    },
    "31:2": {
      "contexts": 16,
      "expected_gain": 2.172868698835373e-05,
      "interaction_std": 8.916558788672136e-05,
      "worst10_gain": -0.00013578124344348907
    },
    "31:3": {
      "contexts": 16,
      "expected_gain": -9.699026122689247e-06,
      "interaction_std": 5.054619424898318e-06,
      "worst10_gain": -1.9175931811332703e-05
    },
    "32:0": {
      "contexts": 16,
      "expected_gain": 0.0004882968496531248,
      "interaction_std": 0.00023439947079041332,
      "worst10_gain": 0.0001537017524242401
    },
    "32:1": {
      "contexts": 16,
      "expected_gain": 9.746639989316463e-05,
      "interaction_std": 7.591058712565918e-05,
      "worst10_gain": -4.5359134674072266e-05
    },
    "32:2": {
      "contexts": 16,
      "expected_gain": 3.446778282523155e-05,
      "interaction_std": 3.0613686642864305e-05,
      "worst10_gain": -2.7157366275787354e-06
    },
    "32:3": {
      "contexts": 16,
      "expected_gain": -1.3546319678425789e-05,
      "interaction_std": 5.4984661764212296e-06,
      "worst10_gain": -2.42721289396286e-05
    },
    "33:0": {
      "contexts": 16,
      "expected_gain": 0.0004702440928667784,
      "interaction_std": 0.00021964690051348774,
      "worst10_gain": 0.00022698752582073212
    },
    "33:1": {
      "contexts": 16,
      "expected_gain": -7.332814857363701e-05,
      "interaction_std": 5.975218859369859e-05,
      "worst10_gain": -0.0002017635852098465
    },
    "33:2": {
      "contexts": 16,
      "expected_gain": 1.2003816664218903e-05,
      "interaction_std": 1.4062859364250618e-05,
      "worst10_gain": -1.543387770652771e-05
    },
    "33:3": {
      "contexts": 16,
      "expected_gain": -9.280862286686897e-06,
      "interaction_std": 1.7891525001180893e-06,
      "worst10_gain": -1.1982396245002747e-05
    },
    "34:0": {
      "contexts": 16,
      "expected_gain": 6.55686017125845e-05,
      "interaction_std": 2.001065411696007e-05,
      "worst10_gain": 3.9579346776008606e-05
    },
    "34:1": {
      "contexts": 16,
      "expected_gain": -8.757226169109344e-06,
      "interaction_std": 4.547168445860043e-06,
      "worst10_gain": -1.7501413822174072e-05
    },
    "34:2": {
      "contexts": 16,
      "expected_gain": 1.9134022295475006e-06,
      "interaction_std": 2.0837112496506726e-06,
      "worst10_gain": -7.82310962677002e-07
    },
    "34:3": {
      "contexts": 16,
      "expected_gain": -1.751817762851715e-06,
      "interaction_std": 5.186508577010076e-07,
      "worst10_gain": -2.5723129510879517e-06
    },
    "35:0": {
      "contexts": 16,
      "expected_gain": 0.0005646874196827412,
      "interaction_std": 0.0001931000672433712,
      "worst10_gain": 0.00026898831129074097
    },
    "35:1": {
      "contexts": 16,
      "expected_gain": -4.414329305291176e-05,
      "interaction_std": 4.607020282118763e-05,
      "worst10_gain": -0.00012010149657726288
    },
    "35:2": {
      "contexts": 16,
      "expected_gain": 2.881605178117752e-05,
      "interaction_std": 2.5424612633485502e-05,
      "worst10_gain": -5.284324288368225e-06
    },
    "35:3": {
      "contexts": 16,
      "expected_gain": -1.3428740203380585e-05,
      "interaction_std": 4.024832900937028e-06,
      "worst10_gain": -2.012774348258972e-05
    },
    "36:0": {
      "contexts": 16,
      "expected_gain": 3.16037330776453e-05,
      "interaction_std": 1.817874980553136e-05,
      "worst10_gain": 1.905299723148346e-05
    },
    "36:1": {
      "contexts": 16,
      "expected_gain": -2.4850014597177505e-06,
      "interaction_std": 2.1708817039853687e-06,
      "worst10_gain": -6.051734089851379e-06
    },
    "36:2": {
      "contexts": 16,
      "expected_gain": 1.996755599975586e-06,
      "interaction_std": 1.0553802863005226e-06,
      "worst10_gain": 7.636845111846924e-07
    },
    "36:3": {
      "contexts": 16,
      "expected_gain": 3.757886588573456e-07,
      "interaction_std": 2.497588831529495e-07,
      "worst10_gain": 1.0989606380462646e-07
    },
    "37:0": {
      "contexts": 16,
      "expected_gain": 2.850079908967018e-05,
      "interaction_std": 1.8725156072072154e-05,
      "worst10_gain": 1.348741352558136e-05
    },
    "37:1": {
      "contexts": 16,
      "expected_gain": 4.2940955609083176e-06,
      "interaction_std": 1.6893873016268538e-06,
      "worst10_gain": 1.8253922462463379e-06
    },
    "37:2": {
      "contexts": 16,
      "expected_gain": -8.98260623216629e-07,
      "interaction_std": 1.245063039981169e-06,
      "worst10_gain": -2.8796494007110596e-06
    },
    "37:3": {
      "contexts": 16,
      "expected_gain": -1.8416903913021088e-07,
      "interaction_std": 1.721066311124685e-07,
      "worst10_gain": -4.5634806156158447e-07
    },
    "38:0": {
      "contexts": 16,
      "expected_gain": 0.000432024709880352,
      "interaction_std": 0.00021519725129931134,
      "worst10_gain": 0.0002558846026659012
    },
    "38:1": {
      "contexts": 16,
      "expected_gain": -4.3173786252737045e-05,
      "interaction_std": 3.0161833698515776e-05,
      "worst10_gain": -0.00010024383664131165
    },
    "38:2": {
      "contexts": 16,
      "expected_gain": 5.486351437866688e-05,
      "interaction_std": 2.2238756623309727e-05,
      "worst10_gain": 3.117881715297699e-05
    },
    "38:3": {
      "contexts": 16,
      "expected_gain": -3.6477576941251755e-06,
      "interaction_std": 2.5187242900071675e-06,
      "worst10_gain": -7.620081305503845e-06
    },
    "39:0": {
      "contexts": 16,
      "expected_gain": 0.0006366407033056021,
      "interaction_std": 0.00033204802156809203,
      "worst10_gain": 0.00025521591305732727
    },
    "39:1": {
      "contexts": 16,
      "expected_gain": 4.4542597606778145e-05,
      "interaction_std": 2.155772862155378e-05,
      "worst10_gain": 1.7641112208366394e-05
    },
    "39:2": {
      "contexts": 16,
      "expected_gain": 2.9941555112600327e-05,
      "interaction_std": 2.69164699973885e-05,
      "worst10_gain": 4.0065497159957886e-06
    },
    "39:3": {
      "contexts": 16,
      "expected_gain": -5.5716373026371e-07,
      "interaction_std": 4.189501058539938e-06,
      "worst10_gain": -5.552545189857483e-06
    },
    "3:0": {
      "contexts": 16,
      "expected_gain": 7.036165334284306e-05,
      "interaction_std": 3.0962055706025756e-05,
      "worst10_gain": 3.72864305973053e-05
    },
    "3:1": {
      "contexts": 16,
      "expected_gain": 8.917879313230515e-06,
      "interaction_std": 3.860621433757385e-06,
      "worst10_gain": 3.8817524909973145e-06
    },
    "3:2": {
      "contexts": 16,
      "expected_gain": -4.292232915759087e-06,
      "interaction_std": 3.3268707652315953e-06,
      "worst10_gain": -8.65943729877472e-06
    },
    "3:3": {
      "contexts": 16,
      "expected_gain": -1.467997208237648e-06,
      "interaction_std": 1.1499712045462072e-06,
      "worst10_gain": -3.3080577850341797e-06
    },
    "40:0": {
      "contexts": 16,
      "expected_gain": 2.217572182416916e-05,
      "interaction_std": 6.255376088753127e-06,
      "worst10_gain": 1.4025717973709106e-05
    },
    "40:1": {
      "contexts": 16,
      "expected_gain": -4.239613190293312e-06,
      "interaction_std": 3.0541572285003265e-06,
      "worst10_gain": -1.0251998901367188e-05
    },
    "40:2": {
      "contexts": 16,
      "expected_gain": -2.0172446966171265e-06,
      "interaction_std": 6.520343587955757e-07,
      "worst10_gain": -3.2354146242141724e-06
    },
    "40:3": {
      "contexts": 16,
      "expected_gain": -2.444721758365631e-07,
      "interaction_std": 1.6400235317454644e-07,
      "worst10_gain": -4.805624485015869e-07
    },
    "41:0": {
      "contexts": 16,
      "expected_gain": 4.557007923722267e-05,
      "interaction_std": 3.8258100753964706e-05,
      "worst10_gain": 8.998438715934753e-06
    },
    "41:1": {
      "contexts": 16,
      "expected_gain": 7.82916322350502e-06,
      "interaction_std": 5.034047488377056e-06,
      "worst10_gain": 7.674098014831543e-07
    },
    "41:2": {
      "contexts": 16,
      "expected_gain": 1.2301607057452202e-05,
      "interaction_std": 4.9830925704928365e-06,
      "worst10_gain": 5.023553967475891e-06
    },
    "41:3": {
      "contexts": 16,
      "expected_gain": -4.246830940246582e-07,
      "interaction_std": 5.92732592755231e-07,
      "worst10_gain": -1.339241862297058e-06
    },
    "42:0": {
      "contexts": 16,
      "expected_gain": 0.0006603472866117954,
      "interaction_std": 0.00030804788991269365,
      "worst10_gain": 0.00019653886556625366
    },
    "42:1": {
      "contexts": 16,
      "expected_gain": -8.533941581845284e-06,
      "interaction_std": 2.5167255612497024e-05,
      "worst10_gain": -6.41942024230957e-05
    },
    "42:2": {
      "contexts": 16,
      "expected_gain": 4.013977013528347e-05,
      "interaction_std": 1.7798764405526186e-05,
      "worst10_gain": 1.8075108528137207e-05
    },
    "42:3": {
      "contexts": 16,
      "expected_gain": -6.2568578869104385e-06,
      "interaction_std": 3.172803297470327e-06,
      "worst10_gain": -1.2157484889030457e-05
    },
    "43:0": {
      "contexts": 16,
      "expected_gain": 0.0006380751729011536,
      "interaction_std": 0.000396249809211965,
      "worst10_gain": 0.00027746520936489105
    },
    "43:1": {
      "contexts": 16,
      "expected_gain": 0.00011348538100719452,
      "interaction_std": 0.00013678428779939376,
      "worst10_gain": 3.166496753692627e-07
    },
    "43:2": {
      "contexts": 16,
      "expected_gain": 7.911236025393009e-05,
      "interaction_std": 4.041988728416975e-05,
      "worst10_gain": 1.2852251529693604e-06
    },
    "43:3": {
      "contexts": 16,
      "expected_gain": -4.145549610257149e-05,
      "interaction_std": 1.6827359358361085e-05,
      "worst10_gain": -6.366893649101257e-05
    },
    "44:0": {
      "contexts": 16,
      "expected_gain": 3.9711594581604e-06,
      "interaction_std": 3.614640557318309e-06,
      "worst10_gain": -6.51925802230835e-08
    },
    "44:1": {
      "contexts": 16,
      "expected_gain": 1.0051298886537552e-06,
      "interaction_std": 2.2179967649176906e-06,
      "worst10_gain": -1.3299286365509033e-06
    },
    "44:2": {
      "contexts": 16,
      "expected_gain": 6.484333425760269e-07,
      "interaction_std": 2.1549772276899814e-06,
      "worst10_gain": -3.0659139156341553e-06
    },
    "44:3": {
      "contexts": 16,
      "expected_gain": -2.6565976440906525e-07,
      "interaction_std": 2.0024705955571522e-07,
      "worst10_gain": -6.48200511932373e-07
    },
    "45:0": {
      "contexts": 16,
      "expected_gain": 2.284068614244461e-07,
      "interaction_std": 2.4281539017204484e-06,
      "worst10_gain": -1.7657876014709473e-06
    },
    "45:1": {
      "contexts": 16,
      "expected_gain": 4.6123750507831573e-07,
      "interaction_std": 2.369363459011346e-07,
      "worst10_gain": 1.4901161193847656e-07
    },
    "45:2": {
      "contexts": 16,
      "expected_gain": 3.350432962179184e-07,
      "interaction_std": 9.804715603563338e-07,
      "worst10_gain": -9.033828973770142e-07
    },
    "45:3": {
      "contexts": 16,
      "expected_gain": -9.010545909404755e-08,
      "interaction_std": 3.036263953034948e-08,
      "worst10_gain": -1.434236764907837e-07
    },
    "46:0": {
      "contexts": 16,
      "expected_gain": 0.0002724793739616871,
      "interaction_std": 0.00015890115586784625,
      "worst10_gain": 0.00012833252549171448
    },
    "46:1": {
      "contexts": 16,
      "expected_gain": 2.614688128232956e-05,
      "interaction_std": 2.1097268318832012e-05,
      "worst10_gain": -1.033395528793335e-05
    },
    "46:2": {
      "contexts": 16,
      "expected_gain": 1.4647142961621284e-05,
      "interaction_std": 8.458238079801775e-06,
      "worst10_gain": 6.051734089851379e-06
    },
    "46:3": {
      "contexts": 16,
      "expected_gain": -3.869645297527313e-06,
      "interaction_std": 8.202403475427132e-07,
      "worst10_gain": -5.302950739860535e-06
    },
    "47:0": {
      "contexts": 16,
      "expected_gain": 0.0007414685096591711,
      "interaction_std": 0.0003007494129363622,
      "worst10_gain": 0.00033462420105934143
    },
    "47:1": {
      "contexts": 16,
      "expected_gain": 0.00012923218309879303,
      "interaction_std": 7.756041958703414e-05,
      "worst10_gain": 1.3571232557296753e-05
    },
    "47:2": {
      "contexts": 16,
      "expected_gain": 8.414499461650848e-06,
      "interaction_std": 2.5223491914173666e-05,
      "worst10_gain": -3.256648778915405e-05
    },
    "47:3": {
      "contexts": 16,
      "expected_gain": -5.193054676055908e-06,
      "interaction_std": 2.723763522476514e-06,
      "worst10_gain": -9.484589099884033e-06
    },
    "48:0": {
      "contexts": 16,
      "expected_gain": 0.0005322215147316456,
      "interaction_std": 0.00017820213982027203,
      "worst10_gain": 0.00032695941627025604
    },
    "48:1": {
      "contexts": 16,
      "expected_gain": 2.7468428015708923e-05,
      "interaction_std": 3.3458847040706487e-05,
      "worst10_gain": -5.559995770454407e-06
    },
    "48:2": {
      "contexts": 16,
      "expected_gain": -7.4766576290130615e-06,
      "interaction_std": 1.0633502630198021e-05,
      "worst10_gain": -2.1276995539665222e-05
    },
    "48:3": {
      "contexts": 16,
      "expected_gain": -1.929677091538906e-05,
      "interaction_std": 4.166763753442494e-06,
      "worst10_gain": -2.5911256670951843e-05
    },
    "49:0": {
      "contexts": 16,
      "expected_gain": 0.0004069800488650799,
      "interaction_std": 0.0002743949453004262,
      "worst10_gain": 0.00017371587455272675
    },
    "49:1": {
      "contexts": 16,
      "expected_gain": 2.473290078341961e-05,
      "interaction_std": 1.4227880193890141e-05,
      "worst10_gain": 5.8785080909729e-06
    },
    "49:2": {
      "contexts": 16,
      "expected_gain": -2.9689166694879532e-05,
      "interaction_std": 1.608519083292647e-05,
      "worst10_gain": -5.8103352785110474e-05
    },
    "49:3": {
      "contexts": 16,
      "expected_gain": -1.3723736628890038e-05,
      "interaction_std": 4.419715447530398e-06,
      "worst10_gain": -2.0561739802360535e-05
    },
    "4:0": {
      "contexts": 16,
      "expected_gain": -7.853377610445023e-07,
      "interaction_std": 3.1971360351780706e-07,
      "worst10_gain": -1.3746321201324463e-06
    },
    "4:1": {
      "contexts": 16,
      "expected_gain": 4.118564538657665e-05,
      "interaction_std": 1.4828810203701873e-05,
      "worst10_gain": 2.559460699558258e-05
    },
    "4:2": {
      "contexts": 16,
      "expected_gain": 3.389292396605015e-05,
      "interaction_std": 3.928720680783339e-05,
      "worst10_gain": -1.9595026969909668e-05
    },
    "4:3": {
      "contexts": 16,
      "expected_gain": 2.905726432800293e-07,
      "interaction_std": 7.376313105339309e-07,
      "worst10_gain": -7.729977369308472e-07
    },
    "50:0": {
      "contexts": 16,
      "expected_gain": 0.00010264385491609573,
      "interaction_std": 5.345386117204157e-05,
      "worst10_gain": 5.04516065120697e-05
    },
    "50:1": {
      "contexts": 16,
      "expected_gain": 6.795860826969147e-06,
      "interaction_std": 1.0680125838703786e-05,
      "worst10_gain": -2.8889626264572144e-06
    },
    "50:2": {
      "contexts": 16,
      "expected_gain": -1.881783828139305e-05,
      "interaction_std": 4.876113262930288e-06,
      "worst10_gain": -2.6009976863861084e-05
    },
    "50:3": {
      "contexts": 16,
      "expected_gain": -5.664536729454994e-06,
      "interaction_std": 1.4315529923778901e-06,
      "worst10_gain": -8.048489689826965e-06
    },
    "51:0": {
      "contexts": 16,
      "expected_gain": 0.0004562120884656906,
      "interaction_std": 0.00015670534403804812,
      "worst10_gain": 0.00021109171211719513
    },
    "51:1": {
      "contexts": 16,
      "expected_gain": 3.015412949025631e-05,
      "interaction_std": 1.4283260476305013e-05,
      "worst10_gain": 1.1518597602844238e-05
    },
    "51:2": {
      "contexts": 16,
      "expected_gain": -4.292838275432587e-05,
      "interaction_std": 1.5095543921645438e-05,
      "worst10_gain": -6.680935621261597e-05
    },
    "51:3": {
      "contexts": 16,
      "expected_gain": -1.8048565834760666e-05,
      "interaction_std": 1.2096356459630007e-05,
      "worst10_gain": -4.4852495193481445e-05
    },
    "52:0": {
      "contexts": 16,
      "expected_gain": 0.00031100097112357616,
      "interaction_std": 0.0001571312685304774,
      "worst10_gain": 0.0001378040760755539
    },
    "52:1": {
      "contexts": 16,
      "expected_gain": 0.00023742159828543663,
      "interaction_std": 5.1981070699905134e-05,
      "worst10_gain": 0.00016993284225463867
    },
    "52:2": {
      "contexts": 16,
      "expected_gain": 3.662821836769581e-05,
      "interaction_std": 4.267996138355288e-05,
      "worst10_gain": -3.5954639315605164e-05
    },
    "52:3": {
      "contexts": 16,
      "expected_gain": -3.179395571351051e-05,
      "interaction_std": 8.458795001138117e-06,
      "worst10_gain": -4.582107067108154e-05
    },
    "53:0": {
      "contexts": 16,
      "expected_gain": 0.0003057264257222414,
      "interaction_std": 0.00027531372955126327,
      "worst10_gain": 1.194886863231659e-05
    },
    "53:1": {
      "contexts": 16,
      "expected_gain": -4.043872468173504e-05,
      "interaction_std": 5.9678770458204993e-05,
      "worst10_gain": -0.00014831125736236572
    },
    "53:2": {
      "contexts": 16,
      "expected_gain": 5.625467747449875e-05,
      "interaction_std": 3.2322574576680234e-05,
      "worst10_gain": 1.9140541553497314e-05
    },
    "53:3": {
      "contexts": 16,
      "expected_gain": -7.020542398095131e-06,
      "interaction_std": 3.5603956613577605e-06,
      "worst10_gain": -1.3574957847595215e-05
    },
    "54:0": {
      "contexts": 16,
      "expected_gain": 0.0003393117804080248,
      "interaction_std": 0.0004975067656997748,
      "worst10_gain": -0.00011067651212215424
    },
    "54:1": {
      "contexts": 16,
      "expected_gain": 0.00011191703379154205,
      "interaction_std": 8.350831425646409e-05,
      "worst10_gain": -1.346692442893982e-06
    },
    "54:2": {
      "contexts": 16,
      "expected_gain": 0.0002959014382213354,
      "interaction_std": 8.724280636348369e-05,
      "worst10_gain": 0.00015769712626934052
    },
    "54:3": {
      "contexts": 16,
      "expected_gain": -2.7748988941311836e-05,
      "interaction_std": 1.1069041283879744e-05,
      "worst10_gain": -4.7205016016960144e-05
    },
    "55:0": {
      "contexts": 16,
      "expected_gain": 0.0010212077759206295,
      "interaction_std": 0.0003615808719871129,
      "worst10_gain": 0.0006726700812578201
    },
    "55:1": {
      "contexts": 16,
      "expected_gain": 0.0006078940350562334,
      "interaction_std": 0.00024033839242664285,
      "worst10_gain": 0.00032830797135829926
    },
    "55:2": {
      "contexts": 16,
      "expected_gain": 0.000730541767552495,
      "interaction_std": 0.0002663951450479041,
      "worst10_gain": 0.00033848732709884644
    },
    "55:3": {
      "contexts": 16,
      "expected_gain": -6.025191396474838e-06,
      "interaction_std": 6.635025281902903e-06,
      "worst10_gain": -1.5463680028915405e-05
    },
    "56:0": {
      "contexts": 16,
      "expected_gain": 0.001741328276693821,
      "interaction_std": 0.0009170612163295441,
      "worst10_gain": 0.0007845349609851837
    },
    "56:1": {
      "contexts": 16,
      "expected_gain": 0.00010251812636852264,
      "interaction_std": 9.309554621230865e-05,
      "worst10_gain": -3.2782554626464844e-05
    },
    "56:2": {
      "contexts": 16,
      "expected_gain": 9.988644160330296e-05,
      "interaction_std": 9.327964942568138e-05,
      "worst10_gain": -4.447624087333679e-05
    },
    "56:3": {
      "contexts": 16,
      "expected_gain": -1.6922829672694206e-05,
      "interaction_std": 7.967620225765474e-06,
      "worst10_gain": -3.356859087944031e-05
    },
    "57:0": {
      "contexts": 16,
      "expected_gain": 0.0015622640494257212,
      "interaction_std": 0.0008315264544062847,
      "worst10_gain": 0.0006521809846162796
    },
    "57:1": {
      "contexts": 16,
      "expected_gain": -4.942319355905056e-05,
      "interaction_std": 9.441101226853364e-05,
      "worst10_gain": -0.00020469911396503448
    },
    "57:2": {
      "contexts": 16,
      "expected_gain": 8.097384124994278e-06,
      "interaction_std": 2.819913929350528e-05,
      "worst10_gain": -3.020837903022766e-05
    },
    "57:3": {
      "contexts": 16,
      "expected_gain": -1.3754703104496002e-05,
      "interaction_std": 4.086371324441958e-06,
      "worst10_gain": -2.0816922187805176e-05
    },
    "58:0": {
      "contexts": 16,
      "expected_gain": 0.0010510808788239956,
      "interaction_std": 0.0008580741982206974,
      "worst10_gain": 0.00031769461929798126
    },
    "58:1": {
      "contexts": 16,
      "expected_gain": -0.000160945113748312,
      "interaction_std": 4.2529556303691046e-05,
      "worst10_gain": -0.00022551044821739197
    },
    "58:2": {
      "contexts": 16,
      "expected_gain": 0.00025752349756658077,
      "interaction_std": 8.192000595322813e-05,
      "worst10_gain": 0.0001395605504512787
    },
    "58:3": {
      "contexts": 16,
      "expected_gain": -1.5089986845850945e-05,
      "interaction_std": 6.0203329480394195e-06,
      "worst10_gain": -2.4760141968727112e-05
    },
    "59:0": {
      "contexts": 16,
      "expected_gain": 0.0011610051151365042,
      "interaction_std": 0.0004823519746848216,
      "worst10_gain": 0.0004468783736228943
    },
    "59:1": {
      "contexts": 16,
      "expected_gain": 8.717854507267475e-05,
      "interaction_std": 7.625137897186119e-05,
      "worst10_gain": 1.350603997707367e-05
    },
    "59:2": {
      "contexts": 16,
      "expected_gain": 0.00013601919636130333,
      "interaction_std": 5.788850737454917e-05,
      "worst10_gain": 6.0793012380599976e-05
    },
    "59:3": {
      "contexts": 16,
      "expected_gain": -1.693214289844036e-05,
      "interaction_std": 1.6943660065378127e-06,
      "worst10_gain": -1.9548460841178894e-05
    },
    "5:0": {
      "contexts": 16,
      "expected_gain": 7.776543498039246e-08,
      "interaction_std": 3.590929940571699e-08,
      "worst10_gain": 2.60770320892334e-08
    },
    "5:1": {
      "contexts": 16,
      "expected_gain": -2.5355489924550056e-05,
      "interaction_std": 7.838264297039815e-06,
      "worst10_gain": -4.020892083644867e-05
    },
    "5:2": {
      "contexts": 16,
      "expected_gain": 3.5275472328066826e-05,
      "interaction_std": 2.0699024629954658e-05,
      "worst10_gain": 7.644295692443848e-06
    },
    "5:3": {
      "contexts": 16,
      "expected_gain": -1.739244908094406e-07,
      "interaction_std": 3.265834582262064e-07,
      "worst10_gain": -6.388872861862183e-07
    },
    "60:0": {
      "contexts": 16,
      "expected_gain": 0.0008471405599266291,
      "interaction_std": 0.0004134179131971752,
      "worst10_gain": 0.0003539416939020157
    },
    "60:1": {
      "contexts": 16,
      "expected_gain": 7.388973608613014e-05,
      "interaction_std": 6.715928372687632e-05,
      "worst10_gain": 1.667812466621399e-05
    },
    "60:2": {
      "contexts": 16,
      "expected_gain": -1.1645257472991943e-05,
      "interaction_std": 1.374562471928981e-05,
      "worst10_gain": -3.181956708431244e-05
    },
    "60:3": {
      "contexts": 16,
      "expected_gain": -8.78283753991127e-06,
      "interaction_std": 2.7645927475843234e-06,
      "worst10_gain": -1.3712793588638306e-05
    },
    "61:0": {
      "contexts": 16,
      "expected_gain": -0.0005406734999269247,
      "interaction_std": 0.00050605363263582,
      "worst10_gain": -0.001106439158320427
    },
    "61:1": {
      "contexts": 16,
      "expected_gain": 0.0004447286482900381,
      "interaction_std": 0.00026884631081528957,
      "worst10_gain": 9.51867550611496e-05
    },
    "61:2": {
      "contexts": 16,
      "expected_gain": 0.0003269489388912916,
      "interaction_std": 0.00011520050983779955,
      "worst10_gain": 0.00016015581786632538
    },
    "61:3": {
      "contexts": 16,
      "expected_gain": -2.2247666493058205e-05,
      "interaction_std": 1.346053258574177e-05,
      "worst10_gain": -5.3979456424713135e-05
    },
    "62:0": {
      "contexts": 16,
      "expected_gain": 0.0003845752216875553,
      "interaction_std": 0.00021382394065531154,
      "worst10_gain": 0.00017544254660606384
    },
    "62:1": {
      "contexts": 16,
      "expected_gain": 3.2563693821430206e-06,
      "interaction_std": 5.417506104570088e-05,
      "worst10_gain": -5.6084245443344116e-05
    },
    "62:2": {
      "contexts": 16,
      "expected_gain": 8.912174962460995e-05,
      "interaction_std": 4.754223597677557e-05,
      "worst10_gain": 2.3208558559417725e-05
    },
    "62:3": {
      "contexts": 16,
      "expected_gain": -1.2604519724845886e-05,
      "interaction_std": 4.940142472075957e-06,
      "worst10_gain": -2.2567808628082275e-05
    },
    "63:0": {
      "contexts": 16,
      "expected_gain": 0.0005883604753762484,
      "interaction_std": 0.00035358421417268636,
      "worst10_gain": 0.0002856515347957611
    },
    "63:1": {
      "contexts": 16,
      "expected_gain": -5.446234717965126e-05,
      "interaction_std": 3.2511729613038566e-05,
      "worst10_gain": -0.00010740570724010468
    },
    "63:2": {
      "contexts": 16,
      "expected_gain": -6.188405677676201e-06,
      "interaction_std": 1.2119884840257651e-05,
      "worst10_gain": -2.7080997824668884e-05
    },
    "63:3": {
      "contexts": 16,
      "expected_gain": -6.106449291110039e-06,
      "interaction_std": 1.882431723197692e-06,
      "worst10_gain": -8.73766839504242e-06
    },
    "6:0": {
      "contexts": 16,
      "expected_gain": 1.19705218821764e-05,
      "interaction_std": 5.348784509878434e-06,
      "worst10_gain": 6.202608346939087e-06
    },
    "6:1": {
      "contexts": 16,
      "expected_gain": -2.7636997401714325e-07,
      "interaction_std": 1.8863600959183586e-05,
      "worst10_gain": -2.6343390345573425e-05
    },
    "6:2": {
      "contexts": 16,
      "expected_gain": 6.440212018787861e-05,
      "interaction_std": 2.065065410573722e-05,
      "worst10_gain": 3.7008896470069885e-05
    },
    "6:3": {
      "contexts": 16,
      "expected_gain": -3.7332065403461456e-06,
      "interaction_std": 1.3974860235858323e-06,
      "worst10_gain": -5.8282166719436646e-06
    },
    "7:0": {
      "contexts": 16,
      "expected_gain": 4.0209852159023285e-07,
      "interaction_std": 4.8847329714899114e-06,
      "worst10_gain": -8.478760719299316e-06
    },
    "7:1": {
      "contexts": 16,
      "expected_gain": -9.275740012526512e-06,
      "interaction_std": 9.196451708028954e-06,
      "worst10_gain": -2.255477011203766e-05
    },
    "7:2": {
      "contexts": 16,
      "expected_gain": 1.379009336233139e-05,
      "interaction_std": 1.8309520011529978e-05,
      "worst10_gain": -9.553506970405579e-06
    },
    "7:3": {
      "contexts": 16,
      "expected_gain": -7.304130122065544e-06,
      "interaction_std": 1.3659793214623133e-06,
      "worst10_gain": -9.605661034584045e-06
    },
    "8:0": {
      "contexts": 16,
      "expected_gain": -2.0381994545459747e-06,
      "interaction_std": 6.627902871312394e-07,
      "worst10_gain": -2.9336661100387573e-06
    },
    "8:1": {
      "contexts": 16,
      "expected_gain": 0.00018743425607681274,
      "interaction_std": 0.00018247002377397702,
      "worst10_gain": -2.3383647203445435e-05
    },
    "8:2": {
      "contexts": 16,
      "expected_gain": 3.2446114346385e-05,
      "interaction_std": 7.381068266855939e-05,
      "worst10_gain": -7.497891783714294e-05
    },
    "8:3": {
      "contexts": 16,
      "expected_gain": -5.827052518725395e-06,
      "interaction_std": 1.5989029393569749e-06,
      "worst10_gain": -8.920207619667053e-06
    },
    "9:0": {
      "contexts": 16,
      "expected_gain": -7.716473191976547e-06,
      "interaction_std": 1.056964824312784e-06,
      "worst10_gain": -9.251758456230164e-06
    },
    "9:1": {
      "contexts": 16,
      "expected_gain": 0.00010158936493098736,
      "interaction_std": 7.770968037623616e-05,
      "worst10_gain": 6.07222318649292e-06
    },
    "9:2": {
      "contexts": 16,
      "expected_gain": 0.00017262576147913933,
      "interaction_std": 0.00011502607879040303,
      "worst10_gain": 4.0510669350624084e-05
    },
    "9:3": {
      "contexts": 16,
      "expected_gain": -2.87545844912529e-06,
      "interaction_std": 1.8143481326309805e-06,
      "worst10_gain": -5.347654223442078e-06
    }
  },
  "metadata": {
    "cameras": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/train_cameras.npz",
    "cluster_size": 1000,
    "clusters": 64,
    "contexts_per_group": 16,
    "frame_ids": [
      0,
      65,
      131,
      196
    ],
    "frames": 197,
    "gaussians": 61155,
    "height": 960,
    "layers": 4,
    "measurement_seconds": 24.124063562601805,
    "output": "runs/real_broom2/counterfactual_utility_train",
    "pair_batch": 16,
    "paired_contexts": 4096,
    "peak_allocator_bytes": 15435392000,
    "ply_dir": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/gaussian_pertimestamp",
    "quant_step_scale": 1.0,
    "rank": 4,
    "render_batches": 1024,
    "rendered_world_states": 32768,
    "scene_id": "hypernerf-broom2",
    "scene_seed": 7,
    "seed": 71,
    "ssim_weight": 0.2,
    "state": "runs/real_broom2/quantizer_q025/quantizer_state.pt",
    "train_steps": 0,
    "train_worlds": 32,
    "width": 536,
    "world_states_per_second": 1358.311791666741
  },
  "packet_profiles": {}
}


==> anc/results/real_broom2/iid02_quantizer_robust.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.02,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.95013427734375,
  "complete_psnr": 19.216103748371662,
  "psnr": {
    "mean": 19.10185432434082,
    "p10": 18.906702041625977,
    "p50": 19.164451599121094,
    "p90": 19.22073745727539
  },
  "ssim": {
    "mean": 0.34366974234580994,
    "p10": 0.3421122431755066,
    "p50": 0.3439587950706482,
    "p90": 0.34463056921958923
  },
  "lpips": {
    "mean": 0.8224096298217773,
    "p10": 0.818603515625,
    "p50": 0.8201842308044434,
    "p90": 0.8286681771278381
  },
  "temporal_lpips": {
    "mean": 0.7536463141441345,
    "p10": 0.7503365874290466,
    "p50": 0.7515251636505127,
    "p90": 0.759416937828064
  },
  "flicker": {
    "mean": 0.11257155239582062,
    "p10": 0.11103774607181549,
    "p50": 0.11184194684028625,
    "p90": 0.1151362955570221
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 289.7790027298033,
  "peak_allocator_bytes": 15438053376
}


==> anc/results/real_broom2/iid02_untrained.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": null,
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.02,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.95013427734375,
  "complete_psnr": 19.368902125996623,
  "psnr": {
    "mean": 19.23900032043457,
    "p10": 19.042207717895508,
    "p50": 19.310047149658203,
    "p90": 19.373489379882812
  },
  "ssim": {
    "mean": 0.3464857041835785,
    "p10": 0.3449486792087555,
    "p50": 0.34674620628356934,
    "p90": 0.3475031852722168
  },
  "lpips": {
    "mean": 0.8191331624984741,
    "p10": 0.8148863911628723,
    "p50": 0.8169258832931519,
    "p90": 0.825543224811554
  },
  "temporal_lpips": {
    "mean": 0.7503927946090698,
    "p10": 0.746686577796936,
    "p50": 0.7480929493904114,
    "p90": 0.7564929723739624
  },
  "flicker": {
    "mean": 0.11097989976406097,
    "p10": 0.109322190284729,
    "p50": 0.11019761860370636,
    "p90": 0.11361406743526459
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 294.69455759227276,
  "peak_allocator_bytes": 15436164096
}


==> anc/results/real_broom2/iid05_quantizer_robust_exact.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.05,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.884002685546875,
  "complete_psnr": 19.216103748371662,
  "psnr": {
    "mean": 18.907867431640625,
    "p10": 18.391883850097656,
    "p50": 19.01390838623047,
    "p90": 19.19130516052246
  },
  "ssim": {
    "mean": 0.34272319078445435,
    "p10": 0.3402259945869446,
    "p50": 0.34312862157821655,
    "p90": 0.3445492684841156
  },
  "lpips": {
    "mean": 0.8281687498092651,
    "p10": 0.8199634552001953,
    "p50": 0.8246653079986572,
    "p90": 0.8416116237640381
  },
  "temporal_lpips": {
    "mean": 0.758557915687561,
    "p10": 0.7513211369514465,
    "p50": 0.755414605140686,
    "p90": 0.7688563466072083
  },
  "flicker": {
    "mean": 0.1148446798324585,
    "p10": 0.11163833737373352,
    "p50": 0.11372619867324829,
    "p90": 0.11963736265897751
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 155.88274454325438,
  "peak_allocator_bytes": 15438053376
}


==> anc/results/real_broom2/iid05_untrained_exact.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": null,
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.05,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.884002685546875,
  "complete_psnr": 19.368902125996623,
  "psnr": {
    "mean": 19.026193618774414,
    "p10": 18.465524673461914,
    "p50": 19.14742088317871,
    "p90": 19.328441619873047
  },
  "ssim": {
    "mean": 0.34536269307136536,
    "p10": 0.34303906559944153,
    "p50": 0.3458079397678375,
    "p90": 0.3471640646457672
  },
  "lpips": {
    "mean": 0.8254758715629578,
    "p10": 0.8165616989135742,
    "p50": 0.8219257593154907,
    "p90": 0.8398050665855408
  },
  "temporal_lpips": {
    "mean": 0.7558732032775879,
    "p10": 0.747995913028717,
    "p50": 0.7528250217437744,
    "p90": 0.7673748135566711
  },
  "flicker": {
    "mean": 0.1134343296289444,
    "p10": 0.11002061516046524,
    "p50": 0.112336665391922,
    "p90": 0.11869543045759201
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 157.81391824781895,
  "peak_allocator_bytes": 15436164096
}


==> anc/results/real_broom2/iid075_quantizer_robust.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.075,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.829681396484375,
  "complete_psnr": 19.216103748371662,
  "psnr": {
    "mean": 18.746978759765625,
    "p10": 18.185033798217773,
    "p50": 18.84142303466797,
    "p90": 19.122316360473633
  },
  "ssim": {
    "mean": 0.3416634798049927,
    "p10": 0.33867141604423523,
    "p50": 0.34220099449157715,
    "p90": 0.34411942958831787
  },
  "lpips": {
    "mean": 0.8323970437049866,
    "p10": 0.8221588134765625,
    "p50": 0.8298768997192383,
    "p90": 0.8469564914703369
  },
  "temporal_lpips": {
    "mean": 0.7621328830718994,
    "p10": 0.7530222535133362,
    "p50": 0.7604807615280151,
    "p90": 0.7757251262664795
  },
  "flicker": {
    "mean": 0.11683384329080582,
    "p10": 0.1126011461019516,
    "p50": 0.11592105776071548,
    "p90": 0.12248210608959198
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 293.8353503830731,
  "peak_allocator_bytes": 15438053376
}


==> anc/results/real_broom2/iid075_untrained.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": null,
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.075,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.829681396484375,
  "complete_psnr": 19.368902125996623,
  "psnr": {
    "mean": 18.85027313232422,
    "p10": 18.25057029724121,
    "p50": 18.950172424316406,
    "p90": 19.255611419677734
  },
  "ssim": {
    "mean": 0.344192236661911,
    "p10": 0.3411971926689148,
    "p50": 0.3447325825691223,
    "p90": 0.34659600257873535
  },
  "lpips": {
    "mean": 0.8301665782928467,
    "p10": 0.8194613456726074,
    "p50": 0.8271424770355225,
    "p90": 0.8458338379859924
  },
  "temporal_lpips": {
    "mean": 0.7599353790283203,
    "p10": 0.7496238350868225,
    "p50": 0.7581567764282227,
    "p90": 0.774278998374939
  },
  "flicker": {
    "mean": 0.11557263880968094,
    "p10": 0.11100855469703674,
    "p50": 0.11491190642118454,
    "p90": 0.12158486992120743
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 294.61577578634024,
  "peak_allocator_bytes": 15436164096
}


==> anc/results/real_broom2/iid10_quantizer_robust.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.1,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.77398681640625,
  "complete_psnr": 19.216103748371662,
  "psnr": {
    "mean": 18.56629180908203,
    "p10": 18.01437759399414,
    "p50": 18.626846313476562,
    "p90": 19.064407348632812
  },
  "ssim": {
    "mean": 0.34073787927627563,
    "p10": 0.3368203639984131,
    "p50": 0.34151604771614075,
    "p90": 0.34377291798591614
  },
  "lpips": {
    "mean": 0.8370952606201172,
    "p10": 0.8254835605621338,
    "p50": 0.8353492021560669,
    "p90": 0.8535596132278442
  },
  "temporal_lpips": {
    "mean": 0.7659473419189453,
    "p10": 0.7556822299957275,
    "p50": 0.7637734413146973,
    "p90": 0.7803632616996765
  },
  "flicker": {
    "mean": 0.11887753009796143,
    "p10": 0.11338763684034348,
    "p50": 0.1182294562458992,
    "p90": 0.12455198168754578
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 138.3052586875856,
  "peak_allocator_bytes": 15438053376
}


==> anc/results/real_broom2/iid10_untrained.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": null,
  "worlds": 128,
  "frames": 197,
  "erasure_unit": "cluster-layer completion group",
  "erasure_probability": 0.1,
  "erasure_model": "iid",
  "burst_parameters": null,
  "seed": 20260614,
  "active_group_fraction": 0.77398681640625,
  "complete_psnr": 19.368902125996623,
  "psnr": {
    "mean": 18.64979362487793,
    "p10": 18.09925079345703,
    "p50": 18.70377540588379,
    "p90": 19.17465591430664
  },
  "ssim": {
    "mean": 0.3431190252304077,
    "p10": 0.3393784165382385,
    "p50": 0.34371650218963623,
    "p90": 0.34627655148506165
  },
  "lpips": {
    "mean": 0.8353306651115417,
    "p10": 0.8225088119506836,
    "p50": 0.8332700729370117,
    "p90": 0.8514386415481567
  },
  "temporal_lpips": {
    "mean": 0.7642247676849365,
    "p10": 0.7531105875968933,
    "p50": 0.7622029781341553,
    "p90": 0.77904212474823
  },
  "flicker": {
    "mean": 0.11779949069023132,
    "p10": 0.1122359111905098,
    "p50": 0.11716312915086746,
    "p90": 0.12403394281864166
  },
  "cliff_fraction_3db": 0.0,
  "elapsed_seconds": 135.00652051717043,
  "peak_allocator_bytes": 15436164096
}


==> anc/results/real_broom2/utility_frontier_q025_exact_budget.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "runs/real_broom2/quantizer_q025/quantizer_state.pt",
  "utilities": "runs/real_broom2/counterfactual_utility_train/counterfactual_utilities.json",
  "tail_weight": 0.25,
  "variance_weight": 0.05,
  "frontier_groups": 107,
  "frontier_final_bytes": 554348100,
  "frontier_final_utility": 0.03129425122980501,
  "utility_ordered": [
    {
      "depths": [
        1,
        1,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        3,
        0,
        2,
        1,
        3,
        0,
        0,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        1,
        0,
        1,
        2,
        1,
        1,
        1,
        1,
        2,
        1,
        3,
        3,
        3,
        1,
        1,
        3,
        1,
        0,
        1,
        1
      ],
      "cumulative_bytes": 145814348,
      "cumulative_utility": 0.030187853706758295,
      "cluster_id": 56,
      "last_layer": 2,
      "psnr": 17.56001080229087,
      "ssim": 0.34696997906350846,
      "lpips": 0.8605015810371051,
      "flicker": 0.12449985715959754
    },
    {
      "depths": [
        1,
        1,
        3,
        1,
        2,
        0,
        1,
        0,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        1,
        1,
        1,
        3,
        2,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        1,
        1,
        1,
        3,
        1,
        0,
        1,
        2,
        1,
        1,
        1,
        1,
        2,
        1,
        3,
        3,
        3,
        1,
        3,
        3,
        2,
        0,
        3,
        1
      ],
      "cumulative_bytes": 281228736,
      "cumulative_utility": 0.030938503162584476,
      "cluster_id": 58,
      "last_layer": 2,
      "psnr": 17.66158887934981,
      "ssim": 0.3471212565596334,
      "lpips": 0.8564096910094247,
      "flicker": 0.12362797170573352
    },
    {
      "depths": [
        2,
        1,
        3,
        2,
        3,
        1,
        3,
        0,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        2,
        1,
        1,
        3,
        2,
        3,
        1,
        0,
        1,
        0,
        1,
        2,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        3,
        1,
        3,
        1,
        0,
        3,
        2,
        2,
        2,
        1,
        2,
        3,
        1,
        3,
        3,
        3,
        1,
        3,
        3,
        2,
        0,
        3,
        1
      ],
      "cumulative_bytes": 417478664,
      "cumulative_utility": 0.031259319854783266,
      "cluster_id": 3,
      "last_layer": 1,
      "psnr": 17.767737366222708,
      "ssim": 0.34768650858535377,
      "lpips": 0.8555317738939663,
      "flicker": 0.12237390157367502
    },
    {
      "depths": [
        2,
        1,
        3,
        2,
        4,
        1,
        3,
        0,
        3,
        3,
        3,
        4,
        3,
        3,
        0,
        0,
        1,
        3,
        1,
        1,
        3,
        2,
        4,
        1,
        0,
        4,
        0,
        1,
        4,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        1,
        2,
        1,
        3,
        1,
        3,
        3,
        3,
        2,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        3,
        1,
        3,
        3,
        3,
        1,
        3,
        3,
        2,
        0,
        3,
        1
      ],
      "cumulative_bytes": 554348100,
      "cumulative_utility": 0.03129425122980501,
      "cluster_id": 25,
      "last_layer": 3,
      "psnr": 17.802631794275378,
      "ssim": 0.34755344257742016,
      "lpips": 0.8543947859463958,
      "flicker": 0.12190453320437548
    }
  ],
  "layer_ordered": [
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 145814348,
      "wire_bytes": 143959728,
      "budget_utilization": 0.9872809498829292,
      "psnr": 17.2283483030786,
      "ssim": 0.3437394396907787,
      "lpips": 0.876006634102255,
      "flicker": 0.13019297256761667
    },
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 281228736,
      "wire_bytes": 277944500,
      "budget_utilization": 0.9883218335127745,
      "psnr": 17.83163670553717,
      "ssim": 0.3419811725616455,
      "lpips": 0.8570458335319752,
      "flicker": 0.12811875905917616
    },
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 417478664,
      "wire_bytes": 411937540,
      "budget_utilization": 0.9867271684092579,
      "psnr": 17.827992976728535,
      "ssim": 0.34231748919801663,
      "lpips": 0.8581349746829967,
      "flicker": 0.12795918457666222
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "budget_bytes": 554348100,
      "wire_bytes": 548940832,
      "budget_utilization": 0.9902457174472141,
      "psnr": 17.733627933292716,
      "ssim": 0.3419836069726702,
      "lpips": 0.8612074870143445,
      "flicker": 0.12870466222568433
    }
  ],
  "utility_monotonic_psnr_violations": 0,
  "layer_monotonic_psnr_violations": 2,
  "elapsed_seconds": 20.222568444907665,
  "peak_allocator_bytes": 15435392000
}


==> anc/results/real_broom2/utility_frontier_robust_exact_budget.json <==
{
  "scene_id": "hypernerf-broom2",
  "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/broom2/quantizer_robust_1200/quantizer_state.pt",
  "utilities": "runs/real_broom2/counterfactual_utility_robust_train/counterfactual_utilities.json",
  "tail_weight": 0.25,
  "variance_weight": 0.05,
  "frontier_groups": 99,
  "frontier_final_bytes": 593013340,
  "frontier_final_utility": 0.028915355900956886,
  "utility_ordered": [
    {
      "depths": [
        1,
        1,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        2,
        1,
        0,
        1,
        2,
        1,
        1,
        1,
        1,
        2,
        1,
        3,
        3,
        1,
        1,
        1,
        3,
        1,
        0,
        1,
        1
      ],
      "cumulative_bytes": 152888100,
      "cumulative_utility": 0.02795326384942168,
      "cluster_id": 12,
      "last_layer": 2,
      "psnr": 17.55449229701155,
      "ssim": 0.34677266802279477,
      "lpips": 0.8643150272103131,
      "flicker": 0.1262811939707216
    },
    {
      "depths": [
        1,
        1,
        2,
        1,
        3,
        0,
        3,
        0,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        1,
        1,
        1,
        0,
        1,
        3,
        1,
        0,
        1,
        0,
        0,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        3,
        1,
        0,
        1,
        2,
        1,
        1,
        1,
        2,
        2,
        1,
        3,
        3,
        3,
        1,
        1,
        3,
        2,
        3,
        3,
        1
      ],
      "cumulative_bytes": 303261616,
      "cumulative_utility": 0.028662705081740167,
      "cluster_id": 4,
      "last_layer": 2,
      "psnr": 17.747249664256287,
      "ssim": 0.3469404097135902,
      "lpips": 0.8587180167285319,
      "flicker": 0.12399024330079556
    },
    {
      "depths": [
        2,
        1,
        2,
        2,
        3,
        3,
        3,
        3,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        1,
        2,
        4,
        0,
        1,
        3,
        1,
        0,
        1,
        0,
        1,
        2,
        1,
        1,
        2,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        3,
        1,
        3,
        1,
        0,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        3,
        3,
        3,
        1,
        1,
        3,
        2,
        3,
        3,
        1
      ],
      "cumulative_bytes": 450628640,
      "cumulative_utility": 0.028879404284909857,
      "cluster_id": 41,
      "last_layer": 2,
      "psnr": 18.06214754817527,
      "ssim": 0.3471460427124488,
      "lpips": 0.8538327198948352,
      "flicker": 0.12234066632025097
    },
    {
      "depths": [
        2,
        3,
        3,
        2,
        3,
        4,
        3,
        3,
        2,
        3,
        3,
        3,
        3,
        3,
        0,
        0,
        1,
        4,
        4,
        4,
        0,
        1,
        3,
        1,
        0,
        2,
        0,
        1,
        2,
        1,
        1,
        2,
        3,
        1,
        1,
        1,
        1,
        2,
        1,
        4,
        1,
        3,
        3,
        3,
        3,
        0,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        3,
        3,
        3,
        3,
        1,
        1,
        3,
        2,
        3,
        3,
        1
      ],
      "cumulative_bytes": 593013340,
      "cumulative_utility": 0.028915355900956886,
      "cluster_id": 18,
      "last_layer": 3,
      "psnr": 18.066449416304774,
      "ssim": 0.346822469065032,
      "lpips": 0.8539082066056692,
      "flicker": 0.1223008642923467
    }
  ],
  "layer_ordered": [
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 152888100,
      "wire_bytes": 151836808,
      "budget_utilization": 0.9931237813799766,
      "psnr": 17.233351934687292,
      "ssim": 0.34369383215299115,
      "lpips": 0.8755770927758386,
      "flicker": 0.13020688462622312
    },
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 303261616,
      "wire_bytes": 301592276,
      "budget_utilization": 0.9944953798571066,
      "psnr": 17.845434198846903,
      "ssim": 0.34209667456331594,
      "lpips": 0.8567729077968501,
      "flicker": 0.1278067154011556
    },
    {
      "depths": [
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 450628640,
      "wire_bytes": 450528796,
      "budget_utilization": 0.9997784339672685,
      "psnr": 17.81456229737094,
      "ssim": 0.34208832416437607,
      "lpips": 0.8589334763246139,
      "flicker": 0.12796351195750189
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "budget_bytes": 593013340,
      "wire_bytes": 591361288,
      "budget_utilization": 0.9972141402417692,
      "psnr": 17.942871601100165,
      "ssim": 0.34324856397464193,
      "lpips": 0.8593746665770632,
      "flicker": 0.12633211348129778
    }
  ],
  "utility_monotonic_psnr_violations": 0,
  "layer_monotonic_psnr_violations": 1,
  "elapsed_seconds": 34.20462905988097,
  "peak_allocator_bytes": 15435392000
}


==> anc/results/real_chicken/conditioned_quantizer_results.json <==
{
  "scene_id": "hypernerf-chicken",
  "frames": 164,
  "gaussians": 63374,
  "clusters": 64,
  "rank": 4,
  "quant_step_scale": 0.25,
  "eval_frame_batch": 8,
  "training_seconds": 1093.5851569473743,
  "peak_allocator_bytes": 36208552960,
  "source_test": {
    "psnr": 28.02938411225876,
    "ssim": 0.8216495513916016
  },
  "prefixes": [
    {
      "prefix": 0,
      "psnr": 21.406043140405117,
      "ssim": 0.7489037448313178,
      "lpips": 0.3821994605951193,
      "flicker": 0.06789910672175373,
      "wire_bytes": 2109320
    },
    {
      "prefix": 1,
      "psnr": 25.206655712617927,
      "ssim": 0.7886053679919824,
      "lpips": 0.31329656047065085,
      "flicker": 0.04685495798390336,
      "wire_bytes": 437533088
    },
    {
      "prefix": 2,
      "psnr": 27.584047289548366,
      "ssim": 0.8126230054512257,
      "lpips": 0.28252296022525647,
      "flicker": 0.03617700904699191,
      "wire_bytes": 827907520
    },
    {
      "prefix": 3,
      "psnr": 27.812374038892425,
      "ssim": 0.8148136883974075,
      "lpips": 0.278495784667207,
      "flicker": 0.03429447023049454,
      "wire_bytes": 1348407296
    }
  ],
  "heldout_partial": {
    "worlds": 64,
    "frames": [
      0,
      54,
      109,
      163
    ],
    "psnr_mean": 22.69062042236328,
    "psnr_p10": 21.771581649780273,
    "ssim_mean": 0.7908197641372681,
    "active_group_fraction": 0.24310302734375
  },
  "monotonic_psnr_violations": 0,
  "packet_count": 256,
  "wire_bytes": 1348407296,
  "bitstream": {
    "exact": false,
    "wire_bytes_estimated": true,
    "estimator": "logical_completion_group_raw_bytes_with_packet_headers"
  },
  "quant_steps": {
    "canonical_means": 0.0005597617127932608,
    "affines": 0.00023634165700059384,
    "temporal_basis": 0.0005859145894646645,
    "motion_coeff": 0.00041341385804116726,
    "position_refine2": 0.00025414538686163723,
    "position_refine3": 5.00000205647666e-05,
    "base_log_scales": 0.0006348389433696866,
    "base_quats": 0.0006205494282767177,
    "base_opacity_logits": 0.0009515839046798646,
    "base_colors": 0.0006347959861159325,
    "scale_refinements": 0.00031786476029083133,
    "quat_refinements": 0.00031763294828124344,
    "opacity_refinements": 0.0004999999655410647,
    "color_refinements": 0.0003176886821165681
  },
  "state_artifact": "quantizer_state.pt",
  "config": {
    "steps": 1200,
    "world_batch": 64,
    "learning_rate": 0.0002,
    "representation_learning_rate": null,
    "refinement_learning_rate": null,
    "weight_decay": 0.0,
    "warmup_fraction": 0.0,
    "rate_weight": 5e-09,
    "ssim_weight": 0.2,
    "cvar_weight": 1.0,
    "flicker_weight": 0.2,
    "prefix_reconstruction_weight": 1.0,
    "prefix_weight": 8.0,
    "representation_anchor_weight": 0.0,
    "train_quantizers_only": true,
    "prefix_every": 2,
    "flicker_every": 4,
    "flicker_world_chunk": 2,
    "clean_anchor_worlds": 16,
    "hard_world_candidate_multiplier": 2,
    "hard_world_fraction": 0.5,
    "hard_world_budget_bins": 4,
    "hard_world_chunk": 64,
    "log_every": 60,
    "checkpoint_every": 0,
    "save_final_checkpoint": false,
    "target_vram_gb": 68.0,
    "seed": 29
  }
}


==> anc/results/real_chicken/conditioned_training_h100.json <==
{
  "samples": 705,
  "sampled_seconds": 747.793,
  "utilization_gpu_pct_mean": 57.659574468085104,
  "utilization_gpu_pct_max": 100.0,
  "memory_used_mib_mean": 35988.63829787234,
  "memory_used_mib_max": 36289.0,
  "power_w_mean": 202.7902269503546,
  "power_w_max": 276.37,
  "temperature_c_mean": 64.1063829787234,
  "temperature_c_max": 68.0,
  "sampled_energy_kj": 151.6451121818865
}


==> anc/results/real_chicken/counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 64,
      "expected_gain": 0.0007271721842698753,
      "interaction_std": 0.00048242341553632095,
      "worst10_gain": 0.0003332370626074927
    },
    "0:1": {
      "contexts": 64,
      "expected_gain": 2.4031614884734154e-05,
      "interaction_std": 1.2581673299922044e-05,
      "worst10_gain": 5.168707243033818e-06
    },
    "0:2": {
      "contexts": 64,
      "expected_gain": 5.9206344303674996e-05,
      "interaction_std": 8.803453993257156e-06,
      "worst10_gain": 4.590888108525958e-05
    },
    "0:3": {
      "contexts": 64,
      "expected_gain": 6.1247264966368675e-06,
      "interaction_std": 2.802045418849312e-06,
      "worst10_gain": 2.2679035152707783e-06
    },
    "10:0": {
      "contexts": 64,
      "expected_gain": 0.00033838262606877834,
      "interaction_std": 5.855565945905392e-05,
      "worst10_gain": 0.00025138046060289653
    },
    "10:1": {
      "contexts": 64,
      "expected_gain": 2.0990570192225277e-05,
      "interaction_std": 6.2244719086801594e-06,
      "worst10_gain": 1.114846340247563e-05
    },
    "10:2": {
      "contexts": 64,
      "expected_gain": 6.358946848195046e-05,
      "interaction_std": 7.548882411019015e-06,
      "worst10_gain": 5.269715828554971e-05
    },
    "10:3": {
      "contexts": 64,
      "expected_gain": -4.587767762131989e-06,
      "interaction_std": 1.0480005665605991e-05,
      "worst10_gain": -2.6850695056574686e-05
    },
    "11:0": {
      "contexts": 64,
      "expected_gain": 0.0002786986296996474,
      "interaction_std": 0.00010422362405070469,
      "worst10_gain": 0.00016975509268896922
    },
    "11:1": {
      "contexts": 64,
      "expected_gain": 3.825007297564298e-05,
      "interaction_std": 1.1550028203499597e-05,
      "worst10_gain": 2.086229090179716e-05
    },
    "11:2": {
      "contexts": 64,
      "expected_gain": 7.449396071024239e-05,
      "interaction_std": 1.0528464477170132e-05,
      "worst10_gain": 6.0909560748508996e-05
    },
    "11:3": {
      "contexts": 64,
      "expected_gain": 1.0553558240644634e-05,
      "interaction_std": 2.3834636478377457e-06,
      "worst10_gain": 6.343371101788112e-06
    },
    "12:0": {
      "contexts": 64,
      "expected_gain": 0.001137285929871723,
      "interaction_std": 0.0008476210477376058,
      "worst10_gain": 0.0004171492265803473
    },
    "12:1": {
      "contexts": 64,
      "expected_gain": 3.8517682696692646e-05,
      "interaction_std": 2.318290912840777e-05,
      "worst10_gain": 8.395207779748099e-07
    },
    "12:2": {
      "contexts": 64,
      "expected_gain": 6.800547998864204e-05,
      "interaction_std": 1.1935021708050662e-05,
      "worst10_gain": 5.0375770245279584e-05
    },
    "12:3": {
      "contexts": 64,
      "expected_gain": -4.264467861503363e-06,
      "interaction_std": 4.467772105055754e-06,
      "worst10_gain": -1.337073211159025e-05
    },
    "13:0": {
      "contexts": 64,
      "expected_gain": 0.0009862325096037239,
      "interaction_std": 0.0007126642993004349,
      "worst10_gain": 0.00037377274462154934
    },
    "13:1": {
      "contexts": 64,
      "expected_gain": 7.676347740925848e-05,
      "interaction_std": 2.5755701044352394e-05,
      "worst10_gain": 4.4930726289749146e-05
    },
    "13:2": {
      "contexts": 64,
      "expected_gain": 6.888395000714809e-05,
      "interaction_std": 1.1573904036621544e-05,
      "worst10_gain": 4.860532603093556e-05
    },
    "13:3": {
      "contexts": 64,
      "expected_gain": 3.604494850151241e-06,
      "interaction_std": 3.040404227030628e-06,
      "worst10_gain": -2.059154212474823e-06
    },
    "14:0": {
      "contexts": 64,
      "expected_gain": 0.0005728603136958554,
      "interaction_std": 0.00027617362461396743,
      "worst10_gain": 0.00028051529079675674
    },
    "14:1": {
      "contexts": 64,
      "expected_gain": 5.1937822718173265e-05,
      "interaction_std": 1.780445912486074e-05,
      "worst10_gain": 2.8750593108790262e-05
    },
    "14:2": {
      "contexts": 64,
      "expected_gain": 5.584211612585932e-05,
      "interaction_std": 1.4553017006891464e-05,
      "worst10_gain": 3.2474153808185034e-05
    },
    "14:3": {
      "contexts": 64,
      "expected_gain": 1.4090037439018488e-06,
      "interaction_std": 7.285825531056488e-06,
      "worst10_gain": -1.2999799634729112e-05
    },
    "15:0": {
      "contexts": 64,
      "expected_gain": 0.0006769991014152765,
      "interaction_std": 0.00022327045742005308,
      "worst10_gain": 0.00040550929095063893
    },
    "15:1": {
      "contexts": 64,
      "expected_gain": 8.356990292668343e-05,
      "interaction_std": 1.5089950655551806e-05,
      "worst10_gain": 6.452242710760661e-05
    },
    "15:2": {
      "contexts": 64,
      "expected_gain": 2.3063228582032025e-05,
      "interaction_std": 6.485707261799327e-06,
      "worst10_gain": 1.3090803154877254e-05
    },
    "15:3": {
      "contexts": 64,
      "expected_gain": -2.7887581381946802e-06,
      "interaction_std": 7.449738256216485e-06,
      "worst10_gain": -1.9373239151069095e-05
    },
    "16:0": {
      "contexts": 64,
      "expected_gain": 0.0003574615402612835,
      "interaction_std": 0.00010757246527899574,
      "worst10_gain": 0.00023284993533577238
    },
    "16:1": {
      "contexts": 64,
      "expected_gain": 2.3634289391338825e-05,
      "interaction_std": 8.957601153509744e-06,
      "worst10_gain": 8.789955505302974e-06
    },
    "16:2": {
      "contexts": 64,
      "expected_gain": 4.788025398738682e-05,
      "interaction_std": 6.657396232956236e-06,
      "worst10_gain": 3.625053380216871e-05
    },
    "16:3": {
      "contexts": 64,
      "expected_gain": 8.642717148177326e-06,
      "interaction_std": 2.8346273891177508e-06,
      "worst10_gain": 3.775315625326974e-06
    },
    "17:0": {
      "contexts": 64,
      "expected_gain": 0.0003642646479420364,
      "interaction_std": 0.00010770955601648224,
      "worst10_gain": 0.00022174298231090819
    },
    "17:1": {
      "contexts": 64,
      "expected_gain": 0.00014195758558344096,
      "interaction_std": 1.7083194357543272e-05,
      "worst10_gain": 0.00011584748114858354
    },
    "17:2": {
      "contexts": 64,
      "expected_gain": 0.00011124496813863516,
      "interaction_std": 9.613243787444494e-06,
      "worst10_gain": 9.535266352551324e-05
    },
    "17:3": {
      "contexts": 64,
      "expected_gain": 2.6942521799355745e-05,
      "interaction_std": 2.2392372790763845e-06,
      "worst10_gain": 2.3382981973034994e-05
    },
    "18:0": {
      "contexts": 64,
      "expected_gain": 0.0005421498935902491,
      "interaction_std": 0.00023664076146065157,
      "worst10_gain": 0.00021914179836000715
    },
    "18:1": {
      "contexts": 64,
      "expected_gain": 9.074239642359316e-05,
      "interaction_std": 4.2333859929990106e-05,
      "worst10_gain": 5.404079066855567e-05
    },
    "18:2": {
      "contexts": 64,
      "expected_gain": 7.354121771641076e-05,
      "interaction_std": 9.44240357468246e-06,
      "worst10_gain": 5.9032147484166284e-05
    },
    "18:3": {
      "contexts": 64,
      "expected_gain": 2.9212227673269808e-05,
      "interaction_std": 4.772574651689902e-06,
      "worst10_gain": 2.1709661398615155e-05
    },
    "19:0": {
      "contexts": 64,
      "expected_gain": 0.0003217028424842283,
      "interaction_std": 0.00011421720420056495,
      "worst10_gain": 0.0001879989036491939
    },
    "19:1": {
      "contexts": 64,
      "expected_gain": 4.85678028780967e-05,
      "interaction_std": 9.600773228353344e-06,
      "worst10_gain": 3.424140491655895e-05
    },
    "19:2": {
      "contexts": 64,
      "expected_gain": 1.9907733076252043e-05,
      "interaction_std": 4.933167609341821e-06,
      "worst10_gain": 1.1555850505828857e-05
    },
    "19:3": {
      "contexts": 64,
      "expected_gain": 1.038126356434077e-05,
      "interaction_std": 3.4139603395380845e-06,
      "worst10_gain": 4.971266857215337e-06
    },
    "1:0": {
      "contexts": 64,
      "expected_gain": 0.0003726689610630274,
      "interaction_std": 0.0001825258888074068,
      "worst10_gain": 0.0001793093979358673
    },
    "1:1": {
      "contexts": 64,
      "expected_gain": 6.751957698725164e-05,
      "interaction_std": 1.3139550993631438e-05,
      "worst10_gain": 4.779015268598284e-05
    },
    "1:2": {
      "contexts": 64,
      "expected_gain": 3.776230732910335e-05,
      "interaction_std": 7.016912204887172e-06,
      "worst10_gain": 2.4917934622083392e-05
    },
    "1:3": {
      "contexts": 64,
      "expected_gain": 7.954076863825321e-06,
      "interaction_std": 2.4129391409683983e-06,
      "worst10_gain": 3.555523497717721e-06
    },
    "20:0": {
      "contexts": 64,
      "expected_gain": 0.00036695992457680404,
      "interaction_std": 0.00019973744997272454,
      "worst10_gain": 0.00018992461264133453
    },
    "20:1": {
      "contexts": 64,
      "expected_gain": 7.000092591624707e-05,
      "interaction_std": 2.3948005643109903e-05,
      "worst10_gain": 2.722814679145813e-05
    },
    "20:2": {
      "contexts": 64,
      "expected_gain": 4.56859270343557e-05,
      "interaction_std": 1.5289402806421995e-05,
      "worst10_gain": 1.3390289885657175e-05
    },
    "20:3": {
      "contexts": 64,
      "expected_gain": 1.430234988220036e-06,
      "interaction_std": 3.796862043519205e-06,
      "worst10_gain": -6.18637672492436e-06
    },
    "21:0": {
      "contexts": 64,
      "expected_gain": 0.0003018410789081827,
      "interaction_std": 0.00018303483465505102,
      "worst10_gain": 0.00010152453822749001
    },
    "21:1": {
      "contexts": 64,
      "expected_gain": 0.00020495882199611515,
      "interaction_std": 3.466132027805974e-05,
      "worst10_gain": 0.0001618095806666783
    },
    "21:2": {
      "contexts": 64,
      "expected_gain": 6.658467464148998e-05,
      "interaction_std": 1.993482902819039e-05,
      "worst10_gain": 3.4836120903491974e-05
    },
    "21:3": {
      "contexts": 64,
      "expected_gain": 3.361899871379137e-06,
      "interaction_std": 4.115989618090413e-06,
      "worst10_gain": -4.5384679521833145e-06
    },
    "22:0": {
      "contexts": 64,
      "expected_gain": 0.00027707261324394494,
      "interaction_std": 0.00012150212319237563,
      "worst10_gain": 0.0001446398507271494
    },
    "22:1": {
      "contexts": 64,
      "expected_gain": 2.161257725674659e-05,
      "interaction_std": 9.176169970979384e-06,
      "worst10_gain": 4.169531166553497e-06
    },
    "22:2": {
      "contexts": 64,
      "expected_gain": 4.200046532787383e-06,
      "interaction_std": 6.199089089285078e-06,
      "worst10_gain": -7.262320390769414e-06
    },
    "22:3": {
      "contexts": 64,
      "expected_gain": -7.994967745617032e-07,
      "interaction_std": 4.603676994920052e-06,
      "worst10_gain": -1.0272088859762465e-05
    },
    "23:0": {
      "contexts": 64,
      "expected_gain": 0.0005215754936216399,
      "interaction_std": 0.000280072663959235,
      "worst10_gain": 0.00034147022025925774
    },
    "23:1": {
      "contexts": 64,
      "expected_gain": -8.641552994959056e-06,
      "interaction_std": 1.1592118399597801e-05,
      "worst10_gain": -3.112972314868655e-05
    },
    "23:2": {
      "contexts": 64,
      "expected_gain": -1.2349992175586522e-05,
      "interaction_std": 9.055334768160117e-06,
      "worst10_gain": -2.7565019471304758e-05
    },
    "23:3": {
      "contexts": 64,
      "expected_gain": -1.273030648007989e-06,
      "interaction_std": 2.586748455485246e-06,
      "worst10_gain": -6.765925458499364e-06
    },
    "24:0": {
      "contexts": 64,
      "expected_gain": 0.0005240541941020638,
      "interaction_std": 0.0002700161720274044,
      "worst10_gain": 0.0002148868516087532
    },
    "24:1": {
      "contexts": 64,
      "expected_gain": 8.372004958800972e-05,
      "interaction_std": 5.540548436343971e-05,
      "worst10_gain": -2.550227301461356e-05
    },
    "24:2": {
      "contexts": 64,
      "expected_gain": 5.487714952323586e-05,
      "interaction_std": 1.4118504266277519e-05,
      "worst10_gain": 3.181810357740947e-05
    },
    "24:3": {
      "contexts": 64,
      "expected_gain": 8.589384378865361e-06,
      "interaction_std": 2.8056599251813128e-06,
      "worst10_gain": 4.546849855354854e-06
    },
    "25:0": {
      "contexts": 64,
      "expected_gain": 0.00029199615528341383,
      "interaction_std": 0.00021221859962910648,
      "worst10_gain": 8.273257740906306e-05
    },
    "25:1": {
      "contexts": 64,
      "expected_gain": 0.0001490049617132172,
      "interaction_std": 3.2298494389128074e-05,
      "worst10_gain": 9.396352938243322e-05
    },
    "25:2": {
      "contexts": 64,
      "expected_gain": 5.728703399654478e-05,
      "interaction_std": 2.0342184735766848e-05,
      "worst10_gain": 2.6172426130090442e-05
    },
    "25:3": {
      "contexts": 64,
      "expected_gain": 1.623571733944118e-06,
      "interaction_std": 3.3674505390801854e-06,
      "worst10_gain": -4.735110061509269e-06
    },
    "26:0": {
      "contexts": 64,
      "expected_gain": 0.00011023772822227329,
      "interaction_std": 7.012940688626313e-05,
      "worst10_gain": 5.859482501234327e-05
    },
    "26:1": {
      "contexts": 64,
      "expected_gain": 4.13751695305109e-06,
      "interaction_std": 2.4475280873285728e-06,
      "worst10_gain": -9.938542331968034e-08
    },
    "26:2": {
      "contexts": 64,
      "expected_gain": 3.5470438888296485e-06,
      "interaction_std": 1.5667940721669543e-06,
      "worst10_gain": 1.5051503266607012e-06
    },
    "26:3": {
      "contexts": 64,
      "expected_gain": 1.6106496332213283e-06,
      "interaction_std": 1.4042134934027872e-06,
      "worst10_gain": -1.2857573372977121e-06
    },
    "27:0": {
      "contexts": 64,
      "expected_gain": 0.0005425603885669261,
      "interaction_std": 0.00023898245953894,
      "worst10_gain": 0.0002797353746635573
    },
    "27:1": {
      "contexts": 64,
      "expected_gain": -2.8459762688726187e-06,
      "interaction_std": 2.4551537677745534e-05,
      "worst10_gain": -5.70992540035929e-05
    },
    "27:2": {
      "contexts": 64,
      "expected_gain": 1.4772580470889807e-05,
      "interaction_std": 1.7907247461190987e-05,
      "worst10_gain": -7.732372198786055e-06
    },
    "27:3": {
      "contexts": 64,
      "expected_gain": -8.19654087536037e-06,
      "interaction_std": 3.0953715423504026e-06,
      "worst10_gain": -1.3863933937890189e-05
    },
    "28:0": {
      "contexts": 64,
      "expected_gain": 0.00011223381443414837,
      "interaction_std": 0.00022478135606109108,
      "worst10_gain": -9.81309318116733e-05
    },
    "28:1": {
      "contexts": 64,
      "expected_gain": 0.0002912837517214939,
      "interaction_std": 7.4228294906438e-05,
      "worst10_gain": 0.0001899106428027153
    },
    "28:2": {
      "contexts": 64,
      "expected_gain": 0.00013934030721429735,
      "interaction_std": 4.643757575786815e-05,
      "worst10_gain": 7.8592449426651e-05
    },
    "28:3": {
      "contexts": 64,
      "expected_gain": -1.6968289855867624e-05,
      "interaction_std": 6.594292147208343e-06,
      "worst10_gain": -3.021037472145898e-05
    },
    "29:0": {
      "contexts": 64,
      "expected_gain": 0.00030635984148830175,
      "interaction_std": 0.000485543521822881,
      "worst10_gain": -0.0003235526382923126
    },
    "29:1": {
      "contexts": 64,
      "expected_gain": 0.0006366054440150037,
      "interaction_std": 0.00014982010656796707,
      "worst10_gain": 0.0003298224349107061
    },
    "29:2": {
      "contexts": 64,
      "expected_gain": 0.00029311432444956154,
      "interaction_std": 5.8543067461305956e-05,
      "worst10_gain": 0.00020426405327660696
    },
    "29:3": {
      "contexts": 64,
      "expected_gain": -2.0701976609416306e-05,
      "interaction_std": 6.297178293145526e-06,
      "worst10_gain": -3.367742257458823e-05
    },
    "2:0": {
      "contexts": 64,
      "expected_gain": 0.00024945537734311074,
      "interaction_std": 0.00010277538050858553,
      "worst10_gain": 0.00011135531323296683
    },
    "2:1": {
      "contexts": 64,
      "expected_gain": 2.5665940484032035e-05,
      "interaction_std": 6.2194124147857675e-06,
      "worst10_gain": 1.6891397535800934e-05
    },
    "2:2": {
      "contexts": 64,
      "expected_gain": 0.00010583963012322783,
      "interaction_std": 9.83213004210978e-06,
      "worst10_gain": 9.187390761716025e-05
    },
    "2:3": {
      "contexts": 64,
      "expected_gain": 9.047143976204097e-06,
      "interaction_std": 1.473697369014794e-06,
      "worst10_gain": 6.6352742058890205e-06
    },
    "30:0": {
      "contexts": 64,
      "expected_gain": 0.00013912124268244952,
      "interaction_std": 8.065426861676577e-05,
      "worst10_gain": 4.9825624695846015e-05
    },
    "30:1": {
      "contexts": 64,
      "expected_gain": 1.151056494563818e-05,
      "interaction_std": 1.9044060395870253e-05,
      "worst10_gain": -2.2309300090585437e-05
    },
    "30:2": {
      "contexts": 64,
      "expected_gain": 1.6909121768549085e-05,
      "interaction_std": 1.141441613553723e-05,
      "worst10_gain": 3.7102560911859783e-06
    },
    "30:3": {
      "contexts": 64,
      "expected_gain": -8.407514542341232e-07,
      "interaction_std": 1.0474434651563828e-06,
      "worst10_gain": -2.812594175338745e-06
    },
    "31:0": {
      "contexts": 64,
      "expected_gain": 0.001145270565757528,
      "interaction_std": 0.0004461055199954385,
      "worst10_gain": 0.0006519929905022893
    },
    "31:1": {
      "contexts": 64,
      "expected_gain": 6.142150959931314e-05,
      "interaction_std": 3.254216678520785e-05,
      "worst10_gain": 8.897589785712106e-06
    },
    "31:2": {
      "contexts": 64,
      "expected_gain": 6.626045797020197e-05,
      "interaction_std": 3.4636650824300714e-05,
      "worst10_gain": 3.8787323449339184e-05
    },
    "31:3": {
      "contexts": 64,
      "expected_gain": -1.1483643902465701e-06,
      "interaction_std": 5.599020174910881e-06,
      "worst10_gain": -1.340851719890322e-05
    },
    "32:0": {
      "contexts": 64,
      "expected_gain": 0.00026379340852145106,
      "interaction_std": 0.00010659682203707374,
      "worst10_gain": 0.0001379804951804025
    },
    "32:1": {
      "contexts": 64,
      "expected_gain": 1.0527364793233573e-05,
      "interaction_std": 1.0130171307968986e-05,
      "worst10_gain": -3.012695482798985e-06
    },
    "32:2": {
      "contexts": 64,
      "expected_gain": 4.2559069697745144e-05,
      "interaction_std": 5.159256521050362e-06,
      "worst10_gain": 3.4862464027745386e-05
    },
    "32:3": {
      "contexts": 64,
      "expected_gain": 6.751404725946486e-06,
      "interaction_std": 1.377656595241396e-06,
      "worst10_gain": 4.511459597519466e-06
    },
    "33:0": {
      "contexts": 64,
      "expected_gain": 0.00029197492403909564,
      "interaction_std": 0.00011834200995250868,
      "worst10_gain": 0.00016160043222563609
    },
    "33:1": {
      "contexts": 64,
      "expected_gain": 6.553878483828157e-05,
      "interaction_std": 1.1629469582586452e-05,
      "worst10_gain": 5.0807371735572815e-05
    },
    "33:2": {
      "contexts": 64,
      "expected_gain": 2.9036644264124334e-05,
      "interaction_std": 4.585323642786274e-06,
      "worst10_gain": 2.2433565131255557e-05
    },
    "33:3": {
      "contexts": 64,
      "expected_gain": 1.0141025995835662e-05,
      "interaction_std": 1.6053097612286407e-06,
      "worst10_gain": 7.565798504011971e-06
    },
    "34:0": {
      "contexts": 64,
      "expected_gain": 0.00012883551244158298,
      "interaction_std": 3.3518966319509314e-05,
      "worst10_gain": 8.797898356403624e-05
    },
    "34:1": {
      "contexts": 64,
      "expected_gain": 1.4214165275916457e-05,
      "interaction_std": 4.7357074462717675e-06,
      "worst10_gain": 7.823508765016283e-06
    },
    "34:2": {
      "contexts": 64,
      "expected_gain": -4.012996214441955e-06,
      "interaction_std": 3.5460182095230576e-06,
      "worst10_gain": -9.549249495778764e-06
    },
    "34:3": {
      "contexts": 64,
      "expected_gain": 8.522780262865126e-06,
      "interaction_std": 1.5978178122708263e-06,
      "worst10_gain": 5.7562387415340965e-06
    },
    "35:0": {
      "contexts": 64,
      "expected_gain": 0.0004395046998979524,
      "interaction_std": 0.00015681012848958048,
      "worst10_gain": 0.00026368735624211174
    },
    "35:1": {
      "contexts": 64,
      "expected_gain": 0.0001385226205457002,
      "interaction_std": 1.4456977858731005e-05,
      "worst10_gain": 0.00011874908315283912
    },
    "35:2": {
      "contexts": 64,
      "expected_gain": 9.50752291828394e-06,
      "interaction_std": 9.778079868701762e-06,
      "worst10_gain": -5.04603875534875e-06
    },
    "35:3": {
      "contexts": 64,
      "expected_gain": 1.6806297935545444e-05,
      "interaction_std": 1.8151705130501218e-06,
      "worst10_gain": 1.4060043862887791e-05
    },
    "36:0": {
      "contexts": 64,
      "expected_gain": 0.0003549203247530386,
      "interaction_std": 0.0001679189206621335,
      "worst10_gain": 0.00014800219131367548
    },
    "36:1": {
      "contexts": 64,
      "expected_gain": 3.7818826967850327e-06,
      "interaction_std": 2.127623711788935e-05,
      "worst10_gain": -1.3954139181545802e-05
    },
    "36:2": {
      "contexts": 64,
      "expected_gain": 5.016718932893127e-05,
      "interaction_std": 5.368980434172116e-06,
      "worst10_gain": 4.1317327746323175e-05
    },
    "36:3": {
      "contexts": 64,
      "expected_gain": 5.656460416503251e-06,
      "interaction_std": 3.092021180403959e-06,
      "worst10_gain": 3.044094358171735e-07
    },
    "37:0": {
      "contexts": 64,
      "expected_gain": 0.0014480443205684423,
      "interaction_std": 0.0011229834321298492,
      "worst10_gain": 0.0004734685644507408
    },
    "37:1": {
      "contexts": 64,
      "expected_gain": 7.077085319906473e-05,
      "interaction_std": 2.6464013487068293e-05,
      "worst10_gain": 4.322693816253117e-05
    },
    "37:2": {
      "contexts": 64,
      "expected_gain": 4.907374386675656e-05,
      "interaction_std": 9.159728806661381e-06,
      "worst10_gain": 3.206051353897367e-05
    },
    "37:3": {
      "contexts": 64,
      "expected_gain": -5.691399564966559e-07,
      "interaction_std": 6.203262040914309e-06,
      "worst10_gain": -1.2500610734735216e-05
    },
    "38:0": {
      "contexts": 64,
      "expected_gain": 0.0002530138735892251,
      "interaction_std": 0.00011291034554494963,
      "worst10_gain": 0.00012480440948690687
    },
    "38:1": {
      "contexts": 64,
      "expected_gain": 7.143037510104477e-05,
      "interaction_std": 2.2888629920595993e-05,
      "worst10_gain": 3.598111548594066e-05
    },
    "38:2": {
      "contexts": 64,
      "expected_gain": 2.5274886866100132e-05,
      "interaction_std": 7.792400842866914e-06,
      "worst10_gain": 1.3034524662154062e-05
    },
    "38:3": {
      "contexts": 64,
      "expected_gain": 1.1938071111217141e-05,
      "interaction_std": 1.9676054558738445e-06,
      "worst10_gain": 8.888276559965952e-06
    },
    "39:0": {
      "contexts": 64,
      "expected_gain": 0.0002892607299145311,
      "interaction_std": 0.00011510797450788061,
      "worst10_gain": 0.00014685546713215963
    },
    "39:1": {
      "contexts": 64,
      "expected_gain": 4.766856727655977e-05,
      "interaction_std": 8.362256341919944e-06,
      "worst10_gain": 3.5056179123265406e-05
    },
    "39:2": {
      "contexts": 64,
      "expected_gain": 6.564156501553953e-05,
      "interaction_std": 7.891141099417892e-06,
      "worst10_gain": 5.384627729654312e-05
    },
    "39:3": {
      "contexts": 64,
      "expected_gain": 1.925294054672122e-05,
      "interaction_std": 5.9743846425915576e-06,
      "worst10_gain": 9.305509073393686e-06
    },
    "3:0": {
      "contexts": 64,
      "expected_gain": 0.00038662090082652867,
      "interaction_std": 0.00018345199302041167,
      "worst10_gain": 0.00023225069578204836
    },
    "3:1": {
      "contexts": 64,
      "expected_gain": 0.00011481609544716775,
      "interaction_std": 1.8348322128970675e-05,
      "worst10_gain": 9.045164499964033e-05
    },
    "3:2": {
      "contexts": 64,
      "expected_gain": -9.130453690886497e-07,
      "interaction_std": 5.027487387523153e-06,
      "worst10_gain": -9.653158485889435e-06
    },
    "3:3": {
      "contexts": 64,
      "expected_gain": -1.68735277839005e-06,
      "interaction_std": 3.1801320222297375e-06,
      "worst10_gain": -7.987155445984431e-06
    },
    "40:0": {
      "contexts": 64,
      "expected_gain": 8.504839206580073e-05,
      "interaction_std": 5.695987042938777e-05,
      "worst10_gain": 3.251207194158009e-05
    },
    "40:1": {
      "contexts": 64,
      "expected_gain": 6.805319571867585e-06,
      "interaction_std": 4.797347592704971e-06,
      "worst10_gain": -4.037283360958099e-06
    },
    "40:2": {
      "contexts": 64,
      "expected_gain": 1.1133844964206219e-05,
      "interaction_std": 7.375014813669614e-06,
      "worst10_gain": 5.291242684636797e-07
    },
    "40:3": {
      "contexts": 64,
      "expected_gain": -4.984278348274529e-06,
      "interaction_std": 4.103270761434828e-06,
      "worst10_gain": -1.4794325189931052e-05
    },
    "41:0": {
      "contexts": 64,
      "expected_gain": 6.080667662899941e-05,
      "interaction_std": 5.250032559656056e-05,
      "worst10_gain": 1.337645309312003e-05
    },
    "41:1": {
      "contexts": 64,
      "expected_gain": 2.2607724531553686e-05,
      "interaction_std": 5.769126135664702e-06,
      "worst10_gain": 1.2500078550406865e-05
    },
    "41:2": {
      "contexts": 64,
      "expected_gain": 1.8955892301164567e-05,
      "interaction_std": 7.5026187444540946e-06,
      "worst10_gain": 6.782556218760354e-06
    },
    "41:3": {
      "contexts": 64,
      "expected_gain": -1.927110133692622e-06,
      "interaction_std": 3.003348015517447e-06,
      "worst10_gain": -8.199097854750497e-06
    },
    "42:0": {
      "contexts": 64,
      "expected_gain": 7.355568232014775e-05,
      "interaction_std": 2.781457122800528e-05,
      "worst10_gain": 4.093402198382786e-05
    },
    "42:1": {
      "contexts": 64,
      "expected_gain": 2.3547851014882326e-05,
      "interaction_std": 4.0301492810699794e-06,
      "worst10_gain": 1.7394178680011203e-05
    },
    "42:2": {
      "contexts": 64,
      "expected_gain": 1.973035978153348e-06,
      "interaction_std": 2.6417001054925983e-06,
      "worst10_gain": -2.788113696234567e-06
    },
    "42:3": {
      "contexts": 64,
      "expected_gain": 3.1730596674606204e-06,
      "interaction_std": 6.310919263829443e-07,
      "worst10_gain": 2.3316325885908943e-06
    },
    "43:0": {
      "contexts": 64,
      "expected_gain": 8.582526061218232e-05,
      "interaction_std": 7.402343011312893e-05,
      "worst10_gain": 2.2329656141144888e-05
    },
    "43:1": {
      "contexts": 64,
      "expected_gain": -3.966852091252804e-08,
      "interaction_std": 4.1069207466005515e-06,
      "worst10_gain": -8.600364838327681e-06
    },
    "43:2": {
      "contexts": 64,
      "expected_gain": 9.903771569952369e-06,
      "interaction_std": 5.227939759688736e-06,
      "worst10_gain": 4.149042069911957e-06
    },
    "43:3": {
      "contexts": 64,
      "expected_gain": 1.625317963771522e-06,
      "interaction_std": 9.560594727318068e-07,
      "worst10_gain": -5.9072460447038925e-08
    },
    "44:0": {
      "contexts": 64,
      "expected_gain": 0.0002542568545322865,
      "interaction_std": 0.00018533500703195609,
      "worst10_gain": 4.703764404569354e-05
    },
    "44:1": {
      "contexts": 64,
      "expected_gain": 4.8390429583378136e-05,
      "interaction_std": 1.849541965925065e-05,
      "worst10_gain": 2.324927066053663e-05
    },
    "44:2": {
      "contexts": 64,
      "expected_gain": 2.451895852573216e-05,
      "interaction_std": 7.863042222848276e-06,
      "worst10_gain": 1.124013215303421e-05
    },
    "44:3": {
      "contexts": 64,
      "expected_gain": 2.6625784812495112e-06,
      "interaction_std": 1.979760756031611e-06,
      "worst10_gain": -1.4895839350564138e-06
    },
    "45:0": {
      "contexts": 64,
      "expected_gain": 0.0002729874977376312,
      "interaction_std": 0.00022139522647487365,
      "worst10_gain": 7.480343005486898e-05
    },
    "45:1": {
      "contexts": 64,
      "expected_gain": 1.7659913282841444e-05,
      "interaction_std": 1.168891816442713e-05,
      "worst10_gain": 1.3352504798344204e-06
    },
    "45:2": {
      "contexts": 64,
      "expected_gain": 2.4771157768554986e-05,
      "interaction_std": 1.2612052261242902e-05,
      "worst10_gain": 4.620956523077828e-06
    },
    "45:3": {
      "contexts": 64,
      "expected_gain": -2.2366439225152135e-06,
      "interaction_std": 4.705897226843449e-06,
      "worst10_gain": -1.1161768010684422e-05
    },
    "46:0": {
      "contexts": 64,
      "expected_gain": 0.0006028547504683957,
      "interaction_std": 0.0002700904825565319,
      "worst10_gain": 0.0002990396959441049
    },
    "46:1": {
      "contexts": 64,
      "expected_gain": 0.00010770562221296132,
      "interaction_std": 1.6353617255855807e-05,
      "worst10_gain": 8.59608075448445e-05
    },
    "46:2": {
      "contexts": 64,
      "expected_gain": 4.7465713578276336e-05,
      "interaction_std": 1.1808119567052934e-05,
      "worst10_gain": 2.520717680454254e-05
    },
    "46:3": {
      "contexts": 64,
      "expected_gain": 9.073308319784701e-06,
      "interaction_std": 6.622298584228001e-06,
      "worst10_gain": -3.923662006855011e-06
    },
    "47:0": {
      "contexts": 64,
      "expected_gain": 0.0006015871913405135,
      "interaction_std": 0.00031689580661357415,
      "worst10_gain": 0.00028536694922617504
    },
    "47:1": {
      "contexts": 64,
      "expected_gain": 0.00024085231416393071,
      "interaction_std": 3.4323115989937934e-05,
      "worst10_gain": 0.00018059608659573963
    },
    "47:2": {
      "contexts": 64,
      "expected_gain": 4.943308886140585e-05,
      "interaction_std": 1.1434473245064712e-05,
      "worst10_gain": 3.023525433880942e-05
    },
    "47:3": {
      "contexts": 64,
      "expected_gain": -6.435380782932043e-06,
      "interaction_std": 5.021327987318185e-06,
      "worst10_gain": -1.6459529953343527e-05
    },
    "48:0": {
      "contexts": 64,
      "expected_gain": 0.0003804896987276152,
      "interaction_std": 0.00018216255204053984,
      "worst10_gain": 0.00018156692385673523
    },
    "48:1": {
      "contexts": 64,
      "expected_gain": 8.343366789631546e-05,
      "interaction_std": 1.612147966707303e-05,
      "worst10_gain": 6.624417645590646e-05
    },
    "48:2": {
      "contexts": 64,
      "expected_gain": 4.053520387969911e-05,
      "interaction_std": 7.763800886523578e-06,
      "worst10_gain": 2.7667065816266196e-05
    },
    "48:3": {
      "contexts": 64,
      "expected_gain": 9.796509402804077e-06,
      "interaction_std": 1.4170069419601534e-06,
      "worst10_gain": 6.981327065399715e-06
    },
    "49:0": {
      "contexts": 64,
      "expected_gain": 0.0002806516858981922,
      "interaction_std": 8.863157662981101e-05,
      "worst10_gain": 0.00018277245440653393
    },
    "49:1": {
      "contexts": 64,
      "expected_gain": 2.006992872338742e-05,
      "interaction_std": 8.296935281962143e-06,
      "worst10_gain": 8.879229426383972e-06
    },
    "49:2": {
      "contexts": 64,
      "expected_gain": 2.9398011974990368e-05,
      "interaction_std": 5.051978081637102e-06,
      "worst10_gain": 2.0568924290793283e-05
    },
    "49:3": {
      "contexts": 64,
      "expected_gain": 1.1017924407497048e-05,
      "interaction_std": 1.7678163144655218e-06,
      "worst10_gain": 8.273071476391383e-06
    },
    "4:0": {
      "contexts": 64,
      "expected_gain": 0.000790775811765343,
      "interaction_std": 0.0005713230546669617,
      "worst10_gain": 0.0003179210637296949
    },
    "4:1": {
      "contexts": 64,
      "expected_gain": -2.7561414754018188e-05,
      "interaction_std": 8.080130150735174e-06,
      "worst10_gain": -4.26503164427621e-05
    },
    "4:2": {
      "contexts": 64,
      "expected_gain": 1.4888573787175119e-05,
      "interaction_std": 7.246275260403353e-06,
      "worst10_gain": 1.666136085987091e-06
    },
    "4:3": {
      "contexts": 64,
      "expected_gain": 1.3114913599565625e-06,
      "interaction_std": 2.4265242662660824e-06,
      "worst10_gain": -3.3721859966005596e-06
    },
    "50:0": {
      "contexts": 64,
      "expected_gain": 0.0008972950745373964,
      "interaction_std": 0.0001990365574412017,
      "worst10_gain": 0.000608519118811403
    },
    "50:1": {
      "contexts": 64,
      "expected_gain": 5.314192094374448e-05,
      "interaction_std": 1.1296003022399564e-05,
      "worst10_gain": 3.331833119903292e-05
    },
    "50:2": {
      "contexts": 64,
      "expected_gain": -3.876368282362819e-06,
      "interaction_std": 1.1186501823130263e-05,
      "worst10_gain": -2.334799085344587e-05
    },
    "50:3": {
      "contexts": 64,
      "expected_gain": 5.434529157355428e-06,
      "interaction_std": 5.09145616261773e-06,
      "worst10_gain": -5.348851638180869e-06
    },
    "51:0": {
      "contexts": 64,
      "expected_gain": 0.0007670845952816308,
      "interaction_std": 0.00012824200015048467,
      "worst10_gain": 0.0006155355700424739
    },
    "51:1": {
      "contexts": 64,
      "expected_gain": 7.578445365652442e-05,
      "interaction_std": 1.7665063398744108e-05,
      "worst10_gain": 4.0693341621330804e-05
    },
    "51:2": {
      "contexts": 64,
      "expected_gain": 1.6409947420470417e-05,
      "interaction_std": 1.0357738857056225e-05,
      "worst10_gain": -6.377563944884709e-06
    },
    "51:3": {
      "contexts": 64,
      "expected_gain": 1.4008066500537097e-05,
      "interaction_std": 4.272489076485383e-06,
      "worst10_gain": 4.89410012960434e-06
    },
    "52:0": {
      "contexts": 64,
      "expected_gain": 0.0002694180147955194,
      "interaction_std": 0.0001740161835220885,
      "worst10_gain": 0.00011944797422204698
    },
    "52:1": {
      "contexts": 64,
      "expected_gain": 4.963448736816645e-05,
      "interaction_std": 1.2597623455208561e-05,
      "worst10_gain": 3.254919179848262e-05
    },
    "52:2": {
      "contexts": 64,
      "expected_gain": 1.7474405467510223e-05,
      "interaction_std": 6.273792067680054e-06,
      "worst10_gain": 8.682986455304282e-06
    },
    "52:3": {
      "contexts": 64,
      "expected_gain": 2.727509126998484e-06,
      "interaction_std": 2.084338849707274e-06,
      "worst10_gain": -9.004558835710798e-07
    },
    "53:0": {
      "contexts": 64,
      "expected_gain": 0.0008932574564823881,
      "interaction_std": 0.0005398413648238544,
      "worst10_gain": 0.0003219595445053918
    },
    "53:1": {
      "contexts": 64,
      "expected_gain": 0.00014897539222147316,
      "interaction_std": 2.752284321465535e-05,
      "worst10_gain": 0.00011288960065160478
    },
    "53:2": {
      "contexts": 64,
      "expected_gain": 2.1203755750320852e-05,
      "interaction_std": 1.202665867222809e-05,
      "worst10_gain": -4.213569419724601e-07
    },
    "53:3": {
      "contexts": 64,
      "expected_gain": -1.7580896383151412e-06,
      "interaction_std": 6.889999768284941e-06,
      "worst10_gain": -1.686146216733115e-05
    },
    "54:0": {
      "contexts": 64,
      "expected_gain": 7.310383080039173e-05,
      "interaction_std": 4.381642837002546e-05,
      "worst10_gain": 2.1190116448061807e-05
    },
    "54:1": {
      "contexts": 64,
      "expected_gain": 2.7986097848042846e-06,
      "interaction_std": 4.890055131420553e-06,
      "worst10_gain": -6.1189223613057815e-06
    },
    "54:2": {
      "contexts": 64,
      "expected_gain": -1.2345233699306846e-05,
      "interaction_std": 4.908876399435723e-06,
      "worst10_gain": -2.175157091447285e-05
    },
    "54:3": {
      "contexts": 64,
      "expected_gain": -2.8320646379143e-06,
      "interaction_std": 1.207819936466129e-06,
      "worst10_gain": -5.434666361127581e-06
    },
    "55:0": {
      "contexts": 64,
      "expected_gain": 0.0004067507543368265,
      "interaction_std": 0.0002935280020565989,
      "worst10_gain": 7.504943226064955e-05
    },
    "55:1": {
      "contexts": 64,
      "expected_gain": 3.356829984113574e-05,
      "interaction_std": 2.5296414231986955e-05,
      "worst10_gain": -1.510804785149438e-05
    },
    "55:2": {
      "contexts": 64,
      "expected_gain": 5.6080869399011135e-05,
      "interaction_std": 1.1705880134443322e-05,
      "worst10_gain": 3.753083625010082e-05
    },
    "55:3": {
      "contexts": 64,
      "expected_gain": -2.2791209630668163e-07,
      "interaction_std": 3.986924694779684e-06,
      "worst10_gain": -7.147368575845446e-06
    },
    "56:0": {
      "contexts": 64,
      "expected_gain": -0.00022830798116046935,
      "interaction_std": 0.0003370192713709865,
      "worst10_gain": -0.0006147532590797969
    },
    "56:1": {
      "contexts": 64,
      "expected_gain": 0.0006081189931137487,
      "interaction_std": 0.00014409270004402133,
      "worst10_gain": 0.00040511999811444966
    },
    "56:2": {
      "contexts": 64,
      "expected_gain": 0.00021707869018428028,
      "interaction_std": 5.342558326876832e-05,
      "worst10_gain": 0.00015386353646005903
    },
    "56:3": {
      "contexts": 64,
      "expected_gain": -1.5607467503286898e-05,
      "interaction_std": 8.363337781781413e-06,
      "worst10_gain": -3.435915069920676e-05
    },
    "57:0": {
      "contexts": 64,
      "expected_gain": 0.0003509196249069646,
      "interaction_std": 0.00020420820317910467,
      "worst10_gain": 0.00010405294597148895
    },
    "57:1": {
      "contexts": 64,
      "expected_gain": 0.0001400085020577535,
      "interaction_std": 4.911633583919022e-05,
      "worst10_gain": 4.639476537704468e-05
    },
    "57:2": {
      "contexts": 64,
      "expected_gain": 7.058287155814469e-05,
      "interaction_std": 3.2123382745371635e-05,
      "worst10_gain": 3.483505653483527e-05
    },
    "57:3": {
      "contexts": 64,
      "expected_gain": -2.6690977392718196e-06,
      "interaction_std": 5.000413363185548e-06,
      "worst10_gain": -1.2701643364770071e-05
    },
    "58:0": {
      "contexts": 64,
      "expected_gain": 0.00017046701395884156,
      "interaction_std": 0.00035625958082453576,
      "worst10_gain": -0.0002248468143599374
    },
    "58:1": {
      "contexts": 64,
      "expected_gain": 0.0003245996922487393,
      "interaction_std": 8.679809483607991e-05,
      "worst10_gain": 0.00018538428204400198
    },
    "58:2": {
      "contexts": 64,
      "expected_gain": 0.00022376967535819858,
      "interaction_std": 8.844467820542981e-05,
      "worst10_gain": 0.0001079067587852478
    },
    "58:3": {
      "contexts": 64,
      "expected_gain": -8.063696441240609e-06,
      "interaction_std": 5.451140526019281e-06,
      "worst10_gain": -1.970465694155012e-05
    },
    "59:0": {
      "contexts": 64,
      "expected_gain": 0.0004756418347824365,
      "interaction_std": 0.0005573188207788029,
      "worst10_gain": 6.30065000482968e-05
    },
    "59:1": {
      "contexts": 64,
      "expected_gain": 0.00037432082172017545,
      "interaction_std": 8.925410959253262e-05,
      "worst10_gain": 0.00021918024867773056
    },
    "59:2": {
      "contexts": 64,
      "expected_gain": 7.016814197413623e-05,
      "interaction_std": 2.85696211850744e-05,
      "worst10_gain": 2.8976771448339734e-05
    },
    "59:3": {
      "contexts": 64,
      "expected_gain": -4.51941741630435e-06,
      "interaction_std": 2.5662085378055652e-06,
      "worst10_gain": -9.849401456969125e-06
    },
    "5:0": {
      "contexts": 64,
      "expected_gain": 0.0005680361355189234,
      "interaction_std": 0.00045860625878306775,
      "worst10_gain": 0.0002209602722099849
    },
    "5:1": {
      "contexts": 64,
      "expected_gain": 4.924202221445739e-05,
      "interaction_std": 1.86116601790778e-05,
      "worst10_gain": 3.0145847371646335e-05
    },
    "5:2": {
      "contexts": 64,
      "expected_gain": 5.360243085306138e-05,
      "interaction_std": 5.968197819473342e-06,
      "worst10_gain": 4.55923644559724e-05
    },
    "5:3": {
      "contexts": 64,
      "expected_gain": -6.345508154481649e-06,
      "interaction_std": 5.052298504144955e-06,
      "worst10_gain": -1.4436298183032445e-05
    },
    "60:0": {
      "contexts": 64,
      "expected_gain": 0.0003876656119246036,
      "interaction_std": 0.0003125749908404253,
      "worst10_gain": 2.9141349451882498e-05
    },
    "60:1": {
      "contexts": 64,
      "expected_gain": 0.00030652097484562546,
      "interaction_std": 5.7029797446457466e-05,
      "worst10_gain": 0.00019243080168962479
    },
    "60:2": {
      "contexts": 64,
      "expected_gain": 7.053163426462561e-05,
      "interaction_std": 2.3051984442980964e-05,
      "worst10_gain": 4.285893269947597e-05
    },
    "60:3": {
      "contexts": 64,
      "expected_gain": 2.1448213374242187e-06,
      "interaction_std": 3.79734928504066e-06,
      "worst10_gain": -5.796285612242562e-06
    },
    "61:0": {
      "contexts": 64,
      "expected_gain": 0.00025064997316803783,
      "interaction_std": 0.00015239331672349058,
      "worst10_gain": 4.502319331680026e-05
    },
    "61:1": {
      "contexts": 64,
      "expected_gain": 0.0001510914444224909,
      "interaction_std": 3.1501868341591626e-05,
      "worst10_gain": 9.837839752435684e-05
    },
    "61:2": {
      "contexts": 64,
      "expected_gain": 4.637418896891177e-05,
      "interaction_std": 2.1611632770196423e-05,
      "worst10_gain": 1.88233596937997e-05
    },
    "61:3": {
      "contexts": 64,
      "expected_gain": -6.449699867516756e-07,
      "interaction_std": 4.095745612923623e-06,
      "worst10_gain": -9.258543806416647e-06
    },
    "62:0": {
      "contexts": 64,
      "expected_gain": 0.000448749924544245,
      "interaction_std": 0.000594310121729799,
      "worst10_gain": -0.00017025641032627651
    },
    "62:1": {
      "contexts": 64,
      "expected_gain": 0.00040478428127244115,
      "interaction_std": 0.00011035682625576544,
      "worst10_gain": 0.00020107999444007874
    },
    "62:2": {
      "contexts": 64,
      "expected_gain": 0.00025244995777029544,
      "interaction_std": 5.649974992787202e-05,
      "worst10_gain": 0.00018636350120816912
    },
    "62:3": {
      "contexts": 64,
      "expected_gain": -3.110404941253364e-05,
      "interaction_std": 8.215988074410385e-06,
      "worst10_gain": -4.772921758038657e-05
    },
    "63:0": {
      "contexts": 64,
      "expected_gain": 0.00033307308331131935,
      "interaction_std": 0.00046602841190573836,
      "worst10_gain": -0.0001387979303087507
    },
    "63:1": {
      "contexts": 64,
      "expected_gain": 0.00046723349078092724,
      "interaction_std": 0.0001634611862664355,
      "worst10_gain": 0.00021640025079250336
    },
    "63:2": {
      "contexts": 64,
      "expected_gain": 0.00023645363398827612,
      "interaction_std": 6.003873865455428e-05,
      "worst10_gain": 0.00015037466904946735
    },
    "63:3": {
      "contexts": 64,
      "expected_gain": -2.416867937427014e-05,
      "interaction_std": 9.788641673207531e-06,
      "worst10_gain": -4.4588132628372735e-05
    },
    "6:0": {
      "contexts": 64,
      "expected_gain": 0.0004484681412577629,
      "interaction_std": 0.00014723399422791154,
      "worst10_gain": 0.000254262238740921
    },
    "6:1": {
      "contexts": 64,
      "expected_gain": -1.324113691225648e-05,
      "interaction_std": 6.553929411017815e-06,
      "worst10_gain": -2.2957234510353635e-05
    },
    "6:2": {
      "contexts": 64,
      "expected_gain": 2.6189765776507556e-05,
      "interaction_std": 5.5725501957972245e-06,
      "worst10_gain": 1.914160592215402e-05
    },
    "6:3": {
      "contexts": 64,
      "expected_gain": 8.037968655116856e-06,
      "interaction_std": 2.741942829626708e-06,
      "worst10_gain": 3.2118654676846096e-06
    },
    "7:0": {
      "contexts": 64,
      "expected_gain": 0.00041033605521079153,
      "interaction_std": 0.0001633649513514379,
      "worst10_gain": 0.00024149114532130106
    },
    "7:1": {
      "contexts": 64,
      "expected_gain": 4.6413333620876074e-07,
      "interaction_std": 1.2718434566714593e-05,
      "worst10_gain": -1.2590416840144566e-05
    },
    "7:2": {
      "contexts": 64,
      "expected_gain": 4.704571620095521e-05,
      "interaction_std": 6.404896142408891e-06,
      "worst10_gain": 3.77514266542026e-05
    },
    "7:3": {
      "contexts": 64,
      "expected_gain": 9.535608114674687e-06,
      "interaction_std": 3.6254592457568253e-06,
      "worst10_gain": 3.824542675699506e-06
    },
    "8:0": {
      "contexts": 64,
      "expected_gain": 0.0006950462848180905,
      "interaction_std": 0.00047327956885283653,
      "worst10_gain": 0.0003072916130934443
    },
    "8:1": {
      "contexts": 64,
      "expected_gain": -1.694266393315047e-05,
      "interaction_std": 1.3614934920204826e-05,
      "worst10_gain": -3.253908029624394e-05
    },
    "8:2": {
      "contexts": 64,
      "expected_gain": 5.3080133511684835e-05,
      "interaction_std": 1.5066947815225412e-05,
      "worst10_gain": 3.699572490794318e-05
    },
    "8:3": {
      "contexts": 64,
      "expected_gain": -2.2456515580415726e-07,
      "interaction_std": 5.396545006891761e-06,
      "worst10_gain": -1.1437173400606429e-05
    },
    "9:0": {
      "contexts": 64,
      "expected_gain": 0.00030066196632105857,
      "interaction_std": 0.00021963972231497244,
      "worst10_gain": 0.00010788161307573318
    },
    "9:1": {
      "contexts": 64,
      "expected_gain": 7.415215077344328e-05,
      "interaction_std": 1.4595337966836071e-05,
      "worst10_gain": 5.4691918194293976e-05
    },
    "9:2": {
      "contexts": 64,
      "expected_gain": 7.886603998485953e-05,
      "interaction_std": 1.1945960721802732e-05,
      "worst10_gain": 5.570572933980397e-05
    },
    "9:3": {
      "contexts": 64,
      "expected_gain": 2.67283758148551e-06,
      "interaction_std": 8.554267764750258e-06,
      "worst10_gain": -1.642467187983649e-05
    }
  },
  "metadata": {
    "cameras": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/test_cameras_centered.npz",
    "cluster_size": 1000,
    "clusters": 64,
    "contexts_per_group": 64,
    "frame_ids": [
      0,
      54,
      109,
      163
    ],
    "frames": 164,
    "gaussians": 63374,
    "height": 960,
    "layers": 4,
    "measurement_seconds": 113.55363374948502,
    "output": "runs/real_chicken/counterfactual_utility_q025",
    "pair_batch": 64,
    "paired_contexts": 16384,
    "peak_allocator_bytes": 20846199296,
    "ply_dir": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/gaussian_pertimestamp",
    "quant_step_scale": 1.0,
    "rank": 4,
    "render_batches": 1024,
    "rendered_world_states": 131072,
    "scene_id": "hypernerf-chicken",
    "scene_seed": 7,
    "seed": 83,
    "ssim_weight": 0.2,
    "state": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/hierarchy_centered_q025/model_state.pt",
    "train_steps": 0,
    "train_worlds": 32,
    "width": 536,
    "world_states_per_second": 1154.2739379803813
  },
  "packet_profiles": {}
}


==> anc/results/real_chicken/counterfactual_utility_train_q025_counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 64,
      "expected_gain": 0.0005544673767872155,
      "interaction_std": 0.0003220842713869232,
      "worst10_gain": 0.00021406422768320356
    },
    "0:1": {
      "contexts": 64,
      "expected_gain": 3.662891685962677e-05,
      "interaction_std": 1.2727891993618281e-05,
      "worst10_gain": 1.2559683195182256e-05
    },
    "0:2": {
      "contexts": 64,
      "expected_gain": 0.00010806198406498879,
      "interaction_std": 5.729102914242099e-06,
      "worst10_gain": 9.888862924916404e-05
    },
    "0:3": {
      "contexts": 64,
      "expected_gain": 1.3248718460090458e-05,
      "interaction_std": 2.361524530551635e-06,
      "worst10_gain": 8.87869724205562e-06
    },
    "10:0": {
      "contexts": 64,
      "expected_gain": 0.0004641756968339905,
      "interaction_std": 0.00010070532337456896,
      "worst10_gain": 0.0003156461087720735
    },
    "10:1": {
      "contexts": 64,
      "expected_gain": -5.23836788488552e-05,
      "interaction_std": 1.3870262586778755e-05,
      "worst10_gain": -8.274042712790626e-05
    },
    "10:2": {
      "contexts": 64,
      "expected_gain": 0.00015192029241006821,
      "interaction_std": 1.54219688467399e-05,
      "worst10_gain": 0.000129946374467441
    },
    "10:3": {
      "contexts": 64,
      "expected_gain": 3.288791049271822e-06,
      "interaction_std": 1.6287751148166475e-05,
      "worst10_gain": -3.581414265292031e-05
    },
    "11:0": {
      "contexts": 64,
      "expected_gain": 0.0004308028728701174,
      "interaction_std": 0.00014377381521014375,
      "worst10_gain": 0.0002479837941271918
    },
    "11:1": {
      "contexts": 64,
      "expected_gain": 1.9220096874050796e-05,
      "interaction_std": 8.41926584468304e-06,
      "worst10_gain": 3.6263040133884975e-06
    },
    "11:2": {
      "contexts": 64,
      "expected_gain": 0.00013082670920994133,
      "interaction_std": 1.707703848080142e-05,
      "worst10_gain": 0.00010434950568846293
    },
    "11:3": {
      "contexts": 64,
      "expected_gain": 2.606729685794562e-05,
      "interaction_std": 2.814253193277547e-06,
      "worst10_gain": 2.0845660141536166e-05
    },
    "12:0": {
      "contexts": 64,
      "expected_gain": 0.0008298190659843385,
      "interaction_std": 0.0005827457038106649,
      "worst10_gain": 0.00028202948825699944
    },
    "12:1": {
      "contexts": 64,
      "expected_gain": 9.383518772665411e-05,
      "interaction_std": 2.7783291493377767e-05,
      "worst10_gain": 4.361569881439209e-05
    },
    "12:2": {
      "contexts": 64,
      "expected_gain": 0.00012040087312925607,
      "interaction_std": 1.487963669851082e-05,
      "worst10_gain": 9.474770299025945e-05
    },
    "12:3": {
      "contexts": 64,
      "expected_gain": 1.443127985112369e-06,
      "interaction_std": 4.663100166124011e-06,
      "worst10_gain": -7.3795339890888755e-06
    },
    "13:0": {
      "contexts": 64,
      "expected_gain": 0.00082382709661033,
      "interaction_std": 0.0005919671234874731,
      "worst10_gain": 0.0002667090988584927
    },
    "13:1": {
      "contexts": 64,
      "expected_gain": 0.000147187034599483,
      "interaction_std": 4.971514140346377e-05,
      "worst10_gain": 7.974303194454737e-05
    },
    "13:2": {
      "contexts": 64,
      "expected_gain": 0.00014262994227465242,
      "interaction_std": 1.685476503647073e-05,
      "worst10_gain": 0.00011964860771383558
    },
    "13:3": {
      "contexts": 64,
      "expected_gain": 1.2254677130840719e-05,
      "interaction_std": 3.2791185626218707e-06,
      "worst10_gain": 6.2197712915284294e-06
    },
    "14:0": {
      "contexts": 64,
      "expected_gain": 0.00045529816998168826,
      "interaction_std": 0.00023931671483359455,
      "worst10_gain": 0.00020288263580628803
    },
    "14:1": {
      "contexts": 64,
      "expected_gain": 7.097286288626492e-05,
      "interaction_std": 1.1505663187617018e-05,
      "worst10_gain": 5.2937040371554236e-05
    },
    "14:2": {
      "contexts": 64,
      "expected_gain": 0.00011141083086840808,
      "interaction_std": 1.1694495193992572e-05,
      "worst10_gain": 9.531474539211818e-05
    },
    "14:3": {
      "contexts": 64,
      "expected_gain": 8.673814591020346e-06,
      "interaction_std": 6.002400163025821e-06,
      "worst10_gain": -3.927254251071385e-06
    },
    "15:0": {
      "contexts": 64,
      "expected_gain": 0.0005315864982549101,
      "interaction_std": 0.00021597676282143205,
      "worst10_gain": 0.000269162335566112
    },
    "15:1": {
      "contexts": 64,
      "expected_gain": 0.0001693793892627582,
      "interaction_std": 2.167572711882787e-05,
      "worst10_gain": 0.0001377521881035396
    },
    "15:2": {
      "contexts": 64,
      "expected_gain": 0.00011552174692042172,
      "interaction_std": 1.217491163914787e-05,
      "worst10_gain": 9.474690471376692e-05
    },
    "15:3": {
      "contexts": 64,
      "expected_gain": -7.332128006964922e-07,
      "interaction_std": 9.759583295047794e-06,
      "worst10_gain": -2.1619722247123718e-05
    },
    "16:0": {
      "contexts": 64,
      "expected_gain": 0.00021498551359400153,
      "interaction_std": 7.843876375494888e-05,
      "worst10_gain": 0.00010067557117768697
    },
    "16:1": {
      "contexts": 64,
      "expected_gain": 4.3362873839214444e-05,
      "interaction_std": 7.2615368108340235e-06,
      "worst10_gain": 3.262156886713845e-05
    },
    "16:2": {
      "contexts": 64,
      "expected_gain": 9.38905868679285e-05,
      "interaction_std": 7.021777782432923e-06,
      "worst10_gain": 8.286322866167341e-05
    },
    "16:3": {
      "contexts": 64,
      "expected_gain": 1.6864985809661448e-05,
      "interaction_std": 2.2569672629104395e-06,
      "worst10_gain": 1.293833234480449e-05
    },
    "17:0": {
      "contexts": 64,
      "expected_gain": 0.00028217949147801846,
      "interaction_std": 0.00010859060951608321,
      "worst10_gain": 0.00013365396963698522
    },
    "17:1": {
      "contexts": 64,
      "expected_gain": 0.0001319394214078784,
      "interaction_std": 1.4005085876522626e-05,
      "worst10_gain": 0.00011059362441301346
    },
    "17:2": {
      "contexts": 64,
      "expected_gain": 0.00012616311141755432,
      "interaction_std": 9.01943397923709e-06,
      "worst10_gain": 0.0001146480707185609
    },
    "17:3": {
      "contexts": 64,
      "expected_gain": 2.66185961663723e-05,
      "interaction_std": 1.8693761766595244e-06,
      "worst10_gain": 2.3115958486284527e-05
    },
    "18:0": {
      "contexts": 64,
      "expected_gain": 0.0004226905293762684,
      "interaction_std": 0.00023057242512259402,
      "worst10_gain": 0.00018858550382511958
    },
    "18:1": {
      "contexts": 64,
      "expected_gain": 0.0001009684638120234,
      "interaction_std": 1.2234820225545373e-05,
      "worst10_gain": 8.025259843894414e-05
    },
    "18:2": {
      "contexts": 64,
      "expected_gain": 0.0001272066292585805,
      "interaction_std": 8.87168450895693e-06,
      "worst10_gain": 0.00011301213609320777
    },
    "18:3": {
      "contexts": 64,
      "expected_gain": 6.367849709931761e-05,
      "interaction_std": 4.066858726328064e-06,
      "worst10_gain": 5.5789415325437274e-05
    },
    "19:0": {
      "contexts": 64,
      "expected_gain": 0.00029101857217028737,
      "interaction_std": 0.00018257360007815937,
      "worst10_gain": 9.771715849637985e-05
    },
    "19:1": {
      "contexts": 64,
      "expected_gain": 7.66713492339477e-05,
      "interaction_std": 9.922972360281742e-06,
      "worst10_gain": 6.48454629949161e-05
    },
    "19:2": {
      "contexts": 64,
      "expected_gain": 0.00013415978173725307,
      "interaction_std": 9.74181663815682e-06,
      "worst10_gain": 0.00011872433658157076
    },
    "19:3": {
      "contexts": 64,
      "expected_gain": 5.707243690267205e-05,
      "interaction_std": 4.086656831651827e-06,
      "worst10_gain": 5.150626280478069e-05
    },
    "1:0": {
      "contexts": 64,
      "expected_gain": 0.000252668687608093,
      "interaction_std": 0.00013916319805740913,
      "worst10_gain": 0.00010778715035745076
    },
    "1:1": {
      "contexts": 64,
      "expected_gain": 5.054278881289065e-05,
      "interaction_std": 8.428288209814836e-06,
      "worst10_gain": 3.577050353799548e-05
    },
    "1:2": {
      "contexts": 64,
      "expected_gain": 8.63132590893656e-05,
      "interaction_std": 7.997691736037858e-06,
      "worst10_gain": 7.388674254928316e-05
    },
    "1:3": {
      "contexts": 64,
      "expected_gain": 2.0113191567361355e-05,
      "interaction_std": 5.403979738293067e-06,
      "worst10_gain": 1.389014401606151e-05
    },
    "20:0": {
      "contexts": 64,
      "expected_gain": 0.00029815307061653584,
      "interaction_std": 0.00024399773447245703,
      "worst10_gain": 8.57866502233914e-05
    },
    "20:1": {
      "contexts": 64,
      "expected_gain": 0.00012763946142513305,
      "interaction_std": 2.1441694152139998e-05,
      "worst10_gain": 9.181456906454904e-05
    },
    "20:2": {
      "contexts": 64,
      "expected_gain": 0.00016869315004441887,
      "interaction_std": 1.7333471694864064e-05,
      "worst10_gain": 0.00014424523604767664
    },
    "20:3": {
      "contexts": 64,
      "expected_gain": 1.2424192391335964e-05,
      "interaction_std": 2.8664489381989728e-06,
      "worst10_gain": 6.776170006820134e-06
    },
    "21:0": {
      "contexts": 64,
      "expected_gain": 0.00035525088605936617,
      "interaction_std": 0.0001584906209313251,
      "worst10_gain": 0.00014355632343462536
    },
    "21:1": {
      "contexts": 64,
      "expected_gain": 9.890295041259378e-05,
      "interaction_std": 2.9185707183920228e-05,
      "worst10_gain": 5.0140411726066046e-05
    },
    "21:2": {
      "contexts": 64,
      "expected_gain": 0.0001925516116898507,
      "interaction_std": 2.0871095521032145e-05,
      "worst10_gain": 0.00016369377928120748
    },
    "21:3": {
      "contexts": 64,
      "expected_gain": 1.2743170373141766e-05,
      "interaction_std": 4.168286176138415e-06,
      "worst10_gain": 4.37455517905099e-06
    },
    "22:0": {
      "contexts": 64,
      "expected_gain": 0.00036499265115708113,
      "interaction_std": 0.0001716947865479177,
      "worst10_gain": 0.0001526870099561555
    },
    "22:1": {
      "contexts": 64,
      "expected_gain": 7.306516636162996e-06,
      "interaction_std": 1.5873559376334774e-05,
      "worst10_gain": -2.7592027825968607e-05
    },
    "22:2": {
      "contexts": 64,
      "expected_gain": 0.00012635640450753272,
      "interaction_std": 1.4785981584720882e-05,
      "worst10_gain": 0.00010502152144908905
    },
    "22:3": {
      "contexts": 64,
      "expected_gain": 1.4418445061892271e-05,
      "interaction_std": 3.991374185253419e-06,
      "worst10_gain": 6.730136062417712e-06
    },
    "23:0": {
      "contexts": 64,
      "expected_gain": 0.00036006426671519876,
      "interaction_std": 0.00020282272317327389,
      "worst10_gain": 0.00018505326339176724
    },
    "23:1": {
      "contexts": 64,
      "expected_gain": 6.12912408541888e-05,
      "interaction_std": 2.8267005347410685e-05,
      "worst10_gain": 3.25075483747891e-05
    },
    "23:2": {
      "contexts": 64,
      "expected_gain": 2.985446189995855e-05,
      "interaction_std": 5.163007111437634e-06,
      "worst10_gain": 2.1570096058504923e-05
    },
    "23:3": {
      "contexts": 64,
      "expected_gain": 7.593058398924768e-06,
      "interaction_std": 2.657232124504037e-06,
      "worst10_gain": 1.8347054719924927e-06
    },
    "24:0": {
      "contexts": 64,
      "expected_gain": 0.00026507915754336864,
      "interaction_std": 0.0001804308266674122,
      "worst10_gain": 4.781463316508702e-05
    },
    "24:1": {
      "contexts": 64,
      "expected_gain": 0.00012733285257127136,
      "interaction_std": 3.362525209519235e-05,
      "worst10_gain": 7.834950728075845e-05
    },
    "24:2": {
      "contexts": 64,
      "expected_gain": 0.00018436030950397253,
      "interaction_std": 2.056540976918543e-05,
      "worst10_gain": 0.00015586175556693758
    },
    "24:3": {
      "contexts": 64,
      "expected_gain": 1.804415660444647e-05,
      "interaction_std": 3.129715920772877e-06,
      "worst10_gain": 1.195392438343593e-05
    },
    "25:0": {
      "contexts": 64,
      "expected_gain": 0.00019130180589854717,
      "interaction_std": 0.0001541992423564018,
      "worst10_gain": -1.927159194435392e-05
    },
    "25:1": {
      "contexts": 64,
      "expected_gain": 0.00018465137691237032,
      "interaction_std": 4.2462309894772706e-05,
      "worst10_gain": 0.00010701508394309453
    },
    "25:2": {
      "contexts": 64,
      "expected_gain": 0.0001776436110958457,
      "interaction_std": 2.204720438637528e-05,
      "worst10_gain": 0.00014424922743013928
    },
    "25:3": {
      "contexts": 64,
      "expected_gain": 2.8835012926720083e-05,
      "interaction_std": 4.418022543424531e-06,
      "worst10_gain": 2.107130629675729e-05
    },
    "26:0": {
      "contexts": 64,
      "expected_gain": 0.00013533863238990307,
      "interaction_std": 6.733504826887122e-05,
      "worst10_gain": 5.4982224745409826e-05
    },
    "26:1": {
      "contexts": 64,
      "expected_gain": 2.0254228729754686e-06,
      "interaction_std": 6.179211850849461e-06,
      "worst10_gain": -7.201252239091056e-06
    },
    "26:2": {
      "contexts": 64,
      "expected_gain": 4.410487599670887e-05,
      "interaction_std": 6.578127909325416e-06,
      "worst10_gain": 3.154655652386802e-05
    },
    "26:3": {
      "contexts": 64,
      "expected_gain": 4.3839390855282545e-06,
      "interaction_std": 1.6145893453428632e-06,
      "worst10_gain": 1.3438984751701355e-06
    },
    "27:0": {
      "contexts": 64,
      "expected_gain": 0.0005340484785847366,
      "interaction_std": 0.0002607561428858326,
      "worst10_gain": 0.00024347206843750819
    },
    "27:1": {
      "contexts": 64,
      "expected_gain": 8.097590762190521e-05,
      "interaction_std": 1.704783504275138e-05,
      "worst10_gain": 4.718971571752003e-05
    },
    "27:2": {
      "contexts": 64,
      "expected_gain": 8.832792809698731e-05,
      "interaction_std": 9.70055818821984e-06,
      "worst10_gain": 6.929944668497358e-05
    },
    "27:3": {
      "contexts": 64,
      "expected_gain": 1.7398735508322716e-05,
      "interaction_std": 3.1904394922392717e-06,
      "worst10_gain": 1.2014061212539673e-05
    },
    "28:0": {
      "contexts": 64,
      "expected_gain": 6.03593944106251e-05,
      "interaction_std": 0.00024281463837255268,
      "worst10_gain": -0.00020538057599748884
    },
    "28:1": {
      "contexts": 64,
      "expected_gain": 0.0003437585401115939,
      "interaction_std": 8.278877416407584e-05,
      "worst10_gain": 0.00023020657577684948
    },
    "28:2": {
      "contexts": 64,
      "expected_gain": 0.0003252428286941722,
      "interaction_std": 6.318772259407694e-05,
      "worst10_gain": 0.0002539023490888732
    },
    "28:3": {
      "contexts": 64,
      "expected_gain": 1.4487013686448336e-06,
      "interaction_std": 5.809947361656291e-06,
      "worst10_gain": -1.0483232992036002e-05
    },
    "29:0": {
      "contexts": 64,
      "expected_gain": 0.0005758498300565407,
      "interaction_std": 0.0005287851626647218,
      "worst10_gain": 2.4296875510896953e-06
    },
    "29:1": {
      "contexts": 64,
      "expected_gain": 0.00042573803511913866,
      "interaction_std": 8.790234808499469e-05,
      "worst10_gain": 0.000261460297874042
    },
    "29:2": {
      "contexts": 64,
      "expected_gain": 0.0006083541666157544,
      "interaction_std": 9.082041529365315e-05,
      "worst10_gain": 0.000490970111318997
    },
    "29:3": {
      "contexts": 64,
      "expected_gain": 6.658301572315395e-06,
      "interaction_std": 4.0122143264584735e-06,
      "worst10_gain": -2.334293510232653e-06
    },
    "2:0": {
      "contexts": 64,
      "expected_gain": 0.00021615564764942974,
      "interaction_std": 9.500541565471089e-05,
      "worst10_gain": 9.358474718672889e-05
    },
    "2:1": {
      "contexts": 64,
      "expected_gain": 3.616629692260176e-05,
      "interaction_std": 8.473912727135896e-06,
      "worst10_gain": 2.0426298890795026e-05
    },
    "2:2": {
      "contexts": 64,
      "expected_gain": 0.00011350343993399292,
      "interaction_std": 6.821970714584991e-06,
      "worst10_gain": 0.00010167421506983893
    },
    "2:3": {
      "contexts": 64,
      "expected_gain": 2.0091800251975656e-05,
      "interaction_std": 2.1474868743625913e-06,
      "worst10_gain": 1.7284282616206576e-05
    },
    "30:0": {
      "contexts": 64,
      "expected_gain": 0.00012119785242248327,
      "interaction_std": 0.00011632922031091178,
      "worst10_gain": 9.769307715552194e-06
    },
    "30:1": {
      "contexts": 64,
      "expected_gain": 4.84162155771628e-05,
      "interaction_std": 2.9503966671793365e-05,
      "worst10_gain": 1.860982073204858e-05
    },
    "30:2": {
      "contexts": 64,
      "expected_gain": 5.346878606360406e-05,
      "interaction_std": 1.2938327402357042e-05,
      "worst10_gain": 3.437391881431852e-05
    },
    "30:3": {
      "contexts": 64,
      "expected_gain": 3.2531534088775516e-06,
      "interaction_std": 1.0364680234332428e-06,
      "worst10_gain": 1.3997778296470642e-06
    },
    "31:0": {
      "contexts": 64,
      "expected_gain": 0.0012932640383951366,
      "interaction_std": 0.000644029739487404,
      "worst10_gain": 0.0007111565875155586
    },
    "31:1": {
      "contexts": 64,
      "expected_gain": 0.00013135108747519553,
      "interaction_std": 4.75815998219109e-05,
      "worst10_gain": 6.0872573937688556e-05
    },
    "31:2": {
      "contexts": 64,
      "expected_gain": 5.246499495115131e-05,
      "interaction_std": 2.5079734378730392e-05,
      "worst10_gain": 2.4675790752683368e-05
    },
    "31:3": {
      "contexts": 64,
      "expected_gain": 2.18517379835248e-06,
      "interaction_std": 2.5740926302975087e-06,
      "worst10_gain": -2.8940183775765556e-06
    },
    "32:0": {
      "contexts": 64,
      "expected_gain": 0.0001826831721700728,
      "interaction_std": 9.568778774320063e-05,
      "worst10_gain": 7.939019373485021e-05
    },
    "32:1": {
      "contexts": 64,
      "expected_gain": 3.049691440537572e-05,
      "interaction_std": 1.0203003669964835e-05,
      "worst10_gain": 1.1026726237365178e-05
    },
    "32:2": {
      "contexts": 64,
      "expected_gain": 7.85187294241041e-05,
      "interaction_std": 7.441824519815901e-06,
      "worst10_gain": 6.704245294843401e-05
    },
    "32:3": {
      "contexts": 64,
      "expected_gain": 1.1471493053250015e-05,
      "interaction_std": 1.7708656541150686e-06,
      "worst10_gain": 7.894555372851236e-06
    },
    "33:0": {
      "contexts": 64,
      "expected_gain": 0.00021882046712562442,
      "interaction_std": 0.00012722458983318948,
      "worst10_gain": 7.036527884857995e-05
    },
    "33:1": {
      "contexts": 64,
      "expected_gain": 9.092126856558025e-05,
      "interaction_std": 1.0648352528080797e-05,
      "worst10_gain": 7.432459720543452e-05
    },
    "33:2": {
      "contexts": 64,
      "expected_gain": 8.309712575282902e-05,
      "interaction_std": 6.3050111274443035e-06,
      "worst10_gain": 7.378190223659788e-05
    },
    "33:3": {
      "contexts": 64,
      "expected_gain": 1.9998260540887713e-05,
      "interaction_std": 2.4660632930834244e-06,
      "worst10_gain": 1.570702131305422e-05
    },
    "34:0": {
      "contexts": 64,
      "expected_gain": 0.00010534946341067553,
      "interaction_std": 4.2044859928978034e-05,
      "worst10_gain": 6.275717169046402e-05
    },
    "34:1": {
      "contexts": 64,
      "expected_gain": 4.0888276998884976e-05,
      "interaction_std": 8.039166991734136e-06,
      "worst10_gain": 3.1988535608564105e-05
    },
    "34:2": {
      "contexts": 64,
      "expected_gain": 2.6658002752810717e-05,
      "interaction_std": 4.092363554931448e-06,
      "worst10_gain": 1.98635139635631e-05
    },
    "34:3": {
      "contexts": 64,
      "expected_gain": 1.5530036762356758e-05,
      "interaction_std": 2.420360991282326e-06,
      "worst10_gain": 1.2446993163653783e-05
    },
    "35:0": {
      "contexts": 64,
      "expected_gain": 0.0003396407701075077,
      "interaction_std": 0.00013730258142088112,
      "worst10_gain": 0.0001748258780155863
    },
    "35:1": {
      "contexts": 64,
      "expected_gain": 0.00020494456111919135,
      "interaction_std": 2.0728098590867883e-05,
      "worst10_gain": 0.00017502065747976303
    },
    "35:2": {
      "contexts": 64,
      "expected_gain": 0.0001131251483457163,
      "interaction_std": 1.1720977228907326e-05,
      "worst10_gain": 9.566172957420349e-05
    },
    "35:3": {
      "contexts": 64,
      "expected_gain": 2.9562012059614062e-05,
      "interaction_std": 2.5334257610912576e-06,
      "worst10_gain": 2.555495926312038e-05
    },
    "36:0": {
      "contexts": 64,
      "expected_gain": 0.0002133819943992421,
      "interaction_std": 0.00014095222465089336,
      "worst10_gain": 6.904133728572301e-05
    },
    "36:1": {
      "contexts": 64,
      "expected_gain": 5.849685112480074e-05,
      "interaction_std": 1.0496417332554949e-05,
      "worst10_gain": 4.1960206414972034e-05
    },
    "36:2": {
      "contexts": 64,
      "expected_gain": 8.437634096480906e-05,
      "interaction_std": 8.09900131038608e-06,
      "worst10_gain": 7.38279361810003e-05
    },
    "36:3": {
      "contexts": 64,
      "expected_gain": 2.9043832910247147e-05,
      "interaction_std": 2.8037859232905704e-06,
      "worst10_gain": 2.4304858275822232e-05
    },
    "37:0": {
      "contexts": 64,
      "expected_gain": 0.0009253335883840919,
      "interaction_std": 0.0007953527240760454,
      "worst10_gain": 0.0002518455897058759
    },
    "37:1": {
      "contexts": 64,
      "expected_gain": 0.00011476680811028928,
      "interaction_std": 1.7497733699050735e-05,
      "worst10_gain": 8.818041533231735e-05
    },
    "37:2": {
      "contexts": 64,
      "expected_gain": 0.00014211992674972862,
      "interaction_std": 1.4896953995198118e-05,
      "worst10_gain": 0.00011720149112599236
    },
    "37:3": {
      "contexts": 64,
      "expected_gain": 2.957182005047798e-05,
      "interaction_std": 5.6298764159429e-06,
      "worst10_gain": 1.907468374286379e-05
    },
    "38:0": {
      "contexts": 64,
      "expected_gain": 0.00025608408031985164,
      "interaction_std": 0.00014974765097376614,
      "worst10_gain": 8.87241746698107e-05
    },
    "38:1": {
      "contexts": 64,
      "expected_gain": 4.2523766751401126e-05,
      "interaction_std": 9.853418056857326e-06,
      "worst10_gain": 2.6142756853784833e-05
    },
    "38:2": {
      "contexts": 64,
      "expected_gain": 0.00011199656000826508,
      "interaction_std": 1.4364668382512812e-05,
      "worst10_gain": 9.191661540951048e-05
    },
    "38:3": {
      "contexts": 64,
      "expected_gain": 2.2765205358155072e-05,
      "interaction_std": 2.1112447550762254e-06,
      "worst10_gain": 1.902213054043906e-05
    },
    "39:0": {
      "contexts": 64,
      "expected_gain": 0.00025882734917104244,
      "interaction_std": 9.773965992449448e-05,
      "worst10_gain": 0.0001337248831987381
    },
    "39:1": {
      "contexts": 64,
      "expected_gain": 6.399092671927065e-05,
      "interaction_std": 6.874263078549099e-06,
      "worst10_gain": 5.235962037529264e-05
    },
    "39:2": {
      "contexts": 64,
      "expected_gain": 0.00012454093666747212,
      "interaction_std": 1.1126148945981948e-05,
      "worst10_gain": 0.00010707322508096695
    },
    "39:3": {
      "contexts": 64,
      "expected_gain": 6.716792995575815e-05,
      "interaction_std": 4.283085796172434e-06,
      "worst10_gain": 5.890043186289924e-05
    },
    "3:0": {
      "contexts": 64,
      "expected_gain": 0.0003422336740186438,
      "interaction_std": 0.00016640829749305007,
      "worst10_gain": 0.00014720990189484188
    },
    "3:1": {
      "contexts": 64,
      "expected_gain": 0.00010946803377009928,
      "interaction_std": 1.575297234108195e-05,
      "worst10_gain": 8.655033473457609e-05
    },
    "3:2": {
      "contexts": 64,
      "expected_gain": 9.940950258169323e-05,
      "interaction_std": 8.80204716486696e-06,
      "worst10_gain": 8.62802511879376e-05
    },
    "3:3": {
      "contexts": 64,
      "expected_gain": 2.2014122805558145e-05,
      "interaction_std": 2.8203933724975504e-06,
      "worst10_gain": 1.7147112105573926e-05
    },
    "40:0": {
      "contexts": 64,
      "expected_gain": 0.00023060478270053864,
      "interaction_std": 0.00012999605905060065,
      "worst10_gain": 0.00010729581117630005
    },
    "40:1": {
      "contexts": 64,
      "expected_gain": 2.192649117205292e-05,
      "interaction_std": 5.596930504004874e-06,
      "worst10_gain": 1.2741424143314362e-05
    },
    "40:2": {
      "contexts": 64,
      "expected_gain": 1.3040713383816183e-05,
      "interaction_std": 3.3161735349944383e-06,
      "worst10_gain": 8.85115670306342e-06
    },
    "40:3": {
      "contexts": 64,
      "expected_gain": 8.89136572368443e-07,
      "interaction_std": 1.323675050575213e-06,
      "worst10_gain": -1.7653884632246836e-06
    },
    "41:0": {
      "contexts": 64,
      "expected_gain": 4.952888411935419e-05,
      "interaction_std": 5.132656953838372e-05,
      "worst10_gain": 2.0316136734826225e-06
    },
    "41:1": {
      "contexts": 64,
      "expected_gain": 2.2477397578768432e-05,
      "interaction_std": 5.904261639920868e-06,
      "worst10_gain": 1.4531559177807399e-05
    },
    "41:2": {
      "contexts": 64,
      "expected_gain": 2.942392893601209e-05,
      "interaction_std": 5.59673585477822e-06,
      "worst10_gain": 2.2384205034800937e-05
    },
    "41:3": {
      "contexts": 64,
      "expected_gain": 4.088811692781746e-06,
      "interaction_std": 1.1270932345844197e-06,
      "worst10_gain": 1.912936568260193e-06
    },
    "42:0": {
      "contexts": 64,
      "expected_gain": 5.7466619182378054e-05,
      "interaction_std": 1.6054360253896016e-05,
      "worst10_gain": 3.7845224142074585e-05
    },
    "42:1": {
      "contexts": 64,
      "expected_gain": 6.3147308537736535e-06,
      "interaction_std": 2.706334085493188e-06,
      "worst10_gain": 1.6613464270319258e-06
    },
    "42:2": {
      "contexts": 64,
      "expected_gain": 5.911148036830127e-06,
      "interaction_std": 2.231459670086051e-06,
      "worst10_gain": 2.0032748579978943e-06
    },
    "42:3": {
      "contexts": 64,
      "expected_gain": 4.620611434802413e-06,
      "interaction_std": 6.171538878521895e-07,
      "worst10_gain": 3.6585011652537754e-06
    },
    "43:0": {
      "contexts": 64,
      "expected_gain": 0.00013042532373219728,
      "interaction_std": 8.375688234376473e-05,
      "worst10_gain": 5.253923258611134e-05
    },
    "43:1": {
      "contexts": 64,
      "expected_gain": 6.052505341358483e-06,
      "interaction_std": 1.1103215581080941e-05,
      "worst10_gain": -9.857783360140665e-06
    },
    "43:2": {
      "contexts": 64,
      "expected_gain": 1.4823366655036807e-05,
      "interaction_std": 7.357024278817993e-06,
      "worst10_gain": 4.298053681850433e-06
    },
    "43:3": {
      "contexts": 64,
      "expected_gain": 2.650151145644486e-06,
      "interaction_std": 1.475027713108697e-06,
      "worst10_gain": -4.4051557779312134e-07
    },
    "44:0": {
      "contexts": 64,
      "expected_gain": 0.00016270649211946875,
      "interaction_std": 0.00011295861719181672,
      "worst10_gain": 1.9239793930734906e-05
    },
    "44:1": {
      "contexts": 64,
      "expected_gain": 4.354746488388628e-05,
      "interaction_std": 2.776611757727061e-05,
      "worst10_gain": 1.049041748046875e-05
    },
    "44:2": {
      "contexts": 64,
      "expected_gain": 8.47670016810298e-05,
      "interaction_std": 1.6035367062044115e-05,
      "worst10_gain": 6.389205477067403e-05
    },
    "44:3": {
      "contexts": 64,
      "expected_gain": 1.3457320164889097e-06,
      "interaction_std": 1.8783817027251593e-06,
      "worst10_gain": -2.0566263369151524e-06
    },
    "45:0": {
      "contexts": 64,
      "expected_gain": 0.00020916420908179134,
      "interaction_std": 0.00016314882405653235,
      "worst10_gain": 4.804160978112902e-05
    },
    "45:1": {
      "contexts": 64,
      "expected_gain": 6.365423905663192e-05,
      "interaction_std": 2.122297928539022e-05,
      "worst10_gain": 3.3262451844555994e-05
    },
    "45:2": {
      "contexts": 64,
      "expected_gain": 0.00011980727140326053,
      "interaction_std": 2.016009728295917e-05,
      "worst10_gain": 9.310045944792884e-05
    },
    "45:3": {
      "contexts": 64,
      "expected_gain": 1.138252264354378e-05,
      "interaction_std": 2.8852060624640242e-06,
      "worst10_gain": 6.16202929190227e-06
    },
    "46:0": {
      "contexts": 64,
      "expected_gain": 0.0006303379777818918,
      "interaction_std": 0.00028416504945194483,
      "worst10_gain": 0.00030960674796785625
    },
    "46:1": {
      "contexts": 64,
      "expected_gain": 7.690745405852795e-05,
      "interaction_std": 1.1762988063837578e-05,
      "worst10_gain": 5.9450311320168634e-05
    },
    "46:2": {
      "contexts": 64,
      "expected_gain": 0.00013477196625899523,
      "interaction_std": 1.224342742704136e-05,
      "worst10_gain": 0.00011617011789764677
    },
    "46:3": {
      "contexts": 64,
      "expected_gain": 1.5027806512080133e-05,
      "interaction_std": 8.592340473355347e-06,
      "worst10_gain": -4.009875868047987e-06
    },
    "47:0": {
      "contexts": 64,
      "expected_gain": 0.0005889270396437496,
      "interaction_std": 0.0003003612723903731,
      "worst10_gain": 0.0002153212470667703
    },
    "47:1": {
      "contexts": 64,
      "expected_gain": 0.0002858134248526767,
      "interaction_std": 3.423493386584373e-05,
      "worst10_gain": 0.0002311155466096742
    },
    "47:2": {
      "contexts": 64,
      "expected_gain": 0.0001516273187007755,
      "interaction_std": 1.662254711163264e-05,
      "worst10_gain": 0.00012254235999924795
    },
    "47:3": {
      "contexts": 64,
      "expected_gain": 7.764305337332189e-06,
      "interaction_std": 5.915836960313826e-06,
      "worst10_gain": -4.439215574945722e-06
    },
    "48:0": {
      "contexts": 64,
      "expected_gain": 0.0002637725119711831,
      "interaction_std": 0.0001361252998458914,
      "worst10_gain": 0.00010762549936771393
    },
    "48:1": {
      "contexts": 64,
      "expected_gain": 5.902210250496864e-05,
      "interaction_std": 7.215890259739022e-06,
      "worst10_gain": 4.944245197943279e-05
    },
    "48:2": {
      "contexts": 64,
      "expected_gain": 7.616037328261882e-05,
      "interaction_std": 4.6746727748556244e-06,
      "worst10_gain": 6.89708228622164e-05
    },
    "48:3": {
      "contexts": 64,
      "expected_gain": 1.5457713743671775e-05,
      "interaction_std": 2.258060693013075e-06,
      "worst10_gain": 1.109777284520013e-05
    },
    "49:0": {
      "contexts": 64,
      "expected_gain": 0.00023519396199844778,
      "interaction_std": 9.395295218509692e-05,
      "worst10_gain": 0.0001300545409321785
    },
    "49:1": {
      "contexts": 64,
      "expected_gain": 5.466159200295806e-05,
      "interaction_std": 8.573309357985566e-06,
      "worst10_gain": 4.4141097792557306e-05
    },
    "49:2": {
      "contexts": 64,
      "expected_gain": 7.598478987347335e-05,
      "interaction_std": 5.89839293063539e-06,
      "worst10_gain": 6.747738059077944e-05
    },
    "49:3": {
      "contexts": 64,
      "expected_gain": 2.1826388547196984e-05,
      "interaction_std": 2.2197693855510992e-06,
      "worst10_gain": 1.9001375351633343e-05
    },
    "4:0": {
      "contexts": 64,
      "expected_gain": 0.0005237604200374335,
      "interaction_std": 0.0005514896419123378,
      "worst10_gain": 0.00013618596962520054
    },
    "4:1": {
      "contexts": 64,
      "expected_gain": 3.38972604367882e-05,
      "interaction_std": 1.1767181665444951e-05,
      "worst10_gain": 8.862731712205069e-06
    },
    "4:2": {
      "contexts": 64,
      "expected_gain": 8.905748836696148e-05,
      "interaction_std": 9.328123078789796e-06,
      "worst10_gain": 7.31227919459343e-05
    },
    "4:3": {
      "contexts": 64,
      "expected_gain": 2.182330354116857e-05,
      "interaction_std": 2.501438478697503e-06,
      "worst10_gain": 1.7449392804077695e-05
    },
    "50:0": {
      "contexts": 64,
      "expected_gain": 0.0008687459485372528,
      "interaction_std": 0.0002531629829268358,
      "worst10_gain": 0.0005632008292845317
    },
    "50:1": {
      "contexts": 64,
      "expected_gain": 0.00010063941590487957,
      "interaction_std": 2.04789293168923e-05,
      "worst10_gain": 7.245849285806929e-05
    },
    "50:2": {
      "contexts": 64,
      "expected_gain": 0.00014084039139561355,
      "interaction_std": 1.2712000501783236e-05,
      "worst10_gain": 0.00012074184737035207
    },
    "50:3": {
      "contexts": 64,
      "expected_gain": 1.9488943507894874e-05,
      "interaction_std": 5.971051356739671e-06,
      "worst10_gain": 8.005781897476741e-06
    },
    "51:0": {
      "contexts": 64,
      "expected_gain": 0.0007058540941216052,
      "interaction_std": 0.0001734467793147203,
      "worst10_gain": 0.0005180162510701589
    },
    "51:1": {
      "contexts": 64,
      "expected_gain": 6.0475271311588585e-05,
      "interaction_std": 4.8885282952229794e-06,
      "worst10_gain": 5.3000902490956446e-05
    },
    "51:2": {
      "contexts": 64,
      "expected_gain": 0.00011324720981065184,
      "interaction_std": 8.117398003430305e-06,
      "worst10_gain": 0.00010030184473310198
    },
    "51:3": {
      "contexts": 64,
      "expected_gain": 2.5684668798930943e-05,
      "interaction_std": 2.8345897438539863e-06,
      "worst10_gain": 2.0526216498443057e-05
    },
    "52:0": {
      "contexts": 64,
      "expected_gain": 0.0001903892116388306,
      "interaction_std": 0.00011273033946363507,
      "worst10_gain": 7.904227823019028e-05
    },
    "52:1": {
      "contexts": 64,
      "expected_gain": 4.8477944801561534e-05,
      "interaction_std": 9.263316158538227e-06,
      "worst10_gain": 3.595902983631406e-05
    },
    "52:2": {
      "contexts": 64,
      "expected_gain": 5.5841621360741556e-05,
      "interaction_std": 6.5837541991902825e-06,
      "worst10_gain": 4.489613430840629e-05
    },
    "52:3": {
      "contexts": 64,
      "expected_gain": 1.6123143723234534e-05,
      "interaction_std": 1.244959938607118e-06,
      "worst10_gain": 1.4199476156915938e-05
    },
    "53:0": {
      "contexts": 64,
      "expected_gain": 0.0008117012766888365,
      "interaction_std": 0.0005344997011337794,
      "worst10_gain": 0.00031712092459201813
    },
    "53:1": {
      "contexts": 64,
      "expected_gain": 0.00015405593148898333,
      "interaction_std": 3.632605719416412e-05,
      "worst10_gain": 0.00010160875639745168
    },
    "53:2": {
      "contexts": 64,
      "expected_gain": 0.00014559719420503825,
      "interaction_std": 1.4463442299699848e-05,
      "worst10_gain": 0.00012381441359009062
    },
    "53:3": {
      "contexts": 64,
      "expected_gain": 1.907614932861179e-05,
      "interaction_std": 4.387218311891342e-06,
      "worst10_gain": 1.00568202989442e-05
    },
    "54:0": {
      "contexts": 64,
      "expected_gain": 0.00019278346735518426,
      "interaction_std": 9.006800054224467e-05,
      "worst10_gain": 7.920419531209128e-05
    },
    "54:1": {
      "contexts": 64,
      "expected_gain": -3.973138518631458e-06,
      "interaction_std": 7.358333462762938e-06,
      "worst10_gain": -1.605852906193052e-05
    },
    "54:2": {
      "contexts": 64,
      "expected_gain": 1.017686736304313e-05,
      "interaction_std": 3.320583805928862e-06,
      "worst10_gain": 5.261839500495366e-06
    },
    "54:3": {
      "contexts": 64,
      "expected_gain": -9.057257557287812e-07,
      "interaction_std": 2.2226203603070213e-06,
      "worst10_gain": -4.829838871955872e-06
    },
    "55:0": {
      "contexts": 64,
      "expected_gain": 0.0004840201872866601,
      "interaction_std": 0.00037958798363020785,
      "worst10_gain": 9.400025010108948e-05
    },
    "55:1": {
      "contexts": 64,
      "expected_gain": 0.00012362946290522814,
      "interaction_std": 3.4808024724947305e-05,
      "worst10_gain": 8.346632655177797e-05
    },
    "55:2": {
      "contexts": 64,
      "expected_gain": 0.00011523325520101935,
      "interaction_std": 1.8708726480982594e-05,
      "worst10_gain": 9.153224527835846e-05
    },
    "55:3": {
      "contexts": 64,
      "expected_gain": -1.8206628737971187e-06,
      "interaction_std": 4.7228510199844645e-06,
      "worst10_gain": -1.0818908257143839e-05
    },
    "56:0": {
      "contexts": 64,
      "expected_gain": -0.00015201525820884854,
      "interaction_std": 0.00048655227341206335,
      "worst10_gain": -0.000666886568069458
    },
    "56:1": {
      "contexts": 64,
      "expected_gain": 0.0005111796490382403,
      "interaction_std": 0.00011465730726507124,
      "worst10_gain": 0.00031072752816336494
    },
    "56:2": {
      "contexts": 64,
      "expected_gain": 0.00047139619709923863,
      "interaction_std": 9.242612448243701e-05,
      "worst10_gain": 0.00035179672496659417
    },
    "56:3": {
      "contexts": 64,
      "expected_gain": 4.941874067299068e-06,
      "interaction_std": 4.700592904448856e-06,
      "worst10_gain": -4.718479301248278e-06
    },
    "57:0": {
      "contexts": 64,
      "expected_gain": 0.0003682114911498502,
      "interaction_std": 0.00030761090367701873,
      "worst10_gain": 5.017966032028198e-06
    },
    "57:1": {
      "contexts": 64,
      "expected_gain": 0.00013259249681141227,
      "interaction_std": 3.882806881325961e-05,
      "worst10_gain": 6.14373545561518e-05
    },
    "57:2": {
      "contexts": 64,
      "expected_gain": 0.00023137590324040502,
      "interaction_std": 4.212966969661787e-05,
      "worst10_gain": 0.000177272196326937
    },
    "57:3": {
      "contexts": 64,
      "expected_gain": 4.145724233239889e-06,
      "interaction_std": 3.30056761854807e-06,
      "worst10_gain": -2.071128359862736e-06
    },
    "58:0": {
      "contexts": 64,
      "expected_gain": 0.00015306432032957673,
      "interaction_std": 0.0005679842868307434,
      "worst10_gain": -0.00037980997668845314
    },
    "58:1": {
      "contexts": 64,
      "expected_gain": 0.00040348985930904746,
      "interaction_std": 9.970926182228742e-05,
      "worst10_gain": 0.0002301742455789021
    },
    "58:2": {
      "contexts": 64,
      "expected_gain": 0.00037117286410648376,
      "interaction_std": 7.589745301075006e-05,
      "worst10_gain": 0.0002785684274775641
    },
    "58:3": {
      "contexts": 64,
      "expected_gain": 1.1793992598541081e-05,
      "interaction_std": 5.241459007874459e-06,
      "worst10_gain": 1.0099528091294424e-06
    },
    "59:0": {
      "contexts": 64,
      "expected_gain": 0.00023082533152773976,
      "interaction_std": 0.00037603147029393805,
      "worst10_gain": -0.00016244926622935703
    },
    "59:1": {
      "contexts": 64,
      "expected_gain": 0.00025631283642724156,
      "interaction_std": 6.397692854050594e-05,
      "worst10_gain": 0.00014592760375567844
    },
    "59:2": {
      "contexts": 64,
      "expected_gain": 0.00025261759583372623,
      "interaction_std": 5.86187396804247e-05,
      "worst10_gain": 0.00017438549548387527
    },
    "59:3": {
      "contexts": 64,
      "expected_gain": 3.815381205640733e-06,
      "interaction_std": 2.3673259069252585e-06,
      "worst10_gain": -8.624047040939331e-07
    },
    "5:0": {
      "contexts": 64,
      "expected_gain": 0.0004727808991447091,
      "interaction_std": 0.0002952416870658591,
      "worst10_gain": 0.00018701848707028797
    },
    "5:1": {
      "contexts": 64,
      "expected_gain": 8.334996527992189e-05,
      "interaction_std": 1.4163236079337717e-05,
      "worst10_gain": 6.990786641836166e-05
    },
    "5:2": {
      "contexts": 64,
      "expected_gain": 0.00011902194819413126,
      "interaction_std": 1.1276619565156701e-05,
      "worst10_gain": 0.00010346501533474241
    },
    "5:3": {
      "contexts": 64,
      "expected_gain": 4.971875750925392e-05,
      "interaction_std": 3.240497859062068e-06,
      "worst10_gain": 4.500403468097959e-05
    },
    "60:0": {
      "contexts": 64,
      "expected_gain": 0.0002313617296749726,
      "interaction_std": 0.0003797270407494878,
      "worst10_gain": -0.00019509198942354748
    },
    "60:1": {
      "contexts": 64,
      "expected_gain": 0.0003333540807943791,
      "interaction_std": 8.092814805092182e-05,
      "worst10_gain": 0.0002069764637521335
    },
    "60:2": {
      "contexts": 64,
      "expected_gain": 0.00023990012414287776,
      "interaction_std": 4.0834863052422974e-05,
      "worst10_gain": 0.00019023939967155457
    },
    "60:3": {
      "contexts": 64,
      "expected_gain": 8.085931767709553e-06,
      "interaction_std": 3.3425048646273347e-06,
      "worst10_gain": 2.3223193628447395e-06
    },
    "61:0": {
      "contexts": 64,
      "expected_gain": 0.00028528214897960424,
      "interaction_std": 0.00015951370522907616,
      "worst10_gain": 8.550765258925301e-05
    },
    "61:1": {
      "contexts": 64,
      "expected_gain": 0.00015524508489761502,
      "interaction_std": 6.0418906816432766e-05,
      "worst10_gain": 9.239278733730316e-05
    },
    "61:2": {
      "contexts": 64,
      "expected_gain": 0.00017003477842081338,
      "interaction_std": 2.174068581306379e-05,
      "worst10_gain": 0.00013937016150781086
    },
    "61:3": {
      "contexts": 64,
      "expected_gain": 8.523828000761569e-06,
      "interaction_std": 3.0905620847670004e-06,
      "worst10_gain": 2.7741438576153347e-06
    },
    "62:0": {
      "contexts": 64,
      "expected_gain": 0.0005109989433549345,
      "interaction_std": 0.0006843946565361052,
      "worst10_gain": -0.00010549942297594888
    },
    "62:1": {
      "contexts": 64,
      "expected_gain": 0.00029660615837201476,
      "interaction_std": 6.756007845468911e-05,
      "worst10_gain": 0.0002012478985956737
    },
    "62:2": {
      "contexts": 64,
      "expected_gain": 0.000497733592055738,
      "interaction_std": 9.169099864948575e-05,
      "worst10_gain": 0.00038277490862778256
    },
    "62:3": {
      "contexts": 64,
      "expected_gain": 3.199136699549854e-06,
      "interaction_std": 4.89984598165027e-06,
      "worst10_gain": -6.225093134811946e-06
    },
    "63:0": {
      "contexts": 64,
      "expected_gain": 0.0003142605273751542,
      "interaction_std": 0.00046956829498271036,
      "worst10_gain": -0.00025218153106314797
    },
    "63:1": {
      "contexts": 64,
      "expected_gain": 0.00043281538819428533,
      "interaction_std": 0.00010968261909072812,
      "worst10_gain": 0.0002510771155357361
    },
    "63:2": {
      "contexts": 64,
      "expected_gain": 0.0005833258328493685,
      "interaction_std": 7.049802120787168e-05,
      "worst10_gain": 0.00047528504260948727
    },
    "63:3": {
      "contexts": 64,
      "expected_gain": 1.638327375985682e-06,
      "interaction_std": 7.363866084000639e-06,
      "worst10_gain": -1.4773436955043248e-05
    },
    "6:0": {
      "contexts": 64,
      "expected_gain": 0.0004056631150888279,
      "interaction_std": 0.00020357525441580876,
      "worst10_gain": 0.00019429863563605716
    },
    "6:1": {
      "contexts": 64,
      "expected_gain": -7.620183168910444e-06,
      "interaction_std": 7.616909240492812e-06,
      "worst10_gain": -2.0920298993587494e-05
    },
    "6:2": {
      "contexts": 64,
      "expected_gain": 8.665482164360583e-05,
      "interaction_std": 8.203027211440884e-06,
      "worst10_gain": 7.417984306812286e-05
    },
    "6:3": {
      "contexts": 64,
      "expected_gain": 2.049788599833846e-05,
      "interaction_std": 2.0917975353351244e-06,
      "worst10_gain": 1.6860397798674448e-05
    },
    "7:0": {
      "contexts": 64,
      "expected_gain": 0.00036255108716432005,
      "interaction_std": 0.0001457679150514882,
      "worst10_gain": 0.0001733055604355676
    },
    "7:1": {
      "contexts": 64,
      "expected_gain": 1.3017517630942166e-05,
      "interaction_std": 1.1440039310453536e-05,
      "worst10_gain": 1.4416873455047607e-06
    },
    "7:2": {
      "contexts": 64,
      "expected_gain": 9.504135232418776e-05,
      "interaction_std": 8.908107263574543e-06,
      "worst10_gain": 8.195997881037849e-05
    },
    "7:3": {
      "contexts": 64,
      "expected_gain": 3.6754718166776e-05,
      "interaction_std": 3.822419862414511e-06,
      "worst10_gain": 3.072739179645266e-05
    },
    "8:0": {
      "contexts": 64,
      "expected_gain": 0.0005304693913785741,
      "interaction_std": 0.00034316232203713415,
      "worst10_gain": 0.0001970663932817323
    },
    "8:1": {
      "contexts": 64,
      "expected_gain": 9.056700218934566e-05,
      "interaction_std": 3.1851750480753284e-05,
      "worst10_gain": 5.837676248380116e-05
    },
    "8:2": {
      "contexts": 64,
      "expected_gain": 0.0001213205250678584,
      "interaction_std": 1.6362414090492968e-05,
      "worst10_gain": 9.924452751874924e-05
    },
    "8:3": {
      "contexts": 64,
      "expected_gain": 1.0930758435279131e-05,
      "interaction_std": 6.923610916870418e-06,
      "worst10_gain": -4.127222512449537e-06
    },
    "9:0": {
      "contexts": 64,
      "expected_gain": 0.00035785466025117785,
      "interaction_std": 0.0002935872048170651,
      "worst10_gain": 8.608680218458176e-05
    },
    "9:1": {
      "contexts": 64,
      "expected_gain": 8.66818445501849e-05,
      "interaction_std": 1.732750693479428e-05,
      "worst10_gain": 6.26725543822561e-05
    },
    "9:2": {
      "contexts": 64,
      "expected_gain": 0.00016583106480538845,
      "interaction_std": 1.5053590944497815e-05,
      "worst10_gain": 0.00014338762100253786
    },
    "9:3": {
      "contexts": 64,
      "expected_gain": 1.957843778654933e-05,
      "interaction_std": 5.196963850894226e-06,
      "worst10_gain": 1.0039391262190683e-05
    }
  },
  "metadata": {
    "cameras": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/train_cameras_centered.npz",
    "cluster_size": 1000,
    "clusters": 64,
    "contexts_per_group": 64,
    "frame_ids": [
      0,
      54,
      109,
      163
    ],
    "frames": 164,
    "gaussians": 63374,
    "height": 960,
    "layers": 4,
    "measurement_seconds": 112.33555408194661,
    "output": "runs/real_chicken/counterfactual_utility_train_q025",
    "pair_batch": 64,
    "paired_contexts": 16384,
    "peak_allocator_bytes": 20845937152,
    "ply_dir": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/gaussian_pertimestamp",
    "quant_step_scale": 1.0,
    "rank": 4,
    "render_batches": 1024,
    "rendered_world_states": 131072,
    "scene_id": "hypernerf-chicken",
    "scene_seed": 7,
    "seed": 113,
    "ssim_weight": 0.2,
    "state": "runs/real_chicken/hierarchy_q025/model_state.pt",
    "train_steps": 0,
    "train_worlds": 32,
    "width": 536,
    "world_states_per_second": 1166.789989787076
  },
  "packet_profiles": {}
}


==> anc/results/real_chicken/counterfactual_utility_train_robust_counterfactual_utilities.json <==
{
  "group_profiles": {
    "0:0": {
      "contexts": 64,
      "expected_gain": 0.0005480955587700009,
      "interaction_std": 0.0003226537756917667,
      "worst10_gain": 0.0002059517428278923
    },
    "0:1": {
      "contexts": 64,
      "expected_gain": 2.7446047170087695e-05,
      "interaction_std": 1.181599464927031e-05,
      "worst10_gain": 5.2690239889281135e-06
    },
    "0:2": {
      "contexts": 64,
      "expected_gain": 0.00012265608529560268,
      "interaction_std": 6.239944282854661e-06,
      "worst10_gain": 0.00011269136198929377
    },
    "0:3": {
      "contexts": 64,
      "expected_gain": 1.3343436876311898e-05,
      "interaction_std": 2.3436463415004793e-06,
      "worst10_gain": 8.941761084965297e-06
    },
    "10:0": {
      "contexts": 64,
      "expected_gain": 0.00046428585483226925,
      "interaction_std": 0.00010128146501760703,
      "worst10_gain": 0.00031068229249545505
    },
    "10:1": {
      "contexts": 64,
      "expected_gain": -3.171121352352202e-05,
      "interaction_std": 1.0587449393231982e-05,
      "worst10_gain": -5.4006464779376984e-05
    },
    "10:2": {
      "contexts": 64,
      "expected_gain": 0.00014926829317118973,
      "interaction_std": 1.538448188919957e-05,
      "worst10_gain": 0.00012870438929115023
    },
    "10:3": {
      "contexts": 64,
      "expected_gain": 5.136680556461215e-06,
      "interaction_std": 1.5831891198793366e-05,
      "worst10_gain": -3.293436020612717e-05
    },
    "11:0": {
      "contexts": 64,
      "expected_gain": 0.0004369645466795191,
      "interaction_std": 0.0001457630570330642,
      "worst10_gain": 0.00025041973484413963
    },
    "11:1": {
      "contexts": 64,
      "expected_gain": 2.139632124453783e-05,
      "interaction_std": 7.88837835425824e-06,
      "worst10_gain": 5.921615021569389e-06
    },
    "11:2": {
      "contexts": 64,
      "expected_gain": 0.00013803542242385447,
      "interaction_std": 1.774790977911479e-05,
      "worst10_gain": 0.00011126218097550529
    },
    "11:3": {
      "contexts": 64,
      "expected_gain": 2.6890469598583877e-05,
      "interaction_std": 2.6676671344687517e-06,
      "worst10_gain": 2.179614135197231e-05
    },
    "12:0": {
      "contexts": 64,
      "expected_gain": 0.000819078617496416,
      "interaction_std": 0.0005844546386224065,
      "worst10_gain": 0.00026710956756557735
    },
    "12:1": {
      "contexts": 64,
      "expected_gain": 0.00010444533836562186,
      "interaction_std": 2.7516260945216995e-05,
      "worst10_gain": 5.426537245512009e-05
    },
    "12:2": {
      "contexts": 64,
      "expected_gain": 0.000126308630569838,
      "interaction_std": 1.3026923273967974e-05,
      "worst10_gain": 0.00010676801736865724
    },
    "12:3": {
      "contexts": 64,
      "expected_gain": 1.8588470993563533e-06,
      "interaction_std": 4.793912587243428e-06,
      "worst10_gain": -7.106124290398189e-06
    },
    "13:0": {
      "contexts": 64,
      "expected_gain": 0.0008178961579687893,
      "interaction_std": 0.0005924771847977351,
      "worst10_gain": 0.0002597555784242494
    },
    "13:1": {
      "contexts": 64,
      "expected_gain": 0.00014685018686577678,
      "interaction_std": 4.735000046752115e-05,
      "worst10_gain": 8.291857583182198e-05
    },
    "13:2": {
      "contexts": 64,
      "expected_gain": 0.00015500139852520078,
      "interaction_std": 1.7098619571356182e-05,
      "worst10_gain": 0.00013216066041163037
    },
    "13:3": {
      "contexts": 64,
      "expected_gain": 1.1536947567947209e-05,
      "interaction_std": 3.458172043157652e-06,
      "worst10_gain": 5.20383140870503e-06
    },
    "14:0": {
      "contexts": 64,
      "expected_gain": 0.00046678021317347884,
      "interaction_std": 0.00023783980883318895,
      "worst10_gain": 0.00021560969097273692
    },
    "14:1": {
      "contexts": 64,
      "expected_gain": 6.637959450017661e-05,
      "interaction_std": 1.0847190514072108e-05,
      "worst10_gain": 4.905582006488528e-05
    },
    "14:2": {
      "contexts": 64,
      "expected_gain": 0.00011869330774061382,
      "interaction_std": 1.1361803639632734e-05,
      "worst10_gain": 0.00010414408253771918
    },
    "14:3": {
      "contexts": 64,
      "expected_gain": 1.0073345038108528e-05,
      "interaction_std": 5.9935369970862505e-06,
      "worst10_gain": -2.3314995425088066e-06
    },
    "15:0": {
      "contexts": 64,
      "expected_gain": 0.0005379745416576043,
      "interaction_std": 0.0002157956587025088,
      "worst10_gain": 0.0002770055351512773
    },
    "15:1": {
      "contexts": 64,
      "expected_gain": 0.00017186737386509776,
      "interaction_std": 2.226996406986784e-05,
      "worst10_gain": 0.00013875761734587804
    },
    "15:2": {
      "contexts": 64,
      "expected_gain": 0.00010591062891762704,
      "interaction_std": 1.0193057220524333e-05,
      "worst10_gain": 8.910588387932097e-05
    },
    "15:3": {
      "contexts": 64,
      "expected_gain": 8.401548257097602e-07,
      "interaction_std": 9.690440297696826e-06,
      "worst10_gain": -1.9737386277743747e-05
    },
    "16:0": {
      "contexts": 64,
      "expected_gain": 0.00021284885588102043,
      "interaction_std": 7.875669975981069e-05,
      "worst10_gain": 9.727611073425837e-05
    },
    "16:1": {
      "contexts": 64,
      "expected_gain": 4.698641714639962e-05,
      "interaction_std": 7.6236828407924645e-06,
      "worst10_gain": 3.473154668297086e-05
    },
    "16:2": {
      "contexts": 64,
      "expected_gain": 9.209493873640895e-05,
      "interaction_std": 7.008571707589381e-06,
      "worst10_gain": 8.094630071095057e-05
    },
    "16:3": {
      "contexts": 64,
      "expected_gain": 1.7707294318825006e-05,
      "interaction_std": 2.2376500019744068e-06,
      "worst10_gain": 1.3639086059161595e-05
    },
    "17:0": {
      "contexts": 64,
      "expected_gain": 0.0002752687578322366,
      "interaction_std": 0.00010919486061967113,
      "worst10_gain": 0.00012705887534788677
    },
    "17:1": {
      "contexts": 64,
      "expected_gain": 0.00013532979937735945,
      "interaction_std": 1.3963936490173212e-05,
      "worst10_gain": 0.00011241941579750605
    },
    "17:2": {
      "contexts": 64,
      "expected_gain": 0.00012178576434962451,
      "interaction_std": 8.881523037692989e-06,
      "worst10_gain": 0.0001093613516007151
    },
    "17:3": {
      "contexts": 64,
      "expected_gain": 2.6248031645081937e-05,
      "interaction_std": 1.9097818602811363e-06,
      "worst10_gain": 2.2748751299721854e-05
    },
    "18:0": {
      "contexts": 64,
      "expected_gain": 0.0004173598572378978,
      "interaction_std": 0.000230893951373177,
      "worst10_gain": 0.0001827717891761235
    },
    "18:1": {
      "contexts": 64,
      "expected_gain": 9.988679084926844e-05,
      "interaction_std": 1.1170360477444298e-05,
      "worst10_gain": 8.218336318220411e-05
    },
    "18:2": {
      "contexts": 64,
      "expected_gain": 0.00013670865155290812,
      "interaction_std": 9.962646887987377e-06,
      "worst10_gain": 0.00012003098215375627
    },
    "18:3": {
      "contexts": 64,
      "expected_gain": 7.051751890685409e-05,
      "interaction_std": 3.910539010572273e-06,
      "worst10_gain": 6.290791290146964e-05
    },
    "19:0": {
      "contexts": 64,
      "expected_gain": 0.0002898911334341392,
      "interaction_std": 0.00018176380470715024,
      "worst10_gain": 9.849853813648224e-05
    },
    "19:1": {
      "contexts": 64,
      "expected_gain": 8.796353358775377e-05,
      "interaction_std": 1.0539983652451908e-05,
      "worst10_gain": 7.220770099333354e-05
    },
    "19:2": {
      "contexts": 64,
      "expected_gain": 0.0001242199505213648,
      "interaction_std": 1.0055221184380954e-05,
      "worst10_gain": 0.00010670961013862065
    },
    "19:3": {
      "contexts": 64,
      "expected_gain": 5.917318048886955e-05,
      "interaction_std": 3.6993718533551494e-06,
      "worst10_gain": 5.3552378501210895e-05
    },
    "1:0": {
      "contexts": 64,
      "expected_gain": 0.00025146127154584974,
      "interaction_std": 0.00013959205815197148,
      "worst10_gain": 0.00010513288101979665
    },
    "1:1": {
      "contexts": 64,
      "expected_gain": 4.826545773539692e-05,
      "interaction_std": 8.560006420334436e-06,
      "worst10_gain": 3.3751529242311206e-05
    },
    "1:2": {
      "contexts": 64,
      "expected_gain": 8.764525409787893e-05,
      "interaction_std": 8.170960321349763e-06,
      "worst10_gain": 7.529357182128089e-05
    },
    "1:3": {
      "contexts": 64,
      "expected_gain": 2.1455634851008654e-05,
      "interaction_std": 5.495147525440879e-06,
      "worst10_gain": 1.541591648544584e-05
    },
    "20:0": {
      "contexts": 64,
      "expected_gain": 0.0002864253765437752,
      "interaction_std": 0.000242650821671822,
      "worst10_gain": 7.537233510187693e-05
    },
    "20:1": {
      "contexts": 64,
      "expected_gain": 0.0001381872280035168,
      "interaction_std": 2.1666390862525264e-05,
      "worst10_gain": 9.979626962116786e-05
    },
    "20:2": {
      "contexts": 64,
      "expected_gain": 0.00016321065777447075,
      "interaction_std": 1.6285727366591963e-05,
      "worst10_gain": 0.0001389344355889729
    },
    "20:3": {
      "contexts": 64,
      "expected_gain": 1.0785195627249777e-05,
      "interaction_std": 3.0415792851046e-06,
      "worst10_gain": 4.7892598169190544e-06
    },
    "21:0": {
      "contexts": 64,
      "expected_gain": 0.00034039971069432795,
      "interaction_std": 0.00015711196683505872,
      "worst10_gain": 0.000132269092968532
    },
    "21:1": {
      "contexts": 64,
      "expected_gain": 0.0001216164673678577,
      "interaction_std": 2.820969717946505e-05,
      "worst10_gain": 7.4794382921287e-05
    },
    "21:2": {
      "contexts": 64,
      "expected_gain": 0.00019651537877507508,
      "interaction_std": 2.1075827074505007e-05,
      "worst10_gain": 0.00016739405691623688
    },
    "21:3": {
      "contexts": 64,
      "expected_gain": 1.2036951375193894e-05,
      "interaction_std": 4.2676206521287375e-06,
      "worst10_gain": 2.905859478882381e-06
    },
    "22:0": {
      "contexts": 64,
      "expected_gain": 0.00035850661515723914,
      "interaction_std": 0.00017312967830909227,
      "worst10_gain": 0.00014542961227042333
    },
    "22:1": {
      "contexts": 64,
      "expected_gain": 1.239402627106756e-05,
      "interaction_std": 1.5591323100765645e-05,
      "worst10_gain": -2.0672168050493512e-05
    },
    "22:2": {
      "contexts": 64,
      "expected_gain": 0.00011353277659509331,
      "interaction_std": 1.3889452603858885e-05,
      "worst10_gain": 9.288319519587926e-05
    },
    "22:3": {
      "contexts": 64,
      "expected_gain": 1.3473443686962128e-05,
      "interaction_std": 3.924831304421074e-06,
      "worst10_gain": 5.878641137054988e-06
    },
    "23:0": {
      "contexts": 64,
      "expected_gain": 0.00036046135937795043,
      "interaction_std": 0.00020374023284674573,
      "worst10_gain": 0.00018664382930312837
    },
    "23:1": {
      "contexts": 64,
      "expected_gain": 5.890987813472748e-05,
      "interaction_std": 2.8088320933717562e-05,
      "worst10_gain": 2.9354090137141092e-05
    },
    "23:2": {
      "contexts": 64,
      "expected_gain": 3.2730938983149827e-05,
      "interaction_std": 4.884331651979735e-06,
      "worst10_gain": 2.5519302913120816e-05
    },
    "23:3": {
      "contexts": 64,
      "expected_gain": 7.394206477329135e-06,
      "interaction_std": 2.5933452143818256e-06,
      "worst10_gain": 1.7950577395302908e-06
    },
    "24:0": {
      "contexts": 64,
      "expected_gain": 0.0002689102402655408,
      "interaction_std": 0.00018043243564305964,
      "worst10_gain": 5.2068914685930524e-05
    },
    "24:1": {
      "contexts": 64,
      "expected_gain": 0.00011592754162847996,
      "interaction_std": 3.4260774696977996e-05,
      "worst10_gain": 6.459866251264299e-05
    },
    "24:2": {
      "contexts": 64,
      "expected_gain": 0.00019007555965799838,
      "interaction_std": 2.1156536085680284e-05,
      "worst10_gain": 0.0001599087512918881
    },
    "24:3": {
      "contexts": 64,
      "expected_gain": 1.991978206206113e-05,
      "interaction_std": 3.307252217443832e-06,
      "worst10_gain": 1.389200666121074e-05
    },
    "25:0": {
      "contexts": 64,
      "expected_gain": 0.0001869413972599432,
      "interaction_std": 0.00015497871009864547,
      "worst10_gain": -2.4327742201941354e-05
    },
    "25:1": {
      "contexts": 64,
      "expected_gain": 0.00017727894010022283,
      "interaction_std": 4.19467584175335e-05,
      "worst10_gain": 0.00010104331054857798
    },
    "25:2": {
      "contexts": 64,
      "expected_gain": 0.0001868133113021031,
      "interaction_std": 2.0887698965726625e-05,
      "worst10_gain": 0.00015204759048564092
    },
    "25:3": {
      "contexts": 64,
      "expected_gain": 3.2234747777692974e-05,
      "interaction_std": 4.056912056273542e-06,
      "worst10_gain": 2.5121229035513742e-05
    },
    "26:0": {
      "contexts": 64,
      "expected_gain": 0.00013844201748725027,
      "interaction_std": 6.640652192014919e-05,
      "worst10_gain": 5.8077142706939154e-05
    },
    "26:1": {
      "contexts": 64,
      "expected_gain": 1.528649590909481e-06,
      "interaction_std": 6.032485016426311e-06,
      "worst10_gain": -8.372589945793152e-06
    },
    "26:2": {
      "contexts": 64,
      "expected_gain": 4.767185600940138e-05,
      "interaction_std": 6.054786023410096e-06,
      "worst10_gain": 3.6572904459067755e-05
    },
    "26:3": {
      "contexts": 64,
      "expected_gain": 3.7787685869261622e-06,
      "interaction_std": 1.791166864812652e-06,
      "worst10_gain": 4.657943333898272e-07
    },
    "27:0": {
      "contexts": 64,
      "expected_gain": 0.0005365194956539199,
      "interaction_std": 0.0002603613519543176,
      "worst10_gain": 0.00024860711502177376
    },
    "27:1": {
      "contexts": 64,
      "expected_gain": 8.864919072948396e-05,
      "interaction_std": 1.5650350084939273e-05,
      "worst10_gain": 5.753152072429657e-05
    },
    "27:2": {
      "contexts": 64,
      "expected_gain": 7.787032518535852e-05,
      "interaction_std": 9.094268660269424e-06,
      "worst10_gain": 6.032974592276982e-05
    },
    "27:3": {
      "contexts": 64,
      "expected_gain": 1.7359474441036582e-05,
      "interaction_std": 3.291183555696577e-06,
      "worst10_gain": 1.1774578264781407e-05
    },
    "28:0": {
      "contexts": 64,
      "expected_gain": 5.8879712014459074e-05,
      "interaction_std": 0.0002444563943464525,
      "worst10_gain": -0.00020825264177152088
    },
    "28:1": {
      "contexts": 64,
      "expected_gain": 0.000345940949046053,
      "interaction_std": 8.270713485501826e-05,
      "worst10_gain": 0.00023209316922085627
    },
    "28:2": {
      "contexts": 64,
      "expected_gain": 0.00033088363124988973,
      "interaction_std": 6.362125610402299e-05,
      "worst10_gain": 0.0002572000292795045
    },
    "28:3": {
      "contexts": 64,
      "expected_gain": 1.6469857655465603e-06,
      "interaction_std": 5.889310971451449e-06,
      "worst10_gain": -1.058341669184821e-05
    },
    "29:0": {
      "contexts": 64,
      "expected_gain": 0.0005766717658843845,
      "interaction_std": 0.0005291056019596266,
      "worst10_gain": 4.698522388935089e-06
    },
    "29:1": {
      "contexts": 64,
      "expected_gain": 0.00041772624535951763,
      "interaction_std": 8.574865534047766e-05,
      "worst10_gain": 0.000255386478134564
    },
    "29:2": {
      "contexts": 64,
      "expected_gain": 0.0006140907935332507,
      "interaction_std": 9.096772891264347e-05,
      "worst10_gain": 0.0004958892241120338
    },
    "29:3": {
      "contexts": 64,
      "expected_gain": 6.878850399516523e-06,
      "interaction_std": 3.884790606743213e-06,
      "worst10_gain": -1.7406418919563293e-06
    },
    "2:0": {
      "contexts": 64,
      "expected_gain": 0.00021303932589944452,
      "interaction_std": 9.52039548631778e-05,
      "worst10_gain": 9.014936430113656e-05
    },
    "2:1": {
      "contexts": 64,
      "expected_gain": 3.2124866265803576e-05,
      "interaction_std": 8.213910107871731e-06,
      "worst10_gain": 1.666322350502014e-05
    },
    "2:2": {
      "contexts": 64,
      "expected_gain": 0.00011714770516846329,
      "interaction_std": 6.719536962310648e-06,
      "worst10_gain": 0.00010551339281456811
    },
    "2:3": {
      "contexts": 64,
      "expected_gain": 2.0271603716537356e-05,
      "interaction_std": 2.082983154171151e-06,
      "worst10_gain": 1.749649111713682e-05
    },
    "30:0": {
      "contexts": 64,
      "expected_gain": 0.00011947470193263143,
      "interaction_std": 0.00011605252581847472,
      "worst10_gain": 8.817362998213088e-06
    },
    "30:1": {
      "contexts": 64,
      "expected_gain": 4.7887282562442124e-05,
      "interaction_std": 2.933102316984624e-05,
      "worst10_gain": 1.7373689583369662e-05
    },
    "30:2": {
      "contexts": 64,
      "expected_gain": 5.427809082902968e-05,
      "interaction_std": 1.3236366646605155e-05,
      "worst10_gain": 3.5069483731474194e-05
    },
    "30:3": {
      "contexts": 64,
      "expected_gain": 2.6013003662228584e-06,
      "interaction_std": 1.1145850179726664e-06,
      "worst10_gain": 6.564493690218245e-07
    },
    "31:0": {
      "contexts": 64,
      "expected_gain": 0.0012899968132842332,
      "interaction_std": 0.0006455577210343958,
      "worst10_gain": 0.0007075535665665354
    },
    "31:1": {
      "contexts": 64,
      "expected_gain": 0.0001331421808572486,
      "interaction_std": 4.7784296710690606e-05,
      "worst10_gain": 6.261986813374929e-05
    },
    "31:2": {
      "contexts": 64,
      "expected_gain": 5.2824572776444256e-05,
      "interaction_std": 2.5663666827577217e-05,
      "worst10_gain": 2.4782626756599973e-05
    },
    "31:3": {
      "contexts": 64,
      "expected_gain": 2.5263288989663124e-06,
      "interaction_std": 2.5631418859294834e-06,
      "worst10_gain": -2.5995873979159763e-06
    },
    "32:0": {
      "contexts": 64,
      "expected_gain": 0.0001807532535167411,
      "interaction_std": 9.63128500706467e-05,
      "worst10_gain": 7.605579282556261e-05
    },
    "32:1": {
      "contexts": 64,
      "expected_gain": 2.6016481569968164e-05,
      "interaction_std": 9.944500518981999e-06,
      "worst10_gain": 6.6604199154036384e-06
    },
    "32:2": {
      "contexts": 64,
      "expected_gain": 8.121886639855802e-05,
      "interaction_std": 7.95779983653054e-06,
      "worst10_gain": 6.872428847210748e-05
    },
    "32:3": {
      "contexts": 64,
      "expected_gain": 1.0804797057062387e-05,
      "interaction_std": 1.7318139875669997e-06,
      "worst10_gain": 7.4818464262144905e-06
    },
    "33:0": {
      "contexts": 64,
      "expected_gain": 0.00021825783187523484,
      "interaction_std": 0.00012737348617166853,
      "worst10_gain": 6.982790572302682e-05
    },
    "33:1": {
      "contexts": 64,
      "expected_gain": 0.00010342452151235193,
      "interaction_std": 1.1223537786596785e-05,
      "worst10_gain": 8.656443761927741e-05
    },
    "33:2": {
      "contexts": 64,
      "expected_gain": 8.001185778994113e-05,
      "interaction_std": 5.64148733384893e-06,
      "worst10_gain": 7.168576121330261e-05
    },
    "33:3": {
      "contexts": 64,
      "expected_gain": 2.0503619452938437e-05,
      "interaction_std": 2.588182666951666e-06,
      "worst10_gain": 1.5799222247941153e-05
    },
    "34:0": {
      "contexts": 64,
      "expected_gain": 0.00010599003871902823,
      "interaction_std": 4.206849194748379e-05,
      "worst10_gain": 6.34506078703063e-05
    },
    "34:1": {
      "contexts": 64,
      "expected_gain": 5.1262686611153185e-05,
      "interaction_std": 7.916923191929771e-06,
      "worst10_gain": 4.244915076664516e-05
    },
    "34:2": {
      "contexts": 64,
      "expected_gain": 2.4430264602415264e-05,
      "interaction_std": 4.0854890834937546e-06,
      "worst10_gain": 1.7871414976460593e-05
    },
    "34:3": {
      "contexts": 64,
      "expected_gain": 1.591458567418158e-05,
      "interaction_std": 2.371796647758645e-06,
      "worst10_gain": 1.2774153479507991e-05
    },
    "35:0": {
      "contexts": 64,
      "expected_gain": 0.00033300330687779933,
      "interaction_std": 0.00013672871985895797,
      "worst10_gain": 0.00016718783548900059
    },
    "35:1": {
      "contexts": 64,
      "expected_gain": 0.0002250375837320462,
      "interaction_std": 2.2841414495664432e-05,
      "worst10_gain": 0.0001934355657015528
    },
    "35:2": {
      "contexts": 64,
      "expected_gain": 0.00011520802218001336,
      "interaction_std": 1.0930396945660903e-05,
      "worst10_gain": 9.842097227062498e-05
    },
    "35:3": {
      "contexts": 64,
      "expected_gain": 3.0083756428211927e-05,
      "interaction_std": 2.6547855056154086e-06,
      "worst10_gain": 2.605201942580087e-05
    },
    "36:0": {
      "contexts": 64,
      "expected_gain": 0.00020998617401346564,
      "interaction_std": 0.00014122405064110436,
      "worst10_gain": 6.44708052277565e-05
    },
    "36:1": {
      "contexts": 64,
      "expected_gain": 6.398114783223718e-05,
      "interaction_std": 1.0360390877158176e-05,
      "worst10_gain": 5.013442465237209e-05
    },
    "36:2": {
      "contexts": 64,
      "expected_gain": 8.111832721624523e-05,
      "interaction_std": 8.237394442884467e-06,
      "worst10_gain": 7.140756185565676e-05
    },
    "36:3": {
      "contexts": 64,
      "expected_gain": 2.6644498575478792e-05,
      "interaction_std": 2.831976617033715e-06,
      "worst10_gain": 2.19306509409632e-05
    },
    "37:0": {
      "contexts": 64,
      "expected_gain": 0.0009167791140498593,
      "interaction_std": 0.0007932913792390711,
      "worst10_gain": 0.00023913343570062092
    },
    "37:1": {
      "contexts": 64,
      "expected_gain": 0.00011947230086661875,
      "interaction_std": 1.7635995627409503e-05,
      "worst10_gain": 9.431716586862291e-05
    },
    "37:2": {
      "contexts": 64,
      "expected_gain": 0.00014253455447033048,
      "interaction_std": 1.4348858299209273e-05,
      "worst10_gain": 0.00011997723153659276
    },
    "37:3": {
      "contexts": 64,
      "expected_gain": 3.235184703953564e-05,
      "interaction_std": 5.557405842291224e-06,
      "worst10_gain": 2.2291604961667743e-05
    },
    "38:0": {
      "contexts": 64,
      "expected_gain": 0.0002506121527403593,
      "interaction_std": 0.00014964232801630416,
      "worst10_gain": 8.544791489839554e-05
    },
    "38:1": {
      "contexts": 64,
      "expected_gain": 3.906457277480513e-05,
      "interaction_std": 1.0273878119901029e-05,
      "worst10_gain": 2.3115426301956177e-05
    },
    "38:2": {
      "contexts": 64,
      "expected_gain": 0.00011841708328574896,
      "interaction_std": 1.244551079926897e-05,
      "worst10_gain": 0.0001018288146172251
    },
    "38:3": {
      "contexts": 64,
      "expected_gain": 1.823894854169339e-05,
      "interaction_std": 2.2363868319010784e-06,
      "worst10_gain": 1.4330260455608368e-05
    },
    "39:0": {
      "contexts": 64,
      "expected_gain": 0.0002515233209123835,
      "interaction_std": 9.798098566046246e-05,
      "worst10_gain": 0.00012521139745201384
    },
    "39:1": {
      "contexts": 64,
      "expected_gain": 7.999443914741278e-05,
      "interaction_std": 7.48732549798856e-06,
      "worst10_gain": 6.814819893666677e-05
    },
    "39:2": {
      "contexts": 64,
      "expected_gain": 0.00012622724170796573,
      "interaction_std": 1.112638822711833e-05,
      "worst10_gain": 0.00010754394211939402
    },
    "39:3": {
      "contexts": 64,
      "expected_gain": 6.531509279739112e-05,
      "interaction_std": 4.100040800445439e-06,
      "worst10_gain": 5.753045635563987e-05
    },
    "3:0": {
      "contexts": 64,
      "expected_gain": 0.0003400135028641671,
      "interaction_std": 0.0001671208933267447,
      "worst10_gain": 0.0001449719337480409
    },
    "3:1": {
      "contexts": 64,
      "expected_gain": 0.00012204392987769097,
      "interaction_std": 1.68041966740751e-05,
      "worst10_gain": 9.844864585569926e-05
    },
    "3:2": {
      "contexts": 64,
      "expected_gain": 0.00011080861440859735,
      "interaction_std": 1.1570662704212762e-05,
      "worst10_gain": 9.644710059676851e-05
    },
    "3:3": {
      "contexts": 64,
      "expected_gain": 2.6235196855850518e-05,
      "interaction_std": 2.6816858009745646e-06,
      "worst10_gain": 2.1808514637606485e-05
    },
    "40:0": {
      "contexts": 64,
      "expected_gain": 0.00022900830663274974,
      "interaction_std": 0.00012999240896126904,
      "worst10_gain": 0.00010530504265001841
    },
    "40:1": {
      "contexts": 64,
      "expected_gain": 2.4587279767729342e-05,
      "interaction_std": 5.880759219481679e-06,
      "worst10_gain": 1.611427537032536e-05
    },
    "40:2": {
      "contexts": 64,
      "expected_gain": 9.59626049734652e-06,
      "interaction_std": 3.500165743312418e-06,
      "worst10_gain": 4.211440682411194e-06
    },
    "40:3": {
      "contexts": 64,
      "expected_gain": -3.7523568607866764e-07,
      "interaction_std": 1.3756485164925815e-06,
      "worst10_gain": -2.9884810958589824e-06
    },
    "41:0": {
      "contexts": 64,
      "expected_gain": 4.808173980563879e-05,
      "interaction_std": 5.115326551574459e-05,
      "worst10_gain": -2.827229244368417e-07
    },
    "41:1": {
      "contexts": 64,
      "expected_gain": 1.9479208276607096e-05,
      "interaction_std": 5.849968911718973e-06,
      "worst10_gain": 9.084785623209818e-06
    },
    "41:2": {
      "contexts": 64,
      "expected_gain": 3.638850466813892e-05,
      "interaction_std": 7.933289951459549e-06,
      "worst10_gain": 2.6989462120192392e-05
    },
    "41:3": {
      "contexts": 64,
      "expected_gain": 4.175934009253979e-06,
      "interaction_std": 1.3704445201867159e-06,
      "worst10_gain": 1.6899513346808298e-06
    },
    "42:0": {
      "contexts": 64,
      "expected_gain": 5.7707729865796864e-05,
      "interaction_std": 1.6099797105590144e-05,
      "worst10_gain": 3.8687405841691156e-05
    },
    "42:1": {
      "contexts": 64,
      "expected_gain": 7.429160177707672e-06,
      "interaction_std": 3.121457333611628e-06,
      "worst10_gain": 2.8032809495925903e-06
    },
    "42:2": {
      "contexts": 64,
      "expected_gain": 1.3533965102396905e-05,
      "interaction_std": 2.6672565130473114e-06,
      "worst10_gain": 9.120308927127293e-06
    },
    "42:3": {
      "contexts": 64,
      "expected_gain": 4.951958544552326e-06,
      "interaction_std": 6.312611070043907e-07,
      "worst10_gain": 4.011472421033042e-06
    },
    "43:0": {
      "contexts": 64,
      "expected_gain": 0.00012701786181423813,
      "interaction_std": 8.427640534878162e-05,
      "worst10_gain": 4.998794091599328e-05
    },
    "43:1": {
      "contexts": 64,
      "expected_gain": 5.740541382692754e-06,
      "interaction_std": 1.086988227856834e-05,
      "worst10_gain": -1.430391733135496e-05
    },
    "43:2": {
      "contexts": 64,
      "expected_gain": 2.484755532350391e-05,
      "interaction_std": 6.7207995739628276e-06,
      "worst10_gain": 1.5813192086560385e-05
    },
    "43:3": {
      "contexts": 64,
      "expected_gain": 3.219771315343678e-06,
      "interaction_std": 1.5051917578739975e-06,
      "worst10_gain": 3.4192843096596856e-07
    },
    "44:0": {
      "contexts": 64,
      "expected_gain": 0.00015932758105918765,
      "interaction_std": 0.00011244924474367889,
      "worst10_gain": 1.6207939812115262e-05
    },
    "44:1": {
      "contexts": 64,
      "expected_gain": 5.258049350231886e-05,
      "interaction_std": 2.83048413660836e-05,
      "worst10_gain": 2.0189210772514343e-05
    },
    "44:2": {
      "contexts": 64,
      "expected_gain": 8.337869076058269e-05,
      "interaction_std": 1.4387538040807126e-05,
      "worst10_gain": 6.379932165145874e-05
    },
    "44:3": {
      "contexts": 64,
      "expected_gain": 1.4674151316285133e-06,
      "interaction_std": 1.836390695054659e-06,
      "worst10_gain": -2.05037317105702e-06
    },
    "45:0": {
      "contexts": 64,
      "expected_gain": 0.00020535655494313687,
      "interaction_std": 0.00016443802201307698,
      "worst10_gain": 4.498913351978574e-05
    },
    "45:1": {
      "contexts": 64,
      "expected_gain": 7.224913861136883e-05,
      "interaction_std": 2.2811904787571626e-05,
      "worst10_gain": 3.8337095507553644e-05
    },
    "45:2": {
      "contexts": 64,
      "expected_gain": 0.00012102085747756064,
      "interaction_std": 1.8619076614917544e-05,
      "worst10_gain": 9.781707610402788e-05
    },
    "45:3": {
      "contexts": 64,
      "expected_gain": 1.1840646038763225e-05,
      "interaction_std": 2.673085071425298e-06,
      "worst10_gain": 7.1620036448751175e-06
    },
    "46:0": {
      "contexts": 64,
      "expected_gain": 0.00062737544067204,
      "interaction_std": 0.00028441576927472557,
      "worst10_gain": 0.00030581426939793995
    },
    "46:1": {
      "contexts": 64,
      "expected_gain": 7.89378973422572e-05,
      "interaction_std": 1.1640043739815655e-05,
      "worst10_gain": 6.223815892423903e-05
    },
    "46:2": {
      "contexts": 64,
      "expected_gain": 0.0001340589951723814,
      "interaction_std": 1.2069967161375197e-05,
      "worst10_gain": 0.00011479056307247706
    },
    "46:3": {
      "contexts": 64,
      "expected_gain": 1.3237018720246851e-05,
      "interaction_std": 8.596626724019285e-06,
      "worst10_gain": -5.674282354967934e-06
    },
    "47:0": {
      "contexts": 64,
      "expected_gain": 0.0005837363278260455,
      "interaction_std": 0.00029966916405310657,
      "worst10_gain": 0.00020832049527338574
    },
    "47:1": {
      "contexts": 64,
      "expected_gain": 0.000280784021015279,
      "interaction_std": 3.545411442726356e-05,
      "worst10_gain": 0.0002253557156239237
    },
    "47:2": {
      "contexts": 64,
      "expected_gain": 0.0001781781465979293,
      "interaction_std": 1.786466328739492e-05,
      "worst10_gain": 0.00014947753931794847
    },
    "47:3": {
      "contexts": 64,
      "expected_gain": 8.221541065722704e-06,
      "interaction_std": 5.8697794475960755e-06,
      "worst10_gain": -3.7923455238342285e-06
    },
    "48:0": {
      "contexts": 64,
      "expected_gain": 0.0002592618257040158,
      "interaction_std": 0.00013707258592016597,
      "worst10_gain": 0.00010127387940883636
    },
    "48:1": {
      "contexts": 64,
      "expected_gain": 6.326878792606294e-05,
      "interaction_std": 7.594365043009722e-06,
      "worst10_gain": 5.20856784922736e-05
    },
    "48:2": {
      "contexts": 64,
      "expected_gain": 8.73903336469084e-05,
      "interaction_std": 4.8436139217789845e-06,
      "worst10_gain": 7.979425468615123e-05
    },
    "48:3": {
      "contexts": 64,
      "expected_gain": 1.6351492376998067e-05,
      "interaction_std": 2.227522805717108e-06,
      "worst10_gain": 1.215788402727672e-05
    },
    "49:0": {
      "contexts": 64,
      "expected_gain": 0.00022690510377287865,
      "interaction_std": 9.462307955043458e-05,
      "worst10_gain": 0.00012179956372295107
    },
    "49:1": {
      "contexts": 64,
      "expected_gain": 6.323953857645392e-05,
      "interaction_std": 9.803723431023446e-06,
      "worst10_gain": 5.068403801747731e-05
    },
    "49:2": {
      "contexts": 64,
      "expected_gain": 7.119811198208481e-05,
      "interaction_std": 5.466513025228545e-06,
      "worst10_gain": 6.235670298337936e-05
    },
    "49:3": {
      "contexts": 64,
      "expected_gain": 2.208002842962742e-05,
      "interaction_std": 2.263334834643569e-06,
      "worst10_gain": 1.923833042383194e-05
    },
    "4:0": {
      "contexts": 64,
      "expected_gain": 0.000515247811563313,
      "interaction_std": 0.000549548468710442,
      "worst10_gain": 0.00012655782380274365
    },
    "4:1": {
      "contexts": 64,
      "expected_gain": 4.439767508301884e-05,
      "interaction_std": 1.2895444362388133e-05,
      "worst10_gain": 1.6349500843456815e-05
    },
    "4:2": {
      "contexts": 64,
      "expected_gain": 8.682285260874778e-05,
      "interaction_std": 7.863923053185514e-06,
      "worst10_gain": 7.435918918677739e-05
    },
    "4:3": {
      "contexts": 64,
      "expected_gain": 2.3170243366621435e-05,
      "interaction_std": 2.407413368075699e-06,
      "worst10_gain": 1.900164144379752e-05
    },
    "50:0": {
      "contexts": 64,
      "expected_gain": 0.0008831704180920497,
      "interaction_std": 0.00025450741846206015,
      "worst10_gain": 0.0005745995523674148
    },
    "50:1": {
      "contexts": 64,
      "expected_gain": 0.00010360163287259638,
      "interaction_std": 1.9703167902284047e-05,
      "worst10_gain": 7.787120661565236e-05
    },
    "50:2": {
      "contexts": 64,
      "expected_gain": 0.00013830258103553206,
      "interaction_std": 1.2324132073355668e-05,
      "worst10_gain": 0.00011841686708586556
    },
    "50:3": {
      "contexts": 64,
      "expected_gain": 2.008026058319956e-05,
      "interaction_std": 5.797279919447533e-06,
      "worst10_gain": 8.962915412017278e-06
    },
    "51:0": {
      "contexts": 64,
      "expected_gain": 0.0007012757851043716,
      "interaction_std": 0.0001759708377989884,
      "worst10_gain": 0.0005103132820555142
    },
    "51:1": {
      "contexts": 64,
      "expected_gain": 6.336905062198639e-05,
      "interaction_std": 5.526989759692242e-06,
      "worst10_gain": 5.484425595828465e-05
    },
    "51:2": {
      "contexts": 64,
      "expected_gain": 0.000139808384119533,
      "interaction_std": 8.086042251887048e-06,
      "worst10_gain": 0.00012741184660366604
    },
    "51:3": {
      "contexts": 64,
      "expected_gain": 2.747666439972818e-05,
      "interaction_std": 2.6622564979437607e-06,
      "worst10_gain": 2.2806892437594278e-05
    },
    "52:0": {
      "contexts": 64,
      "expected_gain": 0.00018558668671175838,
      "interaction_std": 0.00011233843936204437,
      "worst10_gain": 7.437382425580706e-05
    },
    "52:1": {
      "contexts": 64,
      "expected_gain": 4.801832255907357e-05,
      "interaction_std": 1.0193233022500071e-05,
      "worst10_gain": 3.5450926848820276e-05
    },
    "52:2": {
      "contexts": 64,
      "expected_gain": 5.831525777466595e-05,
      "interaction_std": 7.010602525805658e-06,
      "worst10_gain": 4.604911165578025e-05
    },
    "52:3": {
      "contexts": 64,
      "expected_gain": 1.7287093214690685e-05,
      "interaction_std": 1.4696542790441852e-06,
      "worst10_gain": 1.4862045645713806e-05
    },
    "53:0": {
      "contexts": 64,
      "expected_gain": 0.0008030465105548501,
      "interaction_std": 0.0005335275206475909,
      "worst10_gain": 0.0003072221630385944
    },
    "53:1": {
      "contexts": 64,
      "expected_gain": 0.00016390925156883895,
      "interaction_std": 3.656949173723323e-05,
      "worst10_gain": 0.00011166052094527654
    },
    "53:2": {
      "contexts": 64,
      "expected_gain": 0.00014199948054738343,
      "interaction_std": 1.2865033173967857e-05,
      "worst10_gain": 0.000120643393269607
    },
    "53:3": {
      "contexts": 64,
      "expected_gain": 1.935256295837462e-05,
      "interaction_std": 4.595780084064371e-06,
      "worst10_gain": 9.535146611077444e-06
    },
    "54:0": {
      "contexts": 64,
      "expected_gain": 0.00019597496429923922,
      "interaction_std": 9.243111192804471e-05,
      "worst10_gain": 7.960971977029528e-05
    },
    "54:1": {
      "contexts": 64,
      "expected_gain": -1.14756403490901e-06,
      "interaction_std": 8.520845403790345e-06,
      "worst10_gain": -1.4068026627813066e-05
    },
    "54:2": {
      "contexts": 64,
      "expected_gain": 2.3072061594575644e-05,
      "interaction_std": 3.6799746011460314e-06,
      "worst10_gain": 1.757645181247166e-05
    },
    "54:3": {
      "contexts": 64,
      "expected_gain": 5.429028533399105e-07,
      "interaction_std": 1.968381106999574e-06,
      "worst10_gain": -2.748599009854453e-06
    },
    "55:0": {
      "contexts": 64,
      "expected_gain": 0.00048480551049578935,
      "interaction_std": 0.00037996818343702496,
      "worst10_gain": 9.058176406792231e-05
    },
    "55:1": {
      "contexts": 64,
      "expected_gain": 0.00013217281957622617,
      "interaction_std": 3.688930181473826e-05,
      "worst10_gain": 8.853963975395476e-05
    },
    "55:2": {
      "contexts": 64,
      "expected_gain": 0.00011945728329010308,
      "interaction_std": 1.9732373800710156e-05,
      "worst10_gain": 9.430013597011566e-05
    },
    "55:3": {
      "contexts": 64,
      "expected_gain": -1.9778235582634807e-06,
      "interaction_std": 4.637945252084277e-06,
      "worst10_gain": -1.07521191239357e-05
    },
    "56:0": {
      "contexts": 64,
      "expected_gain": -0.00015803525457158685,
      "interaction_std": 0.000486306584057709,
      "worst10_gain": -0.0006732489647609847
    },
    "56:1": {
      "contexts": 64,
      "expected_gain": 0.000522243048180826,
      "interaction_std": 0.00011665658302784466,
      "worst10_gain": 0.00031562535358326774
    },
    "56:2": {
      "contexts": 64,
      "expected_gain": 0.0004698460252257064,
      "interaction_std": 9.431353101364435e-05,
      "worst10_gain": 0.00034850290311234336
    },
    "56:3": {
      "contexts": 64,
      "expected_gain": 5.038556992076337e-06,
      "interaction_std": 5.0865689351107235e-06,
      "worst10_gain": -5.455820688179561e-06
    },
    "57:0": {
      "contexts": 64,
      "expected_gain": 0.0003704876726260409,
      "interaction_std": 0.00030901964358409076,
      "worst10_gain": 6.065570882388524e-06
    },
    "57:1": {
      "contexts": 64,
      "expected_gain": 0.00012893741950392723,
      "interaction_std": 3.9244035167088546e-05,
      "worst10_gain": 5.738636744873864e-05
    },
    "57:2": {
      "contexts": 64,
      "expected_gain": 0.00023507581499870867,
      "interaction_std": 4.2151952483391926e-05,
      "worst10_gain": 0.00018153259796755656
    },
    "57:3": {
      "contexts": 64,
      "expected_gain": 4.311645170673728e-06,
      "interaction_std": 3.112474416590853e-06,
      "worst10_gain": -1.7584700669561113e-06
    },
    "58:0": {
      "contexts": 64,
      "expected_gain": 0.00014837337948847562,
      "interaction_std": 0.0005684654185173022,
      "worst10_gain": -0.0003856141120195389
    },
    "58:1": {
      "contexts": 64,
      "expected_gain": 0.00040619065111968666,
      "interaction_std": 0.00010019815300592312,
      "worst10_gain": 0.00023406744003295898
    },
    "58:2": {
      "contexts": 64,
      "expected_gain": 0.00037100572080817074,
      "interaction_std": 7.429822520702265e-05,
      "worst10_gain": 0.0002796552809221404
    },
    "58:3": {
      "contexts": 64,
      "expected_gain": 7.530587026849389e-06,
      "interaction_std": 5.906576423053943e-06,
      "worst10_gain": -5.0610729626246865e-06
    },
    "59:0": {
      "contexts": 64,
      "expected_gain": 0.00022746334434486926,
      "interaction_std": 0.0003782927045377829,
      "worst10_gain": -0.00016683938780001232
    },
    "59:1": {
      "contexts": 64,
      "expected_gain": 0.0002598723367555067,
      "interaction_std": 6.396323413189909e-05,
      "worst10_gain": 0.00014991113649947302
    },
    "59:2": {
      "contexts": 64,
      "expected_gain": 0.0002544754825066775,
      "interaction_std": 5.617196253361807e-05,
      "worst10_gain": 0.0001784742676786014
    },
    "59:3": {
      "contexts": 64,
      "expected_gain": 4.190107574686408e-06,
      "interaction_std": 2.325120711035649e-06,
      "worst10_gain": -4.5554978506905694e-07
    },
    "5:0": {
      "contexts": 64,
      "expected_gain": 0.0004701048746937886,
      "interaction_std": 0.00029434469622536803,
      "worst10_gain": 0.00018556362816265652
    },
    "5:1": {
      "contexts": 64,
      "expected_gain": 7.803963671904057e-05,
      "interaction_std": 1.3145815784206535e-05,
      "worst10_gain": 6.474009049790246e-05
    },
    "5:2": {
      "contexts": 64,
      "expected_gain": 0.00012644876551348716,
      "interaction_std": 1.23033715977214e-05,
      "worst10_gain": 0.00010938609817198344
    },
    "5:3": {
      "contexts": 64,
      "expected_gain": 5.050202889833599e-05,
      "interaction_std": 3.602239715585717e-06,
      "worst10_gain": 4.5081334454672674e-05
    },
    "60:0": {
      "contexts": 64,
      "expected_gain": 0.00023288694501388818,
      "interaction_std": 0.00037925052900233166,
      "worst10_gain": -0.00019078076417957033
    },
    "60:1": {
      "contexts": 64,
      "expected_gain": 0.00032807071693241596,
      "interaction_std": 8.152343939289278e-05,
      "worst10_gain": 0.00019977920289550508
    },
    "60:2": {
      "contexts": 64,
      "expected_gain": 0.0002479257818777114,
      "interaction_std": 4.126038497182319e-05,
      "worst10_gain": 0.00019626771765095846
    },
    "60:3": {
      "contexts": 64,
      "expected_gain": 8.744449587538838e-06,
      "interaction_std": 3.4603164277478095e-06,
      "worst10_gain": 2.698440636907305e-06
    },
    "61:0": {
      "contexts": 64,
      "expected_gain": 0.00028375640977174044,
      "interaction_std": 0.00016142047053573132,
      "worst10_gain": 8.21152435881751e-05
    },
    "61:1": {
      "contexts": 64,
      "expected_gain": 0.00015324125706683844,
      "interaction_std": 6.265924071275402e-05,
      "worst10_gain": 9.122996457985469e-05
    },
    "61:2": {
      "contexts": 64,
      "expected_gain": 0.00017876780475489795,
      "interaction_std": 2.161810773948533e-05,
      "worst10_gain": 0.00014663248189858029
    },
    "61:3": {
      "contexts": 64,
      "expected_gain": 8.248563972301781e-06,
      "interaction_std": 3.0262229012477308e-06,
      "worst10_gain": 2.9223571930612835e-06
    },
    "62:0": {
      "contexts": 64,
      "expected_gain": 0.000511524427565746,
      "interaction_std": 0.0006848175692886697,
      "worst10_gain": -0.00011035148054361343
    },
    "62:1": {
      "contexts": 64,
      "expected_gain": 0.0003021672018803656,
      "interaction_std": 6.946436731752514e-05,
      "worst10_gain": 0.00020533600555998937
    },
    "62:2": {
      "contexts": 64,
      "expected_gain": 0.0004932177835144103,
      "interaction_std": 9.025596920909659e-05,
      "worst10_gain": 0.000377157170857702
    },
    "62:3": {
      "contexts": 64,
      "expected_gain": 2.561821020208299e-06,
      "interaction_std": 5.180299146284671e-06,
      "worst10_gain": -7.654141102518355e-06
    },
    "63:0": {
      "contexts": 64,
      "expected_gain": 0.0003132571146124974,
      "interaction_std": 0.00046977250481085433,
      "worst10_gain": -0.00025281922093459537
    },
    "63:1": {
      "contexts": 64,
      "expected_gain": 0.00043504922359716147,
      "interaction_std": 0.0001114686085261289,
      "worst10_gain": 0.0002511311322450638
    },
    "63:2": {
      "contexts": 64,
      "expected_gain": 0.0005778287013527006,
      "interaction_std": 6.918427406548916e-05,
      "worst10_gain": 0.00047071690538099835
    },
    "63:3": {
      "contexts": 64,
      "expected_gain": 2.6453781174495816e-06,
      "interaction_std": 7.3631396458886455e-06,
      "worst10_gain": -1.3633098985467638e-05
    },
    "6:0": {
      "contexts": 64,
      "expected_gain": 0.00040163945232052356,
      "interaction_std": 0.00020510636203495685,
      "worst10_gain": 0.00018872746399470737
    },
    "6:1": {
      "contexts": 64,
      "expected_gain": -5.504844011738896e-06,
      "interaction_std": 8.054752793993467e-06,
      "worst10_gain": -1.9430981150695254e-05
    },
    "6:2": {
      "contexts": 64,
      "expected_gain": 9.176530875265598e-05,
      "interaction_std": 9.77727287809515e-06,
      "worst10_gain": 7.713586091995239e-05
    },
    "6:3": {
      "contexts": 64,
      "expected_gain": 2.2540611098520458e-05,
      "interaction_std": 2.274069663136903e-06,
      "worst10_gain": 1.8673150667122434e-05
    },
    "7:0": {
      "contexts": 64,
      "expected_gain": 0.0003521783510223031,
      "interaction_std": 0.0001457715734060246,
      "worst10_gain": 0.00016211864671536854
    },
    "7:1": {
      "contexts": 64,
      "expected_gain": 2.543182927183807e-05,
      "interaction_std": 1.1634964098251381e-05,
      "worst10_gain": 1.3680596436773027e-05
    },
    "7:2": {
      "contexts": 64,
      "expected_gain": 8.64712055772543e-05,
      "interaction_std": 8.857986217541646e-06,
      "worst10_gain": 7.337451513324465e-05
    },
    "7:3": {
      "contexts": 64,
      "expected_gain": 3.5113145713694394e-05,
      "interaction_std": 3.3901386499653786e-06,
      "worst10_gain": 2.968311309814453e-05
    },
    "8:0": {
      "contexts": 64,
      "expected_gain": 0.0005161370208952576,
      "interaction_std": 0.00034010229481603265,
      "worst10_gain": 0.00018553795026881353
    },
    "8:1": {
      "contexts": 64,
      "expected_gain": 9.691320883575827e-05,
      "interaction_std": 3.268601172206884e-05,
      "worst10_gain": 6.25734350511006e-05
    },
    "8:2": {
      "contexts": 64,
      "expected_gain": 0.00012816401431337,
      "interaction_std": 1.6843293119673283e-05,
      "worst10_gain": 0.00010639043258769172
    },
    "8:3": {
      "contexts": 64,
      "expected_gain": 1.317795249633491e-05,
      "interaction_std": 6.947795261317611e-06,
      "worst10_gain": -2.0244291850498745e-06
    },
    "9:0": {
      "contexts": 64,
      "expected_gain": 0.0003566135128494352,
      "interaction_std": 0.00029281800224620114,
      "worst10_gain": 8.475687354803085e-05
    },
    "9:1": {
      "contexts": 64,
      "expected_gain": 7.129312143661082e-05,
      "interaction_std": 1.7523535859290136e-05,
      "worst10_gain": 4.7379838568823675e-05
    },
    "9:2": {
      "contexts": 64,
      "expected_gain": 0.0001963006507139653,
      "interaction_std": 1.77261566740762e-05,
      "worst10_gain": 0.00016906804272106716
    },
    "9:3": {
      "contexts": 64,
      "expected_gain": 2.436489739920944e-05,
      "interaction_std": 5.328015746484943e-06,
      "worst10_gain": 1.440902373620442e-05
    }
  },
  "metadata": {
    "cameras": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/train_cameras_centered.npz",
    "cluster_size": 1000,
    "clusters": 64,
    "contexts_per_group": 64,
    "frame_ids": [
      0,
      54,
      109,
      163
    ],
    "frames": 164,
    "gaussians": 63374,
    "height": 960,
    "layers": 4,
    "measurement_seconds": 112.52353900298476,
    "output": "runs/real_chicken/counterfactual_utility_train_robust",
    "pair_batch": 64,
    "paired_contexts": 16384,
    "peak_allocator_bytes": 20845937152,
    "ply_dir": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/gaussian_pertimestamp",
    "quant_step_scale": 1.0,
    "rank": 4,
    "render_batches": 1024,
    "rendered_world_states": 131072,
    "scene_id": "hypernerf-chicken",
    "scene_seed": 7,
    "seed": 113,
    "ssim_weight": 0.2,
    "state": "runs/real_chicken/quantizer_robust_1200_w64/quantizer_state.pt",
    "train_steps": 0,
    "train_worlds": 32,
    "width": 536,
    "world_states_per_second": 1164.8407183187087
  },
  "packet_profiles": {}
}


==> anc/results/real_chicken/hierarchy_results.json <==
{
  "scene_id": "hypernerf-chicken",
  "frames": 164,
  "gaussians": 63374,
  "clusters": 64,
  "rank": 4,
  "quant_step_scale": 0.25,
  "eval_frame_batch": 8,
  "training_seconds": 0.00013259053230285645,
  "peak_allocator_bytes": 19187433984,
  "source_test": {
    "psnr": 28.02938411225876,
    "ssim": 0.8216495513916016
  },
  "prefixes": [
    {
      "prefix": 0,
      "psnr": 21.406019135008222,
      "ssim": 0.748928443687718,
      "lpips": 0.38219013501231264,
      "flicker": 0.0678936662209546,
      "wire_bytes": 2109320
    },
    {
      "prefix": 1,
      "psnr": 25.17373737672639,
      "ssim": 0.7873155939869765,
      "lpips": 0.3141124709168585,
      "flicker": 0.047064146266941644,
      "wire_bytes": 437533088
    },
    {
      "prefix": 2,
      "psnr": 27.483087648013903,
      "ssim": 0.8100530966752912,
      "lpips": 0.2838944205787124,
      "flicker": 0.036587541694381484,
      "wire_bytes": 827907520
    },
    {
      "prefix": 3,
      "psnr": 27.700320544479627,
      "ssim": 0.8119650708466042,
      "lpips": 0.2795306644970324,
      "flicker": 0.034750200945175495,
      "wire_bytes": 1348407296
    }
  ],
  "heldout_partial": {
    "worlds": 64,
    "frames": [
      0,
      54,
      109,
      163
    ],
    "psnr_mean": 22.825054168701172,
    "psnr_p10": 22.485748291015625,
    "ssim_mean": 0.7915418744087219,
    "active_group_fraction": 0.24127197265625
  },
  "monotonic_psnr_violations": 0,
  "packet_count": 256,
  "wire_bytes": 1348407296,
  "bitstream": {
    "exact": false,
    "wire_bytes_estimated": true,
    "estimator": "logical_completion_group_raw_bytes_with_packet_headers"
  },
  "quant_steps": {
    "canonical_means": 0.0004999999655410647,
    "affines": 0.00024999986635521054,
    "temporal_basis": 0.0004999999655410647,
    "motion_coeff": 0.0004999999655410647,
    "position_refine2": 0.0002000000822590664,
    "position_refine3": 5.00000205647666e-05,
    "base_log_scales": 0.0004999999655410647,
    "base_quats": 0.0004999999655410647,
    "base_opacity_logits": 0.0007499999483115971,
    "base_colors": 0.0004999999655410647,
    "scale_refinements": 0.00024999986635521054,
    "quat_refinements": 0.00024999986635521054,
    "opacity_refinements": 0.0004999999655410647,
    "color_refinements": 0.00024999986635521054
  },
  "state_artifact": "model_state.pt",
  "config": {
    "steps": 0,
    "world_batch": 8,
    "learning_rate": 0.0005,
    "representation_learning_rate": null,
    "refinement_learning_rate": null,
    "weight_decay": 0.0,
    "warmup_fraction": 0.2,
    "rate_weight": 1e-09,
    "ssim_weight": 0.2,
    "cvar_weight": 0.3,
    "flicker_weight": 0.1,
    "prefix_reconstruction_weight": 0.25,
    "prefix_weight": 1.0,
    "representation_anchor_weight": 0.0,
    "train_quantizers_only": false,
    "prefix_every": 2,
    "flicker_every": 4,
    "flicker_world_chunk": 2,
    "clean_anchor_worlds": 4,
    "hard_world_candidate_multiplier": 4,
    "hard_world_fraction": 0.5,
    "hard_world_budget_bins": 4,
    "hard_world_chunk": 8,
    "log_every": 1,
    "checkpoint_every": 0,
    "save_final_checkpoint": false,
    "target_vram_gb": 68.0,
    "seed": 37
  }
}


==> anc/results/real_chicken/paired_burst_w128.json <==
{
  "active_group_fraction": 0.8011474609375,
  "bootstrap_samples": 4000,
  "burst_parameters": {
    "bad_loss": 0.65,
    "bad_to_good": 0.25,
    "good_loss": 0.001,
    "good_to_bad": 0.04
  },
  "cliff_fraction": {
    "conditioned_fraction": 0.1484375,
    "reference_fraction": 0.140625,
    "threshold_db_below_complete": 3.0
  },
  "complete_psnr": {
    "conditioned": 27.812376022338867,
    "reference": 27.700321197509766
  },
  "conditioned_state": "runs/real_chicken/quantizer_robust_1200_w64/quantizer_state.pt",
  "elapsed_seconds": 112.99887312203646,
  "erasure_model": "burst",
  "erasure_probability": 0.05,
  "frames": 164,
  "metrics": {
    "flicker": {
      "conditioned": {
        "mean": 0.042311813682317734,
        "p10": 0.03677573800086975,
        "p50": 0.041263267397880554,
        "p90": 0.04871952161192894
      },
      "paired": {
        "ci95_high": -0.0003410213685128838,
        "ci95_low": -0.00035797603777609766,
        "conditioned_minus_reference_mean": -0.0003494824341032654,
        "conditioned_win_fraction": 1.0,
        "relative_improvement_percent": 0.8192157638716548
      },
      "reference": {
        "mean": 0.04266130179166794,
        "p10": 0.03717215359210968,
        "p50": 0.041652530431747437,
        "p90": 0.04901658371090889
      }
    },
    "lpips": {
      "conditioned": {
        "mean": 0.30229276418685913,
        "p10": 0.284371942281723,
        "p50": 0.3009573519229889,
        "p90": 0.3197900056838989
      },
      "paired": {
        "ci95_high": -0.0008855976047925651,
        "ci95_low": -0.0009518376318737864,
        "conditioned_minus_reference_mean": -0.0009184880182147026,
        "conditioned_win_fraction": 1.0,
        "relative_improvement_percent": 0.30292659327888255
      },
      "reference": {
        "mean": 0.3032112717628479,
        "p10": 0.28545698523521423,
        "p50": 0.3018980622291565,
        "p90": 0.32075726985931396
      }
    },
    "psnr": {
      "conditioned": {
        "mean": 25.95585060119629,
        "p10": 24.437217712402344,
        "p50": 26.223358154296875,
        "p90": 27.329872131347656
      },
      "paired": {
        "ci95_high": 0.067494697868824,
        "ci95_low": 0.06060177460312843,
        "conditioned_minus_reference_mean": 0.0640905499458313,
        "conditioned_win_fraction": 1.0,
        "relative_improvement_percent": 0.24752591946512417
      },
      "reference": {
        "mean": 25.891761779785156,
        "p10": 24.39756202697754,
        "p50": 26.156490325927734,
        "p90": 27.2417049407959
      }
    },
    "ssim": {
      "conditioned": {
        "mean": 0.7991677522659302,
        "p10": 0.7894845008850098,
        "p50": 0.801339864730835,
        "p90": 0.8088328838348389
      },
      "paired": {
        "ci95_high": 0.0023538696113973856,
        "ci95_low": 0.002264196751639247,
        "conditioned_minus_reference_mean": 0.0023106075823307037,
        "conditioned_win_fraction": 1.0,
        "relative_improvement_percent": 0.28996087603864
      },
      "reference": {
        "mean": 0.7968571782112122,
        "p10": 0.787236213684082,
        "p50": 0.7990313768386841,
        "p90": 0.806274950504303
      }
    },
    "temporal_lpips": {
      "conditioned": {
        "mean": 0.3033730983734131,
        "p10": 0.28652915358543396,
        "p50": 0.3022153079509735,
        "p90": 0.31928348541259766
      },
      "paired": {
        "ci95_high": -0.0009358893148601055,
        "ci95_low": -0.0009977503214031458,
        "conditioned_minus_reference_mean": -0.0009675903711467981,
        "conditioned_win_fraction": 1.0,
        "relative_improvement_percent": 0.31792077891276305
      },
      "reference": {
        "mean": 0.304340660572052,
        "p10": 0.2876051366329193,
        "p50": 0.3029898405075073,
        "p90": 0.3203279972076416
      }
    }
  },
  "peak_allocator_bytes": 23562436096,
  "reference_state": "runs/real_chicken/hierarchy_q025/model_state.pt",
  "scene_id": "hypernerf-chicken",
  "seed": 20260615,
  "worlds": 128
}


==> anc/results/real_chicken/paired_iid05_w128.json <==
{
  "active_group_fraction": 0.884002685546875,
  "bootstrap_samples": 4000,
  "burst_parameters": null,
  "complete_psnr": {
    "conditioned": 27.810302734375,
    "reference": 27.700321197509766
  },
  "conditioned_state": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/quantizer_robust_1200_w64/quantizer_state.pt",
  "elapsed_seconds": 113.78286616131663,
  "erasure_model": "iid",
  "erasure_probability": 0.05,
  "frames": 164,
  "metrics": {
    "flicker": {
      "conditioned": {"mean": 0.03888307511806488, "p10": 0.036055196076631546, "p50": 0.038552913814783096, "p90": 0.04241415113210678},
      "paired": {"ci95_high": -0.0003865958715323359, "ci95_low": -0.0003956317959818989, "conditioned_minus_reference_mean": -0.0003911464009433985, "conditioned_win_fraction": 1.0},
      "reference": {"mean": 0.039274223148822784, "p10": 0.03646434098482132, "p50": 0.038945406675338745, "p90": 0.04280059412121773}
    },
    "lpips": {
      "conditioned": {"mean": 0.2926241159439087, "p10": 0.2829682230949402, "p50": 0.2914584279060364, "p90": 0.30633148550987244},
      "paired": {"ci95_high": -0.0009534818236716092, "ci95_low": -0.0010100455256178975, "conditioned_minus_reference_mean": -0.0009809727780520916, "conditioned_win_fraction": 1.0},
      "reference": {"mean": 0.29360508918762207, "p10": 0.28387877345085144, "p50": 0.292436420917511, "p90": 0.30732178688049316}
    },
    "psnr": {
      "conditioned": {"mean": 26.645660400390625, "p10": 25.615753173828125, "p50": 26.737548828125, "p90": 27.488889694213867},
      "paired": {"ci95_high": 0.08031813055276871, "ci95_low": 0.07511094957590103, "conditioned_minus_reference_mean": 0.07769712805747986, "conditioned_win_fraction": 1.0},
      "reference": {"mean": 26.567962646484375, "p10": 25.563688278198242, "p50": 26.66365623474121, "p90": 27.398685455322266}
    },
    "ssim": {
      "conditioned": {"mean": 0.8058550357818604, "p10": 0.8007881045341492, "p50": 0.8062397837638855, "p90": 0.8107538819313049},
      "paired": {"ci95_high": 0.0025743809528648853, "ci95_low": 0.0025328481569886208, "conditioned_minus_reference_mean": 0.0025533256120979786, "conditioned_win_fraction": 1.0},
      "reference": {"mean": 0.8033017516136169, "p10": 0.7982974648475647, "p50": 0.8037184476852417, "p90": 0.8080440759658813}
    },
    "temporal_lpips": {
      "conditioned": {"mean": 0.2944011390209198, "p10": 0.2849552035331726, "p50": 0.2929036617279053, "p90": 0.30707648396492004},
      "paired": {"ci95_high": -0.0010106735862791538, "ci95_low": -0.001065662014298141, "conditioned_minus_reference_mean": -0.001038391375914216, "conditioned_win_fraction": 1.0},
      "reference": {"mean": 0.29543954133987427, "p10": 0.28611788153648376, "p50": 0.29401230812072754, "p90": 0.30825334787368774}
    }
  },
  "peak_allocator_bytes": 23563241472,
  "reference_state": "/dev/shm/packet_conditioned_gaussians/hypernerf/chicken/hierarchy_centered_q025/model_state.pt",
  "scene_id": "hypernerf-chicken",
  "seed": 20260614,
  "worlds": 128
}


==> anc/results/real_chicken/utility_frontier_q025_crossview.json <==
{
  "scene_id": "hypernerf-chicken",
  "state": "runs/real_chicken/hierarchy_q025/model_state.pt",
  "utilities": "runs/real_chicken/counterfactual_utility_train_q025/counterfactual_utilities.json",
  "tail_weight": 0.25,
  "variance_weight": 0.05,
  "frontier_groups": 191,
  "frontier_final_bytes": 1291465684,
  "frontier_final_utility": 0.0357671797700573,
  "utility_ordered": [
    {
      "depths": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        3,
        1,
        3,
        1,
        3,
        3,
        1,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        3,
        1,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 324680620,
      "cumulative_utility": 0.0300659571629429,
      "cluster_id": 18,
      "last_layer": 2,
      "psnr": 25.851024939622782,
      "ssim": 0.7897395898656148,
      "lpips": 0.30595273624469593,
      "flicker": 0.04472197254011236
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        1,
        3,
        3,
        1,
        3,
        3,
        3,
        1,
        2,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        4,
        1,
        1,
        1,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 649299768,
      "cumulative_utility": 0.03402268666538573,
      "cluster_id": 39,
      "last_layer": 3,
      "psnr": 27.05080051084923,
      "ssim": 0.8056459426879883,
      "lpips": 0.28979183052007745,
      "flicker": 0.03858410887008796
    },
    {
      "depths": [
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        3,
        4,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        3,
        3,
        3,
        3,
        3,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        2,
        3,
        1,
        1,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        3,
        4,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 970149868,
      "cumulative_utility": 0.035470413076476096,
      "cluster_id": 50,
      "last_layer": 3,
      "psnr": 27.568082212929408,
      "ssim": 0.8110838034530965,
      "lpips": 0.2828000492257316,
      "flicker": 0.03577370394272673
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        3,
        4,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3
      ],
      "cumulative_bytes": 1291465684,
      "cumulative_utility": 0.0357671797700573,
      "cluster_id": 40,
      "last_layer": 3,
      "psnr": 27.690102746638786,
      "ssim": 0.8118316534815765,
      "lpips": 0.2800853192442801,
      "flicker": 0.03489232022155282
    }
  ],
  "layer_ordered": [
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 324680620,
      "wire_bytes": 321864820,
      "budget_utilization": 0.9913274774453739,
      "psnr": 22.81901222228975,
      "ssim": 0.7710539894859966,
      "lpips": 0.3511831282479007,
      "flicker": 0.05711902732863748
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "budget_bytes": 649299768,
      "wire_bytes": 644916812,
      "budget_utilization": 0.993249718826328,
      "psnr": 26.07201397462193,
      "ssim": 0.7987170837274412,
      "lpips": 0.3026162831158173,
      "flicker": 0.04226293382834803
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "budget_bytes": 970149868,
      "wire_bytes": 966159412,
      "budget_utilization": 0.9958867633428364,
      "psnr": 27.56602966334233,
      "ssim": 0.8106872784655269,
      "lpips": 0.2824161887714049,
      "flicker": 0.03598870318725796
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "budget_bytes": 1291465684,
      "wire_bytes": 1283342848,
      "budget_utilization": 0.9937103741116515,
      "psnr": 27.675794895578672,
      "ssim": 0.8119946627355203,
      "lpips": 0.28004382187273447,
      "flicker": 0.03502644009979591
    }
  ],
  "utility_monotonic_psnr_violations": 0,
  "layer_monotonic_psnr_violations": 0,
  "elapsed_seconds": 19.202700581401587,
  "peak_allocator_bytes": 22510526976
}


==> anc/results/real_chicken/utility_frontier_robust_crossview.json <==
{
  "scene_id": "hypernerf-chicken",
  "state": "runs/real_chicken/quantizer_robust_1200_w64/quantizer_state.pt",
  "utilities": "runs/real_chicken/counterfactual_utility_train_robust/counterfactual_utilities.json",
  "tail_weight": 0.25,
  "variance_weight": 0.05,
  "frontier_groups": 191,
  "frontier_final_bytes": 1283334664,
  "frontier_final_utility": 0.03600938325334555,
  "utility_ordered": [
    {
      "depths": [
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        1,
        3,
        1,
        2,
        1,
        3,
        3,
        1,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        3,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        3,
        1,
        1,
        3,
        1,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 331476444,
      "cumulative_utility": 0.030152981135275092,
      "cluster_id": 3,
      "last_layer": 2,
      "psnr": 25.93327294512664,
      "ssim": 0.7914517376481033,
      "lpips": 0.30438276562022,
      "flicker": 0.04421343105885149
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        1,
        1,
        3,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        4,
        3,
        3,
        3,
        3,
        1,
        3,
        3,
        1,
        3,
        3,
        3,
        1,
        2,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        1,
        1,
        1,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        1,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 649291584,
      "cumulative_utility": 0.03416811085606101,
      "cluster_id": 18,
      "last_layer": 3,
      "psnr": 27.12556481332428,
      "ssim": 0.807990518285007,
      "lpips": 0.28814213550308854,
      "flicker": 0.03822419209622898
    },
    {
      "depths": [
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        3,
        4,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        3,
        3,
        3,
        3,
        4,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        2,
        3,
        1,
        1,
        3,
        3,
        3,
        3,
        3,
        4,
        4,
        4,
        3,
        3,
        1,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "cumulative_bytes": 970149868,
      "cumulative_utility": 0.035686425776174514,
      "cluster_id": 38,
      "last_layer": 3,
      "psnr": 27.664728478249735,
      "ssim": 0.8138223759284834,
      "lpips": 0.28169579485931046,
      "flicker": 0.035361028842033786
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        3,
        4,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        3,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3
      ],
      "cumulative_bytes": 1283334664,
      "cumulative_utility": 0.03600938325334555,
      "cluster_id": 62,
      "last_layer": 3,
      "psnr": 27.801145318150834,
      "ssim": 0.8146499846039749,
      "lpips": 0.27905197805020865,
      "flicker": 0.03444248978391381
    }
  ],
  "layer_ordered": [
    {
      "depths": [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "budget_bytes": 331476444,
      "wire_bytes": 328673704,
      "budget_utilization": 0.9915446782094718,
      "psnr": 22.880168070943814,
      "ssim": 0.7736449630522146,
      "lpips": 0.34906754351970626,
      "flicker": 0.05642743724072638
    },
    {
      "depths": [
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ],
      "budget_bytes": 649291584,
      "wire_bytes": 644916812,
      "budget_utilization": 0.9932622382488789,
      "psnr": 26.13381756290699,
      "ssim": 0.8007264562496325,
      "lpips": 0.3013229287433915,
      "flicker": 0.04193152658687047
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "budget_bytes": 970149868,
      "wire_bytes": 966159412,
      "budget_utilization": 0.9958867633428364,
      "psnr": 27.669838562210906,
      "ssim": 0.8133413148362462,
      "lpips": 0.2811713472190427,
      "flicker": 0.035564386920055
    },
    {
      "depths": [
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        4,
        3,
        4,
        3,
        3,
        3,
        3,
        3,
        3,
        3
      ],
      "budget_bytes": 1283334664,
      "wire_bytes": 1283334664,
      "budget_utilization": 1.0,
      "psnr": 27.79111288762308,
      "ssim": 0.814800401649824,
      "lpips": 0.2790780362741249,
      "flicker": 0.03453969869739804
    }
  ],
  "utility_monotonic_psnr_violations": 0,
  "layer_monotonic_psnr_violations": 0,
  "elapsed_seconds": 15.06961977109313,
  "peak_allocator_bytes": 22510526976
}


==> anc/results/scaling/worlds_1.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 1,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.006959959864616394,
  "serial_seconds": 0.007176492363214493,
  "speedup": 1.0311111705828828,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 42374144
}


==> anc/results/scaling/worlds_128.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 128,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.011135820299386978,
  "serial_seconds": 0.890149749815464,
  "speedup": 79.9357142881038,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 867341312
}


==> anc/results/scaling/worlds_16.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 16,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.008190050721168518,
  "serial_seconds": 0.1073824018239975,
  "speedup": 13.111323174891972,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 139795968
}


==> anc/results/scaling/worlds_2.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 2,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.008509885519742966,
  "serial_seconds": 0.016337085515260696,
  "speedup": 1.9197773550958586,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 48869888
}


==> anc/results/scaling/worlds_32.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 32,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.009175829589366913,
  "serial_seconds": 0.21253832429647446,
  "speedup": 23.162845628995445,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 247513088
}


==> anc/results/scaling/worlds_4.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 4,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.009046453982591629,
  "serial_seconds": 0.028274130076169968,
  "speedup": 3.1254378931876237,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 61859328
}


==> anc/results/scaling/worlds_64.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 64,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.009413156658411026,
  "serial_seconds": 0.41091834381222725,
  "speedup": 43.65361788014604,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 451978240
}


==> anc/results/scaling/worlds_8.json <==
{
  "gpu": "NVIDIA H100 PCIe",
  "worlds": 8,
  "gaussians": 1024,
  "resolution": [
    320,
    180
  ],
  "iterations": 10,
  "batched_seconds": 0.008271783590316772,
  "serial_seconds": 0.05503949150443077,
  "speedup": 6.653884365260939,
  "max_abs_error": 0.0,
  "peak_vram_bytes": 87837696
}


==> anc/results/temporal_rank_results.json <==
[
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.31425952911377,
        "psnr_p10": 14.31425952911377,
        "psnr_worst10_mean": 14.31425952911377,
        "scenario": "clean",
        "ssim_mean": 0.5210220813751221,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.420219421386719,
        "psnr_p10": 14.231710433959961,
        "psnr_worst10_mean": 14.13415241241455,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5344246029853821,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.41303539276123,
        "psnr_p10": 14.182607650756836,
        "psnr_worst10_mean": 13.671561241149902,
        "scenario": "burst",
        "ssim_mean": 0.540405809879303,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5609070592,
    "rank": 1,
    "seconds": 0.3223563954234123,
    "seed": 13,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.262859344482422,
        "psnr_p10": 14.262859344482422,
        "psnr_worst10_mean": 14.262859344482422,
        "scenario": "clean",
        "ssim_mean": 0.5184801816940308,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.411565780639648,
        "psnr_p10": 14.17807388305664,
        "psnr_worst10_mean": 14.112518310546875,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5337154865264893,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.010416666977107525,
        "psnr_mean": 14.278877258300781,
        "psnr_p10": 14.013833045959473,
        "psnr_worst10_mean": 13.10734748840332,
        "scenario": "burst",
        "ssim_mean": 0.5351340174674988,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5608298496,
    "rank": 1,
    "seconds": 0.3197746202349663,
    "seed": 29,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.490618705749512,
        "psnr_p10": 14.490618705749512,
        "psnr_worst10_mean": 14.490618705749512,
        "scenario": "clean",
        "ssim_mean": 0.5183998942375183,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.590441703796387,
        "psnr_p10": 14.39769458770752,
        "psnr_worst10_mean": 14.291640281677246,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5284532308578491,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.507278442382812,
        "psnr_p10": 14.21415901184082,
        "psnr_worst10_mean": 13.657760620117188,
        "scenario": "burst",
        "ssim_mean": 0.5265421271324158,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5606947328,
    "rank": 1,
    "seconds": 0.3457925580441952,
    "seed": 47,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.306272506713867,
        "psnr_p10": 14.306272506713867,
        "psnr_worst10_mean": 14.306272506713867,
        "scenario": "clean",
        "ssim_mean": 0.49629318714141846,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.397659301757812,
        "psnr_p10": 14.273985862731934,
        "psnr_worst10_mean": 14.179163932800293,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5015313029289246,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.360296249389648,
        "psnr_p10": 14.207700729370117,
        "psnr_worst10_mean": 13.696718215942383,
        "scenario": "burst",
        "ssim_mean": 0.4998452365398407,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5623495168,
    "rank": 2,
    "seconds": 0.34043025970458984,
    "seed": 13,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.290950775146484,
        "psnr_p10": 14.290950775146484,
        "psnr_worst10_mean": 14.290950775146484,
        "scenario": "clean",
        "ssim_mean": 0.5129004716873169,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.368449211120605,
        "psnr_p10": 14.203719139099121,
        "psnr_worst10_mean": 14.138809204101562,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5169508457183838,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.010416666977107525,
        "psnr_mean": 14.254949569702148,
        "psnr_p10": 14.010335922241211,
        "psnr_worst10_mean": 13.175887107849121,
        "scenario": "burst",
        "ssim_mean": 0.5140033960342407,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5622477312,
    "rank": 2,
    "seconds": 0.34078771248459816,
    "seed": 29,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.502986907958984,
        "psnr_p10": 14.502986907958984,
        "psnr_worst10_mean": 14.502986907958984,
        "scenario": "clean",
        "ssim_mean": 0.4982694685459137,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.545570373535156,
        "psnr_p10": 14.382709503173828,
        "psnr_worst10_mean": 14.294468879699707,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5021135210990906,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.483818054199219,
        "psnr_p10": 14.236587524414062,
        "psnr_worst10_mean": 13.61591625213623,
        "scenario": "burst",
        "ssim_mean": 0.49899089336395264,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5623008768,
    "rank": 2,
    "seconds": 0.3198668025434017,
    "seed": 47,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.11827278137207,
        "psnr_p10": 14.11827278137207,
        "psnr_worst10_mean": 14.11827278137207,
        "scenario": "clean",
        "ssim_mean": 0.48514658212661743,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.198690414428711,
        "psnr_p10": 14.038934707641602,
        "psnr_worst10_mean": 13.921539306640625,
        "scenario": "iid_5pct",
        "ssim_mean": 0.48772525787353516,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.147238731384277,
        "psnr_p10": 13.902852058410645,
        "psnr_worst10_mean": 13.414233207702637,
        "scenario": "burst",
        "ssim_mean": 0.48401325941085815,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5657340416,
    "rank": 4,
    "seconds": 0.317026749253273,
    "seed": 13,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.108207702636719,
        "psnr_p10": 14.108207702636719,
        "psnr_worst10_mean": 14.108207702636719,
        "scenario": "clean",
        "ssim_mean": 0.5061840415000916,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.170065879821777,
        "psnr_p10": 13.994049072265625,
        "psnr_worst10_mean": 13.904791831970215,
        "scenario": "iid_5pct",
        "ssim_mean": 0.5066226720809937,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.010416666977107525,
        "psnr_mean": 14.033754348754883,
        "psnr_p10": 13.677327156066895,
        "psnr_worst10_mean": 12.865851402282715,
        "scenario": "burst",
        "ssim_mean": 0.5026674270629883,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5657574400,
    "rank": 4,
    "seconds": 0.3054812252521515,
    "seed": 29,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.324586868286133,
        "psnr_p10": 14.324586868286133,
        "psnr_worst10_mean": 14.324586868286133,
        "scenario": "clean",
        "ssim_mean": 0.5017304420471191,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.349370956420898,
        "psnr_p10": 14.161233901977539,
        "psnr_worst10_mean": 14.055781364440918,
        "scenario": "iid_5pct",
        "ssim_mean": 0.49636635184288025,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.266020774841309,
        "psnr_p10": 13.943937301635742,
        "psnr_worst10_mean": 13.33310604095459,
        "scenario": "burst",
        "ssim_mean": 0.489681601524353,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5656977408,
    "rank": 4,
    "seconds": 0.32532499358057976,
    "seed": 47,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.032425880432129,
        "psnr_p10": 14.032425880432129,
        "psnr_worst10_mean": 14.032425880432129,
        "scenario": "clean",
        "ssim_mean": 0.47631680965423584,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.037740707397461,
        "psnr_p10": 13.822088241577148,
        "psnr_worst10_mean": 13.718426704406738,
        "scenario": "iid_5pct",
        "ssim_mean": 0.471428245306015,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.010416666977107525,
        "psnr_mean": 13.94306755065918,
        "psnr_p10": 13.539912223815918,
        "psnr_worst10_mean": 13.108840942382812,
        "scenario": "burst",
        "ssim_mean": 0.4640415608882904,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5714596864,
    "rank": 8,
    "seconds": 0.326120562851429,
    "seed": 13,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.15910530090332,
        "psnr_p10": 14.15910530090332,
        "psnr_worst10_mean": 14.15910530090332,
        "scenario": "clean",
        "ssim_mean": 0.5001438856124878,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.169092178344727,
        "psnr_p10": 13.987449645996094,
        "psnr_worst10_mean": 13.833891868591309,
        "scenario": "iid_5pct",
        "ssim_mean": 0.49863505363464355,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.010416666977107525,
        "psnr_mean": 13.994796752929688,
        "psnr_p10": 13.504690170288086,
        "psnr_worst10_mean": 12.669400215148926,
        "scenario": "burst",
        "ssim_mean": 0.49351367354393005,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5715338240,
    "rank": 8,
    "seconds": 0.32701028138399124,
    "seed": 29,
    "train_steps": 160,
    "worlds": 96
  },
  {
    "gaussians": 250000,
    "metrics": [
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.162988662719727,
        "psnr_p10": 14.162988662719727,
        "psnr_worst10_mean": 14.162988662719727,
        "scenario": "clean",
        "ssim_mean": 0.4917841851711273,
        "worlds": 1
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.130559921264648,
        "psnr_p10": 13.8173189163208,
        "psnr_worst10_mean": 13.663382530212402,
        "scenario": "iid_5pct",
        "ssim_mean": 0.48744043707847595,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 0.0,
        "psnr_mean": 14.024748802185059,
        "psnr_p10": 13.477869033813477,
        "psnr_worst10_mean": 12.975140571594238,
        "scenario": "burst",
        "ssim_mean": 0.48132795095443726,
        "worlds": 96
      },
      {
        "cliff_fraction_3db": 1.0,
        "psnr_mean": 6.548385143280029,
        "psnr_p10": 6.548385143280029,
        "psnr_worst10_mean": 6.548385143280029,
        "scenario": "bandwidth_deadline",
        "ssim_mean": 0.7021364569664001,
        "worlds": 96
      }
    ],
    "motion_modes": 4,
    "peak_allocator_bytes": 5715506688,
    "rank": 8,
    "seconds": 0.3244193382561207,
    "seed": 47,
    "train_steps": 160,
    "worlds": 96
  }
]


==> anc/results/transport_fixed_utility_bootstrap.json <==
[
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.01826512788735,
    "startup_latency_ms_ci_low": 103.98836940185343,
    "startup_latency_ms_ci_high": 108.83711824800035,
    "deadline_miss_rate_mean": 0.03337748344370861,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033841059602649014,
    "wasted_bytes_mean": 6434.345,
    "wasted_bytes_ci_low": 6271.388250000001,
    "wasted_bytes_ci_high": 6587.7255000000005,
    "sent_bytes_mean": 58653.295,
    "sent_bytes_ci_low": 58636.8995,
    "sent_bytes_ci_high": 58673.947625,
    "final_quality_utility_mean": 0.9827281250000002,
    "final_quality_utility_ci_low": 0.980653125,
    "final_quality_utility_ci_high": 0.9848157031250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.61586838759122,
    "startup_latency_ms_ci_low": 103.71222768062434,
    "startup_latency_ms_ci_high": 108.10480155431411,
    "deadline_miss_rate_mean": 0.033344370860927154,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03374172185430464,
    "wasted_bytes_mean": 6356.72,
    "wasted_bytes_ci_low": 6223.469999999999,
    "wasted_bytes_ci_high": 6499.217874999999,
    "sent_bytes_mean": 58652.01,
    "sent_bytes_ci_low": 58636.549125000005,
    "sent_bytes_ci_high": 58668.145375,
    "final_quality_utility_mean": 0.9848187500000001,
    "final_quality_utility_ci_low": 0.98287796875,
    "final_quality_utility_ci_high": 0.9865785937500001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.61918947281286,
    "startup_latency_ms_ci_low": 103.57766317217882,
    "startup_latency_ms_ci_high": 108.38985673614081,
    "deadline_miss_rate_mean": 0.03341059602649007,
    "deadline_miss_rate_ci_low": 0.03314569536423841,
    "deadline_miss_rate_ci_high": 0.033841059602649014,
    "wasted_bytes_mean": 6279.555,
    "wasted_bytes_ci_low": 6144.337500000001,
    "wasted_bytes_ci_high": 6420.865374999999,
    "sent_bytes_mean": 58674.68,
    "sent_bytes_ci_low": 58654.87975,
    "sent_bytes_ci_high": 58698.590249999994,
    "final_quality_utility_mean": 0.9857406250000001,
    "final_quality_utility_ci_low": 0.9839062500000001,
    "final_quality_utility_ci_high": 0.9876218750000001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.01826512788735,
    "startup_latency_ms_ci_low": 104.01578400576635,
    "startup_latency_ms_ci_high": 108.78490652878398,
    "deadline_miss_rate_mean": 0.03337748344370861,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03384105960264901,
    "wasted_bytes_mean": 6434.345,
    "wasted_bytes_ci_low": 6282.571125,
    "wasted_bytes_ci_high": 6582.112,
    "sent_bytes_mean": 58653.295,
    "sent_bytes_ci_low": 58637.0985,
    "sent_bytes_ci_high": 58673.290125,
    "final_quality_utility_mean": 0.9827281250000002,
    "final_quality_utility_ci_low": 0.980724921875,
    "final_quality_utility_ci_high": 0.9847953125
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.4023967402961195,
    "startup_latency_ms_ci_low": -2.674867264342323,
    "startup_latency_ms_ci_high": 1.8518019242606276,
    "deadline_miss_rate_mean": -3.311258278145695e-05,
    "deadline_miss_rate_ci_low": -0.00016556291390728474,
    "deadline_miss_rate_ci_high": 6.62251655629139e-05,
    "wasted_bytes_mean": -77.625,
    "wasted_bytes_ci_low": -284.735875,
    "wasted_bytes_ci_high": 144.2071249999997,
    "sent_bytes_mean": -1.285,
    "sent_bytes_ci_low": -29.595875,
    "sent_bytes_ci_high": 21.38749999999999,
    "final_quality_utility_mean": 0.0020906250000000052,
    "final_quality_utility_ci_low": -0.0007382812499999926,
    "final_quality_utility_ci_high": 0.004960546874999997
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.4023967402961195,
    "startup_latency_ms_ci_low": -2.766118467228945,
    "startup_latency_ms_ci_high": 1.8554655323522808,
    "deadline_miss_rate_mean": -3.311258278145695e-05,
    "deadline_miss_rate_ci_low": -0.00016556291390728474,
    "deadline_miss_rate_ci_high": 6.62251655629139e-05,
    "wasted_bytes_mean": -77.625,
    "wasted_bytes_ci_low": -291.26725,
    "wasted_bytes_ci_high": 137.3801249999998,
    "sent_bytes_mean": -1.285,
    "sent_bytes_ci_low": -28.1555,
    "sent_bytes_ci_high": 20.895,
    "final_quality_utility_mean": 0.0020906250000000052,
    "final_quality_utility_ci_low": -0.0006564062499999942,
    "final_quality_utility_ci_high": 0.0049853124999999976
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.00332108522163054,
    "startup_latency_ms_ci_low": -2.270620685986825,
    "startup_latency_ms_ci_high": 2.24052701588157,
    "deadline_miss_rate_mean": -6.62251655629139e-05,
    "deadline_miss_rate_ci_low": -0.0001986754966887417,
    "deadline_miss_rate_ci_high": 6.62251655629139e-05,
    "wasted_bytes_mean": 77.165,
    "wasted_bytes_ci_low": -128.034875,
    "wasted_bytes_ci_high": 279.45562499999994,
    "sent_bytes_mean": -22.67,
    "sent_bytes_ci_low": -51.923249999999996,
    "sent_bytes_ci_high": 4.097124999999961,
    "final_quality_utility_mean": -0.0009218749999999937,
    "final_quality_utility_ci_low": -0.003293828124999988,
    "final_quality_utility_ci_high": 0.0015877343749999987
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.82052092355053,
    "startup_latency_ms_ci_low": 130.76521045056694,
    "startup_latency_ms_ci_high": 149.87573332366864,
    "deadline_miss_rate_mean": 0.044834437086092714,
    "deadline_miss_rate_ci_low": 0.03794701986754967,
    "deadline_miss_rate_ci_high": 0.05701986754966887,
    "wasted_bytes_mean": 7744.02,
    "wasted_bytes_ci_low": 7484.105625,
    "wasted_bytes_ci_high": 8021.869374999999,
    "sent_bytes_mean": 59158.215,
    "sent_bytes_ci_low": 59009.705875,
    "sent_bytes_ci_high": 59319.39275,
    "final_quality_utility_mean": 0.952084375,
    "final_quality_utility_ci_low": 0.9459714062500001,
    "final_quality_utility_ci_high": 0.9574875781250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.21610811112967,
    "startup_latency_ms_ci_low": 130.48744370082704,
    "startup_latency_ms_ci_high": 149.07502634034935,
    "deadline_miss_rate_mean": 0.048642384105960265,
    "deadline_miss_rate_ci_low": 0.03794619205298013,
    "deadline_miss_rate_ci_high": 0.06351076158940397,
    "wasted_bytes_mean": 7702.89,
    "wasted_bytes_ci_low": 7444.5315,
    "wasted_bytes_ci_high": 7967.82075,
    "sent_bytes_mean": 58668.01,
    "sent_bytes_ci_low": 58405.274875,
    "sent_bytes_ci_high": 58898.75175,
    "final_quality_utility_mean": 0.9494468750000001,
    "final_quality_utility_ci_low": 0.9424764062500001,
    "final_quality_utility_ci_high": 0.956013515625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 140.0496729286673,
    "startup_latency_ms_ci_low": 131.08295898301498,
    "startup_latency_ms_ci_high": 150.19206615296608,
    "deadline_miss_rate_mean": 0.11341059602649003,
    "deadline_miss_rate_ci_low": 0.08015894039735098,
    "deadline_miss_rate_ci_high": 0.14894288079470197,
    "wasted_bytes_mean": 9630.11,
    "wasted_bytes_ci_low": 9064.789,
    "wasted_bytes_ci_high": 10226.1065,
    "sent_bytes_mean": 59183.635,
    "sent_bytes_ci_low": 59031.68525,
    "sent_bytes_ci_high": 59349.26025,
    "final_quality_utility_mean": 0.929975,
    "final_quality_utility_ci_low": 0.9195746093750001,
    "final_quality_utility_ci_high": 0.939644296875
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.82052092355053,
    "startup_latency_ms_ci_low": 130.99842318895773,
    "startup_latency_ms_ci_high": 149.83044337690717,
    "deadline_miss_rate_mean": 0.044834437086092714,
    "deadline_miss_rate_ci_low": 0.03784685430463576,
    "deadline_miss_rate_ci_high": 0.05619288079470197,
    "wasted_bytes_mean": 7744.02,
    "wasted_bytes_ci_low": 7456.898,
    "wasted_bytes_ci_high": 8030.708125,
    "sent_bytes_mean": 59158.215,
    "sent_bytes_ci_low": 59013.61675,
    "sent_bytes_ci_high": 59315.5975,
    "final_quality_utility_mean": 0.952084375,
    "final_quality_utility_ci_low": 0.9463874218750001,
    "final_quality_utility_ci_high": 0.9578314843750001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.6044128124208924,
    "startup_latency_ms_ci_low": -3.9456295006440314,
    "startup_latency_ms_ci_high": 2.508222622186435,
    "deadline_miss_rate_mean": 0.0038079470198675498,
    "deadline_miss_rate_ci_low": -0.0005629139072847681,
    "deadline_miss_rate_ci_high": 0.01185430463576159,
    "wasted_bytes_mean": -41.13,
    "wasted_bytes_ci_low": -260.794875,
    "wasted_bytes_ci_high": 170.29024999999996,
    "sent_bytes_mean": -490.205,
    "sent_bytes_ci_low": -819.8682500000001,
    "sent_bytes_ci_high": -219.06712500000043,
    "final_quality_utility_mean": -0.002637500000000001,
    "final_quality_utility_ci_low": -0.006053281250000004,
    "final_quality_utility_ci_high": 0.0006790624999999953
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.6044128124208924,
    "startup_latency_ms_ci_low": -4.06534542980835,
    "startup_latency_ms_ci_high": 3.063986244614391,
    "deadline_miss_rate_mean": 0.0038079470198675498,
    "deadline_miss_rate_ci_low": -0.000529801324503311,
    "deadline_miss_rate_ci_high": 0.011887417218543046,
    "wasted_bytes_mean": -41.13,
    "wasted_bytes_ci_low": -260.6065,
    "wasted_bytes_ci_high": 174.84787499999993,
    "sent_bytes_mean": -490.205,
    "sent_bytes_ci_low": -800.66,
    "sent_bytes_ci_high": -224.43812500000004,
    "final_quality_utility_mean": -0.002637500000000001,
    "final_quality_utility_ci_low": -0.006234374999999999,
    "final_quality_utility_ci_high": 0.0008160156249999993
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.8335648175376116,
    "startup_latency_ms_ci_low": -5.858478693875871,
    "startup_latency_ms_ci_high": 3.7650486186683567,
    "deadline_miss_rate_mean": -0.0647682119205298,
    "deadline_miss_rate_ci_low": -0.10009602649006621,
    "deadline_miss_rate_ci_high": -0.031188741721854325,
    "wasted_bytes_mean": -1927.22,
    "wasted_bytes_ci_low": -2382.31525,
    "wasted_bytes_ci_high": -1443.0077500000002,
    "sent_bytes_mean": -515.625,
    "sent_bytes_ci_low": -832.126,
    "sent_bytes_ci_high": -239.9718750000002,
    "final_quality_utility_mean": 0.019471874999999996,
    "final_quality_utility_ci_low": 0.0132246875,
    "final_quality_utility_ci_high": 0.025595078124999983
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.55811483532398,
    "startup_latency_ms_ci_low": 103.44612673361276,
    "startup_latency_ms_ci_high": 106.53714443176622,
    "deadline_miss_rate_mean": 0.033344370860927154,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03380794701986755,
    "wasted_bytes_mean": 10017.405,
    "wasted_bytes_ci_low": 9866.731375,
    "wasted_bytes_ci_high": 10165.981249999999,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.35999999999,
    "final_quality_utility_mean": 0.983021875,
    "final_quality_utility_ci_low": 0.9811809375000001,
    "final_quality_utility_ci_high": 0.984896953125
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.61849101218199,
    "startup_latency_ms_ci_low": 103.51327895833623,
    "startup_latency_ms_ci_high": 106.48769026777579,
    "deadline_miss_rate_mean": 0.03341059602649007,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033973509933774834,
    "wasted_bytes_mean": 8381.09,
    "wasted_bytes_ci_low": 8245.322625,
    "wasted_bytes_ci_high": 8530.863625,
    "sent_bytes_mean": 62256.385,
    "sent_bytes_ci_low": 62231.65625,
    "sent_bytes_ci_high": 62277.707500000004,
    "final_quality_utility_mean": 0.9840281250000001,
    "final_quality_utility_ci_low": 0.9822996875000001,
    "final_quality_utility_ci_high": 0.98566625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.63019952903669,
    "startup_latency_ms_ci_low": 104.06954339657038,
    "startup_latency_ms_ci_high": 109.87204397848923,
    "deadline_miss_rate_mean": 0.033543046357615895,
    "deadline_miss_rate_ci_low": 0.03314569536423841,
    "deadline_miss_rate_ci_high": 0.03427152317880795,
    "wasted_bytes_mean": 6290.18,
    "wasted_bytes_ci_low": 6144.26025,
    "wasted_bytes_ci_high": 6448.67825,
    "sent_bytes_mean": 58679.83,
    "sent_bytes_ci_low": 58657.601125,
    "sent_bytes_ci_high": 58706.09525,
    "final_quality_utility_mean": 0.9858000000000001,
    "final_quality_utility_ci_low": 0.9837592187500002,
    "final_quality_utility_ci_high": 0.9876657031250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.55811483532398,
    "startup_latency_ms_ci_low": 103.44774849672098,
    "startup_latency_ms_ci_high": 106.56248371784608,
    "deadline_miss_rate_mean": 0.033344370860927154,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03380794701986755,
    "wasted_bytes_mean": 10017.405,
    "wasted_bytes_ci_low": 9867.237375,
    "wasted_bytes_ci_high": 10173.334875,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.983021875,
    "final_quality_utility_ci_low": 0.9811406250000002,
    "final_quality_utility_ci_high": 0.98480625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.060376176857993895,
    "startup_latency_ms_ci_low": -0.1633584095365231,
    "startup_latency_ms_ci_high": 0.2779152794818111,
    "deadline_miss_rate_mean": 6.622516556291387e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0001655629139072847,
    "wasted_bytes_mean": -1636.315,
    "wasted_bytes_ci_low": -1842.02575,
    "wasted_bytes_ci_high": -1434.398875,
    "sent_bytes_mean": 38.985,
    "sent_bytes_ci_low": 2.9565,
    "sent_bytes_ci_high": 65.925125,
    "final_quality_utility_mean": 0.0010062500000000013,
    "final_quality_utility_ci_low": -0.0015876562499999949,
    "final_quality_utility_ci_high": 0.0034596093749999952
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.060376176857993895,
    "startup_latency_ms_ci_low": -0.1583795603806963,
    "startup_latency_ms_ci_high": 0.2704400358019026,
    "deadline_miss_rate_mean": 6.622516556291387e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0001655629139072847,
    "wasted_bytes_mean": -1636.315,
    "wasted_bytes_ci_low": -1840.9662500000002,
    "wasted_bytes_ci_high": -1429.776125,
    "sent_bytes_mean": 38.985,
    "sent_bytes_ci_low": 5.0668750000000005,
    "sent_bytes_ci_high": 66.25662499999999,
    "final_quality_utility_mean": 0.0010062500000000013,
    "final_quality_utility_ci_low": -0.0014376562499999936,
    "final_quality_utility_ci_high": 0.0035443749999999937
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -2.0117085168547195,
    "startup_latency_ms_ci_low": -4.259260906311544,
    "startup_latency_ms_ci_high": 0.07329724880188282,
    "deadline_miss_rate_mean": -0.0001324503311258278,
    "deadline_miss_rate_ci_low": -0.0003642384105960264,
    "deadline_miss_rate_ci_high": 3.311258278145695e-05,
    "wasted_bytes_mean": 2090.91,
    "wasted_bytes_ci_low": 1905.150625,
    "wasted_bytes_ci_high": 2281.906875,
    "sent_bytes_mean": 3576.555,
    "sent_bytes_ci_low": 3535.047625,
    "sent_bytes_ci_high": 3611.392,
    "final_quality_utility_mean": -0.0017718749999999983,
    "final_quality_utility_ci_low": -0.004331249999999995,
    "final_quality_utility_ci_high": 0.0007160937499999951
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.05898248171522,
    "startup_latency_ms_ci_low": 124.02804777360211,
    "startup_latency_ms_ci_high": 141.35205421074136,
    "deadline_miss_rate_mean": 0.044801324503311264,
    "deadline_miss_rate_ci_low": 0.03774834437086093,
    "deadline_miss_rate_ci_high": 0.056227649006622506,
    "wasted_bytes_mean": 11007.36,
    "wasted_bytes_ci_low": 10722.05625,
    "wasted_bytes_ci_high": 11286.072125,
    "sent_bytes_mean": 62654.035,
    "sent_bytes_ci_low": 62502.05975,
    "sent_bytes_ci_high": 62817.811125,
    "final_quality_utility_mean": 0.9535062500000001,
    "final_quality_utility_ci_low": 0.947618359375,
    "final_quality_utility_ci_high": 0.959423984375
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 135.6276557133156,
    "startup_latency_ms_ci_low": 127.2708693042968,
    "startup_latency_ms_ci_high": 144.9046466900953,
    "deadline_miss_rate_mean": 0.05341059602649006,
    "deadline_miss_rate_ci_low": 0.03887251655629139,
    "deadline_miss_rate_ci_high": 0.07248509933774834,
    "wasted_bytes_mean": 9627.87,
    "wasted_bytes_ci_low": 9391.568625,
    "wasted_bytes_ci_high": 9888.025249999999,
    "sent_bytes_mean": 62487.735,
    "sent_bytes_ci_low": 62301.57275,
    "sent_bytes_ci_high": 62675.805,
    "final_quality_utility_mean": 0.951509375,
    "final_quality_utility_ci_low": 0.9454018750000001,
    "final_quality_utility_ci_high": 0.9571781250000001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 137.61469011846336,
    "startup_latency_ms_ci_low": 129.01612663986228,
    "startup_latency_ms_ci_high": 146.62722269738927,
    "deadline_miss_rate_mean": 0.10728476821192054,
    "deadline_miss_rate_ci_low": 0.0740049668874172,
    "deadline_miss_rate_ci_high": 0.14461754966887405,
    "wasted_bytes_mean": 9634.815,
    "wasted_bytes_ci_low": 9074.991875,
    "wasted_bytes_ci_high": 10195.296999999999,
    "sent_bytes_mean": 59180.865,
    "sent_bytes_ci_low": 59025.307625,
    "sent_bytes_ci_high": 59350.884750000005,
    "final_quality_utility_mean": 0.929521875,
    "final_quality_utility_ci_low": 0.9196710156250001,
    "final_quality_utility_ci_high": 0.939750234375
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.05898248171522,
    "startup_latency_ms_ci_low": 124.08499665494472,
    "startup_latency_ms_ci_high": 140.61358315212186,
    "deadline_miss_rate_mean": 0.044801324503311264,
    "deadline_miss_rate_ci_low": 0.03781456953642384,
    "deadline_miss_rate_ci_high": 0.05771605960264899,
    "wasted_bytes_mean": 11007.36,
    "wasted_bytes_ci_low": 10738.712625,
    "wasted_bytes_ci_high": 11290.51075,
    "sent_bytes_mean": 62654.035,
    "sent_bytes_ci_low": 62512.110125,
    "sent_bytes_ci_high": 62815.43125,
    "final_quality_utility_mean": 0.9535062500000001,
    "final_quality_utility_ci_low": 0.9472177343750001,
    "final_quality_utility_ci_high": 0.9592250781250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.568673231600385,
    "startup_latency_ms_ci_low": 0.7891398778892977,
    "startup_latency_ms_ci_high": 6.5757175122157685,
    "deadline_miss_rate_mean": 0.008609271523178808,
    "deadline_miss_rate_ci_low": -0.0015902317880794698,
    "deadline_miss_rate_ci_high": 0.023179635761589396,
    "wasted_bytes_mean": -1379.49,
    "wasted_bytes_ci_low": -1660.87675,
    "wasted_bytes_ci_high": -1084.4232500000003,
    "sent_bytes_mean": -166.3,
    "sent_bytes_ci_low": -380.220625,
    "sent_bytes_ci_high": 4.551124999999885,
    "final_quality_utility_mean": -0.0019968749999999987,
    "final_quality_utility_ci_low": -0.005606328124999997,
    "final_quality_utility_ci_high": 0.0017253906249999945
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.568673231600385,
    "startup_latency_ms_ci_low": 0.8931159566371075,
    "startup_latency_ms_ci_high": 6.614257710386561,
    "deadline_miss_rate_mean": 0.008609271523178808,
    "deadline_miss_rate_ci_low": -0.0016225165562913906,
    "deadline_miss_rate_ci_high": 0.023479304635761578,
    "wasted_bytes_mean": -1379.49,
    "wasted_bytes_ci_low": -1670.918625,
    "wasted_bytes_ci_high": -1092.969625,
    "sent_bytes_mean": -166.3,
    "sent_bytes_ci_low": -380.48125,
    "sent_bytes_ci_high": 6.556999999999662,
    "final_quality_utility_mean": -0.0019968749999999987,
    "final_quality_utility_ci_low": -0.005609453125,
    "final_quality_utility_ci_high": 0.0018754687500000002
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.987034405147749,
    "startup_latency_ms_ci_low": -5.7647541902370785,
    "startup_latency_ms_ci_high": 1.7966325522619553,
    "deadline_miss_rate_mean": -0.05387417218543046,
    "deadline_miss_rate_ci_low": -0.08533692052980131,
    "deadline_miss_rate_ci_high": -0.026025662251655632,
    "wasted_bytes_mean": -6.945,
    "wasted_bytes_ci_low": -479.275,
    "wasted_bytes_ci_high": 440.1666249999999,
    "sent_bytes_mean": 3306.87,
    "sent_bytes_ci_low": 3093.6037499999998,
    "sent_bytes_ci_high": 3486.3648749999998,
    "final_quality_utility_mean": 0.0219875,
    "final_quality_utility_ci_low": 0.016561093750000002,
    "final_quality_utility_ci_high": 0.028075078124999993
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.01826512788735,
    "startup_latency_ms_ci_low": 103.94437730310602,
    "startup_latency_ms_ci_high": 108.48981256106595,
    "deadline_miss_rate_mean": 0.03350993377483444,
    "deadline_miss_rate_ci_low": 0.03317880794701987,
    "deadline_miss_rate_ci_high": 0.03400662251655629,
    "wasted_bytes_mean": 7982.69,
    "wasted_bytes_ci_low": 7623.0145,
    "wasted_bytes_ci_high": 8318.551875,
    "sent_bytes_mean": 58653.295,
    "sent_bytes_ci_low": 58637.416249999995,
    "sent_bytes_ci_high": 58673.762,
    "final_quality_utility_mean": 0.9727375,
    "final_quality_utility_ci_low": 0.969201796875,
    "final_quality_utility_ci_high": 0.9761814062499999
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.61586838759122,
    "startup_latency_ms_ci_low": 103.71728691350336,
    "startup_latency_ms_ci_high": 108.17890681772788,
    "deadline_miss_rate_mean": 0.03341059602649007,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03390728476821193,
    "wasted_bytes_mean": 7704.845,
    "wasted_bytes_ci_low": 7388.92275,
    "wasted_bytes_ci_high": 8024.18825,
    "sent_bytes_mean": 58652.01,
    "sent_bytes_ci_low": 58636.727750000005,
    "sent_bytes_ci_high": 58667.291375,
    "final_quality_utility_mean": 0.9764312500000001,
    "final_quality_utility_ci_low": 0.97347765625,
    "final_quality_utility_ci_high": 0.9793282031250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.61918947281286,
    "startup_latency_ms_ci_low": 103.52130712331638,
    "startup_latency_ms_ci_high": 108.2702038346899,
    "deadline_miss_rate_mean": 0.033543046357615895,
    "deadline_miss_rate_ci_low": 0.033211920529801334,
    "deadline_miss_rate_ci_high": 0.03403973509933775,
    "wasted_bytes_mean": 7529.09,
    "wasted_bytes_ci_low": 7221.92525,
    "wasted_bytes_ci_high": 7853.705375,
    "sent_bytes_mean": 58674.68,
    "sent_bytes_ci_low": 58655.424000000006,
    "sent_bytes_ci_high": 58696.525625,
    "final_quality_utility_mean": 0.977759375,
    "final_quality_utility_ci_low": 0.974546796875,
    "final_quality_utility_ci_high": 0.9808813281250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.01826512788735,
    "startup_latency_ms_ci_low": 103.98108046810732,
    "startup_latency_ms_ci_high": 108.84306946097182,
    "deadline_miss_rate_mean": 0.03350993377483444,
    "deadline_miss_rate_ci_low": 0.03317880794701987,
    "deadline_miss_rate_ci_high": 0.03400662251655629,
    "wasted_bytes_mean": 7982.69,
    "wasted_bytes_ci_low": 7646.719125,
    "wasted_bytes_ci_high": 8334.387,
    "sent_bytes_mean": 58653.295,
    "sent_bytes_ci_low": 58636.43475,
    "sent_bytes_ci_high": 58672.715749999996,
    "final_quality_utility_mean": 0.9727375,
    "final_quality_utility_ci_low": 0.96935546875,
    "final_quality_utility_ci_high": 0.9759595312500002
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.4023967402961195,
    "startup_latency_ms_ci_low": -2.750994996421867,
    "startup_latency_ms_ci_high": 1.7603110374146744,
    "deadline_miss_rate_mean": -9.933774834437085e-05,
    "deadline_miss_rate_ci_low": -0.0003311258278145695,
    "deadline_miss_rate_ci_high": 0.0001324503311258278,
    "wasted_bytes_mean": -277.845,
    "wasted_bytes_ci_low": -738.47925,
    "wasted_bytes_ci_high": 164.17337499999968,
    "sent_bytes_mean": -1.285,
    "sent_bytes_ci_low": -27.466124999999998,
    "sent_bytes_ci_high": 21.593999999999976,
    "final_quality_utility_mean": 0.0036937500000000013,
    "final_quality_utility_ci_low": -0.0008690624999999996,
    "final_quality_utility_ci_high": 0.008650546874999996
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.4023967402961195,
    "startup_latency_ms_ci_low": -2.56315987570543,
    "startup_latency_ms_ci_high": 1.844829625617579,
    "deadline_miss_rate_mean": -9.933774834437085e-05,
    "deadline_miss_rate_ci_low": -0.0003311258278145695,
    "deadline_miss_rate_ci_high": 0.0001324503311258278,
    "wasted_bytes_mean": -277.845,
    "wasted_bytes_ci_low": -749.0766249999999,
    "wasted_bytes_ci_high": 192.42787499999972,
    "sent_bytes_mean": -1.285,
    "sent_bytes_ci_low": -27.325125,
    "sent_bytes_ci_high": 21.161374999999992,
    "final_quality_utility_mean": 0.0036937500000000013,
    "final_quality_utility_ci_low": -0.0011313281249999943,
    "final_quality_utility_ci_high": 0.008643828124999996
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.00332108522163054,
    "startup_latency_ms_ci_low": -2.502386952257498,
    "startup_latency_ms_ci_high": 2.199873643420967,
    "deadline_miss_rate_mean": -0.0001324503311258278,
    "deadline_miss_rate_ci_low": -0.0003642384105960264,
    "deadline_miss_rate_ci_high": 9.933774834437085e-05,
    "wasted_bytes_mean": 175.755,
    "wasted_bytes_ci_low": -244.919875,
    "wasted_bytes_ci_high": 592.2791249999996,
    "sent_bytes_mean": -22.67,
    "sent_bytes_ci_low": -53.93,
    "sent_bytes_ci_high": 4.310124999999972,
    "final_quality_utility_mean": -0.0013281249999999966,
    "final_quality_utility_ci_low": -0.0055568749999999915,
    "final_quality_utility_ci_high": 0.002976328124999996
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.82052092355053,
    "startup_latency_ms_ci_low": 130.66162060636674,
    "startup_latency_ms_ci_high": 149.84746975046951,
    "deadline_miss_rate_mean": 0.08807947019867549,
    "deadline_miss_rate_ci_low": 0.06052897350993377,
    "deadline_miss_rate_ci_high": 0.11824999999999997,
    "wasted_bytes_mean": 11714.555,
    "wasted_bytes_ci_low": 10991.584125,
    "wasted_bytes_ci_high": 12436.286750000001,
    "sent_bytes_mean": 59158.215,
    "sent_bytes_ci_low": 59011.1235,
    "sent_bytes_ci_high": 59324.312625,
    "final_quality_utility_mean": 0.9260718750000001,
    "final_quality_utility_ci_low": 0.9171714062499999,
    "final_quality_utility_ci_high": 0.9351471875
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.21610811112967,
    "startup_latency_ms_ci_low": 130.1998998280729,
    "startup_latency_ms_ci_high": 148.87960497945485,
    "deadline_miss_rate_mean": 0.08801324503311257,
    "deadline_miss_rate_ci_low": 0.06251076158940398,
    "deadline_miss_rate_ci_high": 0.12133029801324499,
    "wasted_bytes_mean": 11268.055,
    "wasted_bytes_ci_low": 10636.217625000001,
    "wasted_bytes_ci_high": 11948.28225,
    "sent_bytes_mean": 58668.01,
    "sent_bytes_ci_low": 58404.012875,
    "sent_bytes_ci_high": 58897.823375,
    "final_quality_utility_mean": 0.92641875,
    "final_quality_utility_ci_low": 0.9171371875000001,
    "final_quality_utility_ci_high": 0.9351219531250001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 140.0496729286673,
    "startup_latency_ms_ci_low": 131.1453736065489,
    "startup_latency_ms_ci_high": 149.91879779659774,
    "deadline_miss_rate_mean": 0.20341059602649003,
    "deadline_miss_rate_ci_low": 0.15489652317880795,
    "deadline_miss_rate_ci_high": 0.25688824503311253,
    "wasted_bytes_mean": 15077.215,
    "wasted_bytes_ci_low": 13749.57625,
    "wasted_bytes_ci_high": 16455.827624999998,
    "sent_bytes_mean": 59183.635,
    "sent_bytes_ci_low": 59043.24925,
    "sent_bytes_ci_high": 59355.496125000005,
    "final_quality_utility_mean": 0.8942281249999999,
    "final_quality_utility_ci_low": 0.8780680468750001,
    "final_quality_utility_ci_high": 0.90909234375
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.82052092355053,
    "startup_latency_ms_ci_low": 130.93225872623051,
    "startup_latency_ms_ci_high": 150.19552059921654,
    "deadline_miss_rate_mean": 0.08807947019867549,
    "deadline_miss_rate_ci_low": 0.062317052980132445,
    "deadline_miss_rate_ci_high": 0.11748344370860925,
    "wasted_bytes_mean": 11714.555,
    "wasted_bytes_ci_low": 10967.713249999999,
    "wasted_bytes_ci_high": 12442.098874999998,
    "sent_bytes_mean": 59158.215,
    "sent_bytes_ci_low": 59012.244375,
    "sent_bytes_ci_high": 59317.864125,
    "final_quality_utility_mean": 0.9260718750000001,
    "final_quality_utility_ci_low": 0.9174889062500001,
    "final_quality_utility_ci_high": 0.935222265625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.6044128124208924,
    "startup_latency_ms_ci_low": -4.2423179897727765,
    "startup_latency_ms_ci_high": 2.660083744402132,
    "deadline_miss_rate_mean": -6.622516556291369e-05,
    "deadline_miss_rate_ci_low": -0.014337748344370859,
    "deadline_miss_rate_ci_high": 0.014173013245033107,
    "wasted_bytes_mean": -446.5,
    "wasted_bytes_ci_low": -960.742625,
    "wasted_bytes_ci_high": 65.95849999999997,
    "sent_bytes_mean": -490.205,
    "sent_bytes_ci_low": -808.4855,
    "sent_bytes_ci_high": -212.61987500000006,
    "final_quality_utility_mean": 0.00034687500000000316,
    "final_quality_utility_ci_low": -0.004500156249999998,
    "final_quality_utility_ci_high": 0.004987734375000003
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.6044128124208924,
    "startup_latency_ms_ci_low": -4.208029721117955,
    "startup_latency_ms_ci_high": 2.7714228040373032,
    "deadline_miss_rate_mean": -6.622516556291369e-05,
    "deadline_miss_rate_ci_low": -0.014304635761589404,
    "deadline_miss_rate_ci_high": 0.01394122516556291,
    "wasted_bytes_mean": -446.5,
    "wasted_bytes_ci_low": -982.804125,
    "wasted_bytes_ci_high": 73.81549999999983,
    "sent_bytes_mean": -490.205,
    "sent_bytes_ci_low": -805.896625,
    "sent_bytes_ci_high": -230.38225000000008,
    "final_quality_utility_mean": 0.00034687500000000316,
    "final_quality_utility_ci_low": -0.004328124999999994,
    "final_quality_utility_ci_high": 0.005040625000000001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.8335648175376116,
    "startup_latency_ms_ci_low": -5.6044952661366425,
    "startup_latency_ms_ci_high": 3.9173694094917484,
    "deadline_miss_rate_mean": -0.11539735099337749,
    "deadline_miss_rate_ci_low": -0.16238824503311258,
    "deadline_miss_rate_ci_high": -0.07244619205298015,
    "wasted_bytes_mean": -3809.16,
    "wasted_bytes_ci_low": -4826.578750000001,
    "wasted_bytes_ci_high": -2883.2460000000005,
    "sent_bytes_mean": -515.625,
    "sent_bytes_ci_low": -850.8428749999999,
    "sent_bytes_ci_high": -248.33525000000003,
    "final_quality_utility_mean": 0.032190625,
    "final_quality_utility_ci_low": 0.022305078125000002,
    "final_quality_utility_ci_high": 0.042066406249999994
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.55811483532398,
    "startup_latency_ms_ci_low": 103.43890114226974,
    "startup_latency_ms_ci_high": 106.4796290018684,
    "deadline_miss_rate_mean": 0.033344370860927154,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03380794701986755,
    "wasted_bytes_mean": 11543.69,
    "wasted_bytes_ci_low": 11239.728125,
    "wasted_bytes_ci_high": 11861.604749999999,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.973309375,
    "final_quality_utility_ci_low": 0.970153046875,
    "final_quality_utility_ci_high": 0.976341015625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.61849101218199,
    "startup_latency_ms_ci_low": 103.5119829196715,
    "startup_latency_ms_ci_high": 106.47764847833903,
    "deadline_miss_rate_mean": 0.033443708609271525,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03417218543046358,
    "wasted_bytes_mean": 9867.415,
    "wasted_bytes_ci_low": 9579.897625,
    "wasted_bytes_ci_high": 10147.02325,
    "sent_bytes_mean": 62256.385,
    "sent_bytes_ci_low": 62232.8505,
    "sent_bytes_ci_high": 62277.606875,
    "final_quality_utility_mean": 0.9746812500000002,
    "final_quality_utility_ci_low": 0.97199375,
    "final_quality_utility_ci_high": 0.9775414843750001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.63019952903669,
    "startup_latency_ms_ci_low": 104.02162049207892,
    "startup_latency_ms_ci_high": 109.75525426878733,
    "deadline_miss_rate_mean": 0.033841059602649014,
    "deadline_miss_rate_ci_low": 0.033344370860927154,
    "deadline_miss_rate_ci_high": 0.03460264900662252,
    "wasted_bytes_mean": 7490.77,
    "wasted_bytes_ci_low": 7186.503625,
    "wasted_bytes_ci_high": 7829.8585,
    "sent_bytes_mean": 58679.83,
    "sent_bytes_ci_low": 58656.626375,
    "sent_bytes_ci_high": 58706.120625,
    "final_quality_utility_mean": 0.9782093750000002,
    "final_quality_utility_ci_low": 0.975,
    "final_quality_utility_ci_high": 0.9811696875000002
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.55811483532398,
    "startup_latency_ms_ci_low": 103.43231424535071,
    "startup_latency_ms_ci_high": 106.4470991532497,
    "deadline_miss_rate_mean": 0.033344370860927154,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03380794701986755,
    "wasted_bytes_mean": 11543.69,
    "wasted_bytes_ci_low": 11218.490624999999,
    "wasted_bytes_ci_high": 11860.425,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.973309375,
    "final_quality_utility_ci_low": 0.9703030468749999,
    "final_quality_utility_ci_high": 0.9763940625
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.060376176857993895,
    "startup_latency_ms_ci_low": -0.1612239845593004,
    "startup_latency_ms_ci_high": 0.2750253812351441,
    "deadline_miss_rate_mean": 9.93377483443708e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.00023178807947019854,
    "wasted_bytes_mean": -1676.275,
    "wasted_bytes_ci_low": -2116.40625,
    "wasted_bytes_ci_high": -1255.3860000000002,
    "sent_bytes_mean": 38.985,
    "sent_bytes_ci_low": 4.148625000000001,
    "sent_bytes_ci_high": 65.17262499999998,
    "final_quality_utility_mean": 0.0013718750000000057,
    "final_quality_utility_ci_low": -0.002741328124999991,
    "final_quality_utility_ci_high": 0.005428750000000001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.060376176857993895,
    "startup_latency_ms_ci_low": -0.15282566253455293,
    "startup_latency_ms_ci_high": 0.27894049525005704,
    "deadline_miss_rate_mean": 9.93377483443708e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.00023178807947019854,
    "wasted_bytes_mean": -1676.275,
    "wasted_bytes_ci_low": -2090.5768749999997,
    "wasted_bytes_ci_high": -1243.7587500000002,
    "sent_bytes_mean": 38.985,
    "sent_bytes_ci_low": 3.8291250000000003,
    "sent_bytes_ci_high": 66.29612499999999,
    "final_quality_utility_mean": 0.0013718750000000057,
    "final_quality_utility_ci_low": -0.0028035937499999936,
    "final_quality_utility_ci_high": 0.005618828125
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -2.0117085168547195,
    "startup_latency_ms_ci_low": -4.628519892957544,
    "startup_latency_ms_ci_high": 0.10595162687840184,
    "deadline_miss_rate_mean": -0.0003973509933774834,
    "deadline_miss_rate_ci_low": -0.0006953642384105959,
    "deadline_miss_rate_ci_high": -0.0001324503311258278,
    "wasted_bytes_mean": 2376.645,
    "wasted_bytes_ci_low": 1965.0984999999998,
    "wasted_bytes_ci_high": 2779.8127499999996,
    "sent_bytes_mean": 3576.555,
    "sent_bytes_ci_low": 3529.963,
    "sent_bytes_ci_high": 3610.6145,
    "final_quality_utility_mean": -0.0035281249999999918,
    "final_quality_utility_ci_low": -0.007591406249999989,
    "final_quality_utility_ci_high": 0.0006165625000000053
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.05898248171522,
    "startup_latency_ms_ci_low": 124.0028224827055,
    "startup_latency_ms_ci_high": 140.15626532967667,
    "deadline_miss_rate_mean": 0.10579470198675497,
    "deadline_miss_rate_ci_low": 0.07367466887417218,
    "deadline_miss_rate_ci_high": 0.14344784768211918,
    "wasted_bytes_mean": 14884.935,
    "wasted_bytes_ci_low": 14150.348375,
    "wasted_bytes_ci_high": 15653.42775,
    "sent_bytes_mean": 62654.035,
    "sent_bytes_ci_low": 62505.972125,
    "sent_bytes_ci_high": 62818.009625,
    "final_quality_utility_mean": 0.9284968750000001,
    "final_quality_utility_ci_low": 0.918815234375,
    "final_quality_utility_ci_high": 0.9374503125
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 135.6276557133156,
    "startup_latency_ms_ci_low": 126.73479279867858,
    "startup_latency_ms_ci_high": 144.64188884376264,
    "deadline_miss_rate_mean": 0.08324503311258277,
    "deadline_miss_rate_ci_low": 0.05727814569536425,
    "deadline_miss_rate_ci_high": 0.11248344370860927,
    "wasted_bytes_mean": 13411.435,
    "wasted_bytes_ci_low": 12768.046999999999,
    "wasted_bytes_ci_high": 14082.202874999999,
    "sent_bytes_mean": 62487.735,
    "sent_bytes_ci_low": 62297.11675,
    "sent_bytes_ci_high": 62682.797875000004,
    "final_quality_utility_mean": 0.926940625,
    "final_quality_utility_ci_low": 0.91811171875,
    "final_quality_utility_ci_high": 0.9348408593750002
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 137.61469011846336,
    "startup_latency_ms_ci_low": 129.22078420148694,
    "startup_latency_ms_ci_high": 146.71741112968724,
    "deadline_miss_rate_mean": 0.21162251655629136,
    "deadline_miss_rate_ci_low": 0.1638394039735099,
    "deadline_miss_rate_ci_high": 0.2637417218543046,
    "wasted_bytes_mean": 15130.97,
    "wasted_bytes_ci_low": 13847.669249999999,
    "wasted_bytes_ci_high": 16498.762749999998,
    "sent_bytes_mean": 59180.865,
    "sent_bytes_ci_low": 59024.678,
    "sent_bytes_ci_high": 59351.094999999994,
    "final_quality_utility_mean": 0.8934406250000001,
    "final_quality_utility_ci_low": 0.877215625,
    "final_quality_utility_ci_high": 0.90845171875
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.05898248171522,
    "startup_latency_ms_ci_low": 123.88371644836029,
    "startup_latency_ms_ci_high": 140.69953567749414,
    "deadline_miss_rate_mean": 0.10579470198675497,
    "deadline_miss_rate_ci_low": 0.07405794701986755,
    "deadline_miss_rate_ci_high": 0.14384271523178804,
    "wasted_bytes_mean": 14884.935,
    "wasted_bytes_ci_low": 14187.55575,
    "wasted_bytes_ci_high": 15707.406874999999,
    "sent_bytes_mean": 62654.035,
    "sent_bytes_ci_low": 62502.215124999995,
    "sent_bytes_ci_high": 62822.090000000004,
    "final_quality_utility_mean": 0.9284968750000001,
    "final_quality_utility_ci_low": 0.9188121874999999,
    "final_quality_utility_ci_high": 0.9373289062500001
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.568673231600385,
    "startup_latency_ms_ci_low": 0.8609831162853556,
    "startup_latency_ms_ci_high": 6.58807530794976,
    "deadline_miss_rate_mean": -0.022549668874172188,
    "deadline_miss_rate_ci_low": -0.05295778145695364,
    "deadline_miss_rate_ci_high": 0.006061258278145684,
    "wasted_bytes_mean": -1473.5,
    "wasted_bytes_ci_low": -2116.154,
    "wasted_bytes_ci_high": -814.7021250000009,
    "sent_bytes_mean": -166.3,
    "sent_bytes_ci_low": -382.884875,
    "sent_bytes_ci_high": 3.3846249999999474,
    "final_quality_utility_mean": -0.0015562500000000034,
    "final_quality_utility_ci_low": -0.007353593750000007,
    "final_quality_utility_ci_high": 0.004684999999999994
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.568673231600385,
    "startup_latency_ms_ci_low": 0.7747986338969367,
    "startup_latency_ms_ci_high": 6.535280142697887,
    "deadline_miss_rate_mean": -0.022549668874172188,
    "deadline_miss_rate_ci_low": -0.053449503311258285,
    "deadline_miss_rate_ci_high": 0.006231788079470162,
    "wasted_bytes_mean": -1473.5,
    "wasted_bytes_ci_low": -2100.070125,
    "wasted_bytes_ci_high": -831.37675,
    "sent_bytes_mean": -166.3,
    "sent_bytes_ci_low": -391.09412499999996,
    "sent_bytes_ci_high": 11.814999999999944,
    "final_quality_utility_mean": -0.0015562500000000034,
    "final_quality_utility_ci_low": -0.0074251562499999995,
    "final_quality_utility_ci_high": 0.004582734374999987
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.987034405147749,
    "startup_latency_ms_ci_low": -6.126312925937068,
    "startup_latency_ms_ci_high": 1.7042124921565462,
    "deadline_miss_rate_mean": -0.1283774834437086,
    "deadline_miss_rate_ci_low": -0.17292135761589406,
    "deadline_miss_rate_ci_high": -0.08618708609271526,
    "wasted_bytes_mean": -1719.535,
    "wasted_bytes_ci_low": -2775.216875,
    "wasted_bytes_ci_high": -738.4185000000012,
    "sent_bytes_mean": 3306.87,
    "sent_bytes_ci_low": 3103.302375,
    "sent_bytes_ci_high": 3481.4398749999996,
    "final_quality_utility_mean": 0.0335,
    "final_quality_utility_ci_low": 0.02428109375000001,
    "final_quality_utility_ci_high": 0.04323164062500001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.08863936042222,
    "startup_latency_ms_ci_low": 83.89751055273327,
    "startup_latency_ms_ci_high": 90.3261873983752,
    "deadline_miss_rate_mean": 0.027516556291390736,
    "deadline_miss_rate_ci_low": 0.02682119205298014,
    "deadline_miss_rate_ci_high": 0.028377483443708617,
    "wasted_bytes_mean": 6356.525,
    "wasted_bytes_ci_low": 6212.898999999999,
    "wasted_bytes_ci_high": 6498.3145,
    "sent_bytes_mean": 58702.01,
    "sent_bytes_ci_low": 58670.67525,
    "sent_bytes_ci_high": 58737.230125,
    "final_quality_utility_mean": 0.9841343750000001,
    "final_quality_utility_ci_low": 0.98229359375,
    "final_quality_utility_ci_high": 0.985978359375
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.97968404539209,
    "startup_latency_ms_ci_low": 84.7274494571726,
    "startup_latency_ms_ci_high": 91.7404938414763,
    "deadline_miss_rate_mean": 0.027649006622516566,
    "deadline_miss_rate_ci_low": 0.026887417218543055,
    "deadline_miss_rate_ci_high": 0.028610099337748347,
    "wasted_bytes_mean": 6392.905,
    "wasted_bytes_ci_low": 6245.088125,
    "wasted_bytes_ci_high": 6546.093875,
    "sent_bytes_mean": 58698.91,
    "sent_bytes_ci_low": 58665.138249999996,
    "sent_bytes_ci_high": 58735.09825,
    "final_quality_utility_mean": 0.983790625,
    "final_quality_utility_ci_low": 0.98184984375,
    "final_quality_utility_ci_high": 0.9856846093750001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.62773874593698,
    "startup_latency_ms_ci_low": 83.47485440008872,
    "startup_latency_ms_ci_high": 90.20078687333248,
    "deadline_miss_rate_mean": 0.02788079470198676,
    "deadline_miss_rate_ci_low": 0.02682119205298014,
    "deadline_miss_rate_ci_high": 0.029173013245033113,
    "wasted_bytes_mean": 6310.655,
    "wasted_bytes_ci_low": 6170.3925,
    "wasted_bytes_ci_high": 6451.503,
    "sent_bytes_mean": 58707.945,
    "sent_bytes_ci_low": 58675.797750000005,
    "sent_bytes_ci_high": 58744.706375,
    "final_quality_utility_mean": 0.9848375000000001,
    "final_quality_utility_ci_low": 0.9830713281250003,
    "final_quality_utility_ci_high": 0.9865750781250001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.08863936042222,
    "startup_latency_ms_ci_low": 83.97008245959107,
    "startup_latency_ms_ci_high": 90.65927778386266,
    "deadline_miss_rate_mean": 0.027516556291390736,
    "deadline_miss_rate_ci_low": 0.02682119205298014,
    "deadline_miss_rate_ci_high": 0.02841059602649007,
    "wasted_bytes_mean": 6356.525,
    "wasted_bytes_ci_low": 6222.884999999999,
    "wasted_bytes_ci_high": 6501.96725,
    "sent_bytes_mean": 58702.01,
    "sent_bytes_ci_low": 58670.820374999996,
    "sent_bytes_ci_high": 58737.258499999996,
    "final_quality_utility_mean": 0.9841343750000001,
    "final_quality_utility_ci_low": 0.9823686718750001,
    "final_quality_utility_ci_high": 0.985934375
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.8910446849698869,
    "startup_latency_ms_ci_low": -0.9676578672167392,
    "startup_latency_ms_ci_high": 2.8840064160540333,
    "deadline_miss_rate_mean": 0.00013245033112582784,
    "deadline_miss_rate_ci_low": -3.311258278145698e-05,
    "deadline_miss_rate_ci_high": 0.00033112582781456964,
    "wasted_bytes_mean": 36.38,
    "wasted_bytes_ci_low": -152.10825,
    "wasted_bytes_ci_high": 228.98099999999963,
    "sent_bytes_mean": -3.1,
    "sent_bytes_ci_low": -37.985125,
    "sent_bytes_ci_high": 29.22887499999998,
    "final_quality_utility_mean": -0.00034375000000000047,
    "final_quality_utility_ci_low": -0.002759765624999998,
    "final_quality_utility_ci_high": 0.0021751562499999957
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.8910446849698869,
    "startup_latency_ms_ci_low": -1.1656706997864466,
    "startup_latency_ms_ci_high": 3.0219931270433835,
    "deadline_miss_rate_mean": 0.00013245033112582784,
    "deadline_miss_rate_ci_low": -3.3112582781457e-05,
    "deadline_miss_rate_ci_high": 0.00033112582781456954,
    "wasted_bytes_mean": 36.38,
    "wasted_bytes_ci_low": -163.80812500000002,
    "wasted_bytes_ci_high": 240.7316249999999,
    "sent_bytes_mean": -3.1,
    "sent_bytes_ci_low": -38.060375,
    "sent_bytes_ci_high": 29.2379999999999,
    "final_quality_utility_mean": -0.00034375000000000047,
    "final_quality_utility_ci_low": -0.002819218749999996,
    "final_quality_utility_ci_high": 0.001993906249999997
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.3519452994551155,
    "startup_latency_ms_ci_low": -0.6620233522713191,
    "startup_latency_ms_ci_high": 3.5568592676679764,
    "deadline_miss_rate_mean": -0.00023178807947019865,
    "deadline_miss_rate_ci_low": -0.0007615894039735099,
    "deadline_miss_rate_ci_high": 0.00016556291390728477,
    "wasted_bytes_mean": 82.25,
    "wasted_bytes_ci_low": -132.76625,
    "wasted_bytes_ci_high": 298.53437499999995,
    "sent_bytes_mean": -9.035,
    "sent_bytes_ci_low": -45.5915,
    "sent_bytes_ci_high": 22.541999999999987,
    "final_quality_utility_mean": -0.0010468749999999988,
    "final_quality_utility_ci_low": -0.00363765625,
    "final_quality_utility_ci_high": 0.0017785937499999957
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.48312120224013,
    "startup_latency_ms_ci_low": 100.92575538412213,
    "startup_latency_ms_ci_high": 114.99018276047636,
    "deadline_miss_rate_mean": 0.04102649006622516,
    "deadline_miss_rate_ci_low": 0.030430463576158945,
    "deadline_miss_rate_ci_high": 0.05612665562913907,
    "wasted_bytes_mean": 7612.355,
    "wasted_bytes_ci_low": 7352.21975,
    "wasted_bytes_ci_high": 7891.989374999999,
    "sent_bytes_mean": 59117.875,
    "sent_bytes_ci_low": 58981.6985,
    "sent_bytes_ci_high": 59269.157875,
    "final_quality_utility_mean": 0.955,
    "final_quality_utility_ci_low": 0.9488338281250002,
    "final_quality_utility_ci_high": 0.9605906250000001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.05899336306057,
    "startup_latency_ms_ci_low": 103.1467182692113,
    "startup_latency_ms_ci_high": 117.75715736723048,
    "deadline_miss_rate_mean": 0.04132450331125828,
    "deadline_miss_rate_ci_low": 0.03072847682119206,
    "deadline_miss_rate_ci_high": 0.05635761589403973,
    "wasted_bytes_mean": 7465.95,
    "wasted_bytes_ci_low": 7228.6402499999995,
    "wasted_bytes_ci_high": 7709.21475,
    "sent_bytes_mean": 58718.31,
    "sent_bytes_ci_low": 58470.12925,
    "sent_bytes_ci_high": 58957.490125000004,
    "final_quality_utility_mean": 0.952559375,
    "final_quality_utility_ci_low": 0.9456749999999999,
    "final_quality_utility_ci_high": 0.9586449218750002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.59322682686896,
    "startup_latency_ms_ci_low": 100.50412073555056,
    "startup_latency_ms_ci_high": 114.64157892986552,
    "deadline_miss_rate_mean": 0.0966887417218543,
    "deadline_miss_rate_ci_low": 0.06694701986754967,
    "deadline_miss_rate_ci_high": 0.13093046357615892,
    "wasted_bytes_mean": 9134.82,
    "wasted_bytes_ci_low": 8658.747500000001,
    "wasted_bytes_ci_high": 9659.852125,
    "sent_bytes_mean": 59144.075,
    "sent_bytes_ci_low": 58992.73425,
    "sent_bytes_ci_high": 59310.301875000005,
    "final_quality_utility_mean": 0.9358906250000001,
    "final_quality_utility_ci_low": 0.926111953125,
    "final_quality_utility_ci_high": 0.9455628125000002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.48312120224013,
    "startup_latency_ms_ci_low": 100.649796677953,
    "startup_latency_ms_ci_high": 115.28395732763816,
    "deadline_miss_rate_mean": 0.04102649006622516,
    "deadline_miss_rate_ci_low": 0.030562913907284776,
    "deadline_miss_rate_ci_high": 0.05549668874172184,
    "wasted_bytes_mean": 7612.355,
    "wasted_bytes_ci_low": 7344.836,
    "wasted_bytes_ci_high": 7888.05225,
    "sent_bytes_mean": 59117.875,
    "sent_bytes_ci_low": 58974.798875,
    "sent_bytes_ci_high": 59280.2225,
    "final_quality_utility_mean": 0.955,
    "final_quality_utility_ci_low": 0.9488841406250001,
    "final_quality_utility_ci_high": 0.9607313281250001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 2.575872160820442,
    "startup_latency_ms_ci_low": 0.04037334365956254,
    "startup_latency_ms_ci_high": 5.349890111491488,
    "deadline_miss_rate_mean": 0.00029801324503311264,
    "deadline_miss_rate_ci_low": -0.00019867549668874172,
    "deadline_miss_rate_ci_high": 0.0008940397350993379,
    "wasted_bytes_mean": -146.405,
    "wasted_bytes_ci_low": -348.23012500000004,
    "wasted_bytes_ci_high": 65.20299999999995,
    "sent_bytes_mean": -399.565,
    "sent_bytes_ci_low": -659.746625,
    "sent_bytes_ci_high": -189.16325000000006,
    "final_quality_utility_mean": -0.002440625000000004,
    "final_quality_utility_ci_low": -0.005356406250000007,
    "final_quality_utility_ci_high": 9.398437499999751e-05
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 2.575872160820442,
    "startup_latency_ms_ci_low": 0.10555522967527582,
    "startup_latency_ms_ci_high": 5.228295806604616,
    "deadline_miss_rate_mean": 0.00029801324503311264,
    "deadline_miss_rate_ci_low": -0.0001986754966887417,
    "deadline_miss_rate_ci_high": 0.0008609271523178809,
    "wasted_bytes_mean": -146.405,
    "wasted_bytes_ci_low": -355.61075,
    "wasted_bytes_ci_high": 74.43437499999982,
    "sent_bytes_mean": -399.565,
    "sent_bytes_ci_low": -653.3652500000001,
    "sent_bytes_ci_high": -188.394125,
    "final_quality_utility_mean": -0.002440625000000004,
    "final_quality_utility_ci_low": -0.005543984374999998,
    "final_quality_utility_ci_high": 0.0002999999999999947
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.465766536191622,
    "startup_latency_ms_ci_low": -0.45246283154756484,
    "startup_latency_ms_ci_high": 5.222024735977293,
    "deadline_miss_rate_mean": -0.055364238410596026,
    "deadline_miss_rate_ci_low": -0.08621440397350993,
    "deadline_miss_rate_ci_high": -0.026290562913907287,
    "wasted_bytes_mean": -1668.87,
    "wasted_bytes_ci_low": -2094.585,
    "wasted_bytes_ci_high": -1266.075875,
    "sent_bytes_mean": -425.765,
    "sent_bytes_ci_low": -671.40775,
    "sent_bytes_ci_high": -213.54225000000005,
    "final_quality_utility_mean": 0.016668749999999996,
    "final_quality_utility_ci_low": 0.011156093749999995,
    "final_quality_utility_ci_high": 0.02256593749999999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 82.72146030859734,
    "startup_latency_ms_ci_low": 81.81581883485148,
    "startup_latency_ms_ci_high": 84.23744213898462,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027086092715231797,
    "wasted_bytes_mean": 9739.19,
    "wasted_bytes_ci_low": 9602.01125,
    "wasted_bytes_ci_high": 9882.035,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.9867281250000001,
    "final_quality_utility_ci_low": 0.9849906250000001,
    "final_quality_utility_ci_high": 0.9883907031250001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.22967447550138,
    "startup_latency_ms_ci_low": 81.94146548666451,
    "startup_latency_ms_ci_high": 84.98572005268691,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027086092715231797,
    "wasted_bytes_mean": 6335.165,
    "wasted_bytes_ci_low": 6205.028375,
    "wasted_bytes_ci_high": 6469.89325,
    "sent_bytes_mean": 58657.07,
    "sent_bytes_ci_low": 58642.748625,
    "sent_bytes_ci_high": 58671.930875,
    "final_quality_utility_mean": 0.9846437500000002,
    "final_quality_utility_ci_low": 0.982799921875,
    "final_quality_utility_ci_high": 0.9863907031250002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.09476693650191,
    "startup_latency_ms_ci_low": 81.56689797743118,
    "startup_latency_ms_ci_high": 85.08126109656148,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027052980132450336,
    "wasted_bytes_mean": 6341.755,
    "wasted_bytes_ci_low": 6193.728125000001,
    "wasted_bytes_ci_high": 6488.766375,
    "sent_bytes_mean": 58668.53,
    "sent_bytes_ci_low": 58649.393,
    "sent_bytes_ci_high": 58689.592124999996,
    "final_quality_utility_mean": 0.9847,
    "final_quality_utility_ci_low": 0.9827902343750001,
    "final_quality_utility_ci_high": 0.9864849218749999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 82.72146030859734,
    "startup_latency_ms_ci_low": 81.82061671476349,
    "startup_latency_ms_ci_high": 84.2187889090906,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027086092715231797,
    "wasted_bytes_mean": 9739.19,
    "wasted_bytes_ci_low": 9607.5375,
    "wasted_bytes_ci_high": 9879.64975,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.9867281250000001,
    "final_quality_utility_ci_low": 0.9850717968750001,
    "final_quality_utility_ci_high": 0.9883625
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.5082141669040449,
    "startup_latency_ms_ci_low": -0.06473339599066985,
    "startup_latency_ms_ci_high": 1.4922075446039982,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3404.025,
    "wasted_bytes_ci_low": -3607.91875,
    "wasted_bytes_ci_high": -3228.8792500000004,
    "sent_bytes_mean": -3560.33,
    "sent_bytes_ci_low": -3577.017375,
    "sent_bytes_ci_high": -3544.06475,
    "final_quality_utility_mean": -0.0020843749999999955,
    "final_quality_utility_ci_low": -0.004631406249999995,
    "final_quality_utility_ci_high": 0.0005032812500000012
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.5082141669040449,
    "startup_latency_ms_ci_low": -0.06750075871056531,
    "startup_latency_ms_ci_high": 1.4625674702229876,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3404.025,
    "wasted_bytes_ci_low": -3578.1912500000003,
    "wasted_bytes_ci_high": -3211.209,
    "sent_bytes_mean": -3560.33,
    "sent_bytes_ci_low": -3575.81075,
    "sent_bytes_ci_high": -3544.3443749999997,
    "final_quality_utility_mean": -0.0020843749999999955,
    "final_quality_utility_ci_low": -0.004572187499999994,
    "final_quality_utility_ci_high": 0.0005032031250000033
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.1349075389994779,
    "startup_latency_ms_ci_low": -1.3626619283502241,
    "startup_latency_ms_ci_high": 1.478433204271498,
    "deadline_miss_rate_mean": 1.734723475976807e-20,
    "deadline_miss_rate_ci_low": -9.93377483443709e-05,
    "deadline_miss_rate_ci_high": 9.933774834437096e-05,
    "wasted_bytes_mean": -6.59,
    "wasted_bytes_ci_low": -223.12325,
    "wasted_bytes_ci_high": 206.61874999999998,
    "sent_bytes_mean": -11.46,
    "sent_bytes_ci_low": -35.715250000000005,
    "sent_bytes_ci_high": 12.400499999999969,
    "final_quality_utility_mean": -5.6249999999999355e-05,
    "final_quality_utility_ci_low": -0.0027222656250000007,
    "final_quality_utility_ci_high": 0.0024532812500000036
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.8258835609599,
    "startup_latency_ms_ci_low": 95.08035383904003,
    "startup_latency_ms_ci_high": 107.16779821640986,
    "deadline_miss_rate_mean": 0.04049668874172186,
    "deadline_miss_rate_ci_low": 0.02999917218543047,
    "deadline_miss_rate_ci_high": 0.05546440397350993,
    "wasted_bytes_mean": 10698.975,
    "wasted_bytes_ci_low": 10464.665125000001,
    "wasted_bytes_ci_high": 10960.733875,
    "sent_bytes_mean": 62598.925,
    "sent_bytes_ci_low": 62461.67325,
    "sent_bytes_ci_high": 62753.671,
    "final_quality_utility_mean": 0.9581000000000001,
    "final_quality_utility_ci_low": 0.951783984375,
    "final_quality_utility_ci_high": 0.963941484375
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.03018109430141,
    "startup_latency_ms_ci_low": 97.54755294978968,
    "startup_latency_ms_ci_high": 111.38694909285822,
    "deadline_miss_rate_mean": 0.044304635761589405,
    "deadline_miss_rate_ci_low": 0.02980049668874173,
    "deadline_miss_rate_ci_high": 0.06311672185430461,
    "wasted_bytes_mean": 7477.255,
    "wasted_bytes_ci_low": 7238.029375,
    "wasted_bytes_ci_high": 7730.1855,
    "sent_bytes_mean": 58771.71,
    "sent_bytes_ci_low": 58557.314374999994,
    "sent_bytes_ci_high": 58971.289125,
    "final_quality_utility_mean": 0.9538718750000001,
    "final_quality_utility_ci_low": 0.9465313281250002,
    "final_quality_utility_ci_high": 0.9606629687500001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 103.72508630980468,
    "startup_latency_ms_ci_low": 97.527893363934,
    "startup_latency_ms_ci_high": 110.49843133064998,
    "deadline_miss_rate_mean": 0.12367549668874173,
    "deadline_miss_rate_ci_low": 0.08737334437086092,
    "deadline_miss_rate_ci_high": 0.1663253311258278,
    "wasted_bytes_mean": 9401.755,
    "wasted_bytes_ci_low": 8843.7835,
    "wasted_bytes_ci_high": 9949.921999999999,
    "sent_bytes_mean": 59115.26,
    "sent_bytes_ci_low": 58975.936624999995,
    "sent_bytes_ci_high": 59286.805875,
    "final_quality_utility_mean": 0.9332281250000001,
    "final_quality_utility_ci_low": 0.9223679687499999,
    "final_quality_utility_ci_high": 0.94272640625
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.8258835609599,
    "startup_latency_ms_ci_low": 94.63328434234087,
    "startup_latency_ms_ci_high": 107.11339504849333,
    "deadline_miss_rate_mean": 0.04049668874172186,
    "deadline_miss_rate_ci_low": 0.03000000000000001,
    "deadline_miss_rate_ci_high": 0.056197847682119176,
    "wasted_bytes_mean": 10698.975,
    "wasted_bytes_ci_low": 10455.631375,
    "wasted_bytes_ci_high": 10959.826625,
    "sent_bytes_mean": 62598.925,
    "sent_bytes_ci_low": 62460.008499999996,
    "sent_bytes_ci_high": 62758.984249999994,
    "final_quality_utility_mean": 0.9581000000000001,
    "final_quality_utility_ci_low": 0.9515678125000002,
    "final_quality_utility_ci_high": 0.9637318750000001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2042975333414967,
    "startup_latency_ms_ci_low": 0.8751332100103594,
    "startup_latency_ms_ci_high": 5.900761386821897,
    "deadline_miss_rate_mean": 0.0038079470198675493,
    "deadline_miss_rate_ci_low": -0.0011920529801324503,
    "deadline_miss_rate_ci_high": 0.016697019867549623,
    "wasted_bytes_mean": -3221.72,
    "wasted_bytes_ci_low": -3436.6307500000003,
    "wasted_bytes_ci_high": -3016.22525,
    "sent_bytes_mean": -3827.215,
    "sent_bytes_ci_low": -4066.6605,
    "sent_bytes_ci_high": -3638.321125,
    "final_quality_utility_mean": -0.004228124999999995,
    "final_quality_utility_ci_low": -0.007784609374999994,
    "final_quality_utility_ci_high": -0.0007777343750000015
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2042975333414967,
    "startup_latency_ms_ci_low": 0.8510608890145904,
    "startup_latency_ms_ci_high": 5.685268409768324,
    "deadline_miss_rate_mean": 0.0038079470198675493,
    "deadline_miss_rate_ci_low": -0.0012251655629139072,
    "deadline_miss_rate_ci_high": 0.013278145695364238,
    "wasted_bytes_mean": -3221.72,
    "wasted_bytes_ci_low": -3430.7738750000003,
    "wasted_bytes_ci_high": -3016.5747499999998,
    "sent_bytes_mean": -3827.215,
    "sent_bytes_ci_low": -4065.7645,
    "sent_bytes_ci_high": -3643.887875,
    "final_quality_utility_mean": -0.004228124999999995,
    "final_quality_utility_ci_low": -0.007834843749999994,
    "final_quality_utility_ci_high": -0.0008214843749999973
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.3050947844967198,
    "startup_latency_ms_ci_low": -2.096696875937333,
    "startup_latency_ms_ci_high": 2.8994549305874124,
    "deadline_miss_rate_mean": -0.07937086092715231,
    "deadline_miss_rate_ci_low": -0.12199254966887418,
    "deadline_miss_rate_ci_high": -0.0447996688741722,
    "wasted_bytes_mean": -1924.5,
    "wasted_bytes_ci_low": -2407.9285,
    "wasted_bytes_ci_high": -1504.0307500000004,
    "sent_bytes_mean": -343.55,
    "sent_bytes_ci_low": -567.573375,
    "sent_bytes_ci_high": -144.9203750000001,
    "final_quality_utility_mean": 0.020643750000000006,
    "final_quality_utility_ci_low": 0.014812265625000012,
    "final_quality_utility_ci_high": 0.027106250000000002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.08863936042222,
    "startup_latency_ms_ci_low": 83.97413478849136,
    "startup_latency_ms_ci_high": 90.72344645278497,
    "deadline_miss_rate_mean": 0.02758278145695365,
    "deadline_miss_rate_ci_low": 0.026854304635761595,
    "deadline_miss_rate_ci_high": 0.02844370860927153,
    "wasted_bytes_mean": 7843.06,
    "wasted_bytes_ci_low": 7556.901625,
    "wasted_bytes_ci_high": 8162.991375,
    "sent_bytes_mean": 58702.01,
    "sent_bytes_ci_low": 58669.68725,
    "sent_bytes_ci_high": 58737.550625,
    "final_quality_utility_mean": 0.9749000000000001,
    "final_quality_utility_ci_low": 0.971934296875,
    "final_quality_utility_ci_high": 0.9779440625
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.97968404539209,
    "startup_latency_ms_ci_low": 84.73498407336984,
    "startup_latency_ms_ci_high": 91.65420033339782,
    "deadline_miss_rate_mean": 0.027748344370860933,
    "deadline_miss_rate_ci_low": 0.026986754966887423,
    "deadline_miss_rate_ci_high": 0.028708609271523185,
    "wasted_bytes_mean": 7834.48,
    "wasted_bytes_ci_low": 7513.213374999999,
    "wasted_bytes_ci_high": 8164.7408749999995,
    "sent_bytes_mean": 58698.91,
    "sent_bytes_ci_low": 58664.804375,
    "sent_bytes_ci_high": 58735.57175,
    "final_quality_utility_mean": 0.9746625,
    "final_quality_utility_ci_low": 0.9713404687500001,
    "final_quality_utility_ci_high": 0.97790359375
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.62773874593698,
    "startup_latency_ms_ci_low": 83.50696813890443,
    "startup_latency_ms_ci_high": 90.1529756831647,
    "deadline_miss_rate_mean": 0.027947019867549674,
    "deadline_miss_rate_ci_low": 0.026920529801324512,
    "deadline_miss_rate_ci_high": 0.02917218543046358,
    "wasted_bytes_mean": 7725.59,
    "wasted_bytes_ci_low": 7422.6715,
    "wasted_bytes_ci_high": 8048.012125,
    "sent_bytes_mean": 58707.945,
    "sent_bytes_ci_low": 58675.674625,
    "sent_bytes_ci_high": 58744.58875,
    "final_quality_utility_mean": 0.9759531250000001,
    "final_quality_utility_ci_low": 0.973015546875,
    "final_quality_utility_ci_high": 0.9788721093749999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.08863936042222,
    "startup_latency_ms_ci_low": 83.93082325878278,
    "startup_latency_ms_ci_high": 90.54921525450156,
    "deadline_miss_rate_mean": 0.02758278145695365,
    "deadline_miss_rate_ci_low": 0.026854304635761595,
    "deadline_miss_rate_ci_high": 0.02847764900662252,
    "wasted_bytes_mean": 7843.06,
    "wasted_bytes_ci_low": 7543.85175,
    "wasted_bytes_ci_high": 8171.7365,
    "sent_bytes_mean": 58702.01,
    "sent_bytes_ci_low": 58670.49675,
    "sent_bytes_ci_high": 58736.41475,
    "final_quality_utility_mean": 0.9749000000000001,
    "final_quality_utility_ci_low": 0.9719153906250001,
    "final_quality_utility_ci_high": 0.9778064062500001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.8910446849698869,
    "startup_latency_ms_ci_low": -1.1085855413431658,
    "startup_latency_ms_ci_high": 3.0176838903190903,
    "deadline_miss_rate_mean": 0.00016556291390728477,
    "deadline_miss_rate_ci_low": -3.3112582781457e-05,
    "deadline_miss_rate_ci_high": 0.00039735099337748344,
    "wasted_bytes_mean": -8.58,
    "wasted_bytes_ci_low": -428.467375,
    "wasted_bytes_ci_high": 400.64762499999995,
    "sent_bytes_mean": -3.1,
    "sent_bytes_ci_low": -40.67225,
    "sent_bytes_ci_high": 29.707499999999985,
    "final_quality_utility_mean": -0.00023749999999999826,
    "final_quality_utility_ci_low": -0.004432265624999991,
    "final_quality_utility_ci_high": 0.0036722656249999984
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.8910446849698869,
    "startup_latency_ms_ci_low": -1.0063367823892775,
    "startup_latency_ms_ci_high": 2.9782333225416395,
    "deadline_miss_rate_mean": 0.00016556291390728477,
    "deadline_miss_rate_ci_low": -3.3112582781457035e-05,
    "deadline_miss_rate_ci_high": 0.00039735099337748355,
    "wasted_bytes_mean": -8.58,
    "wasted_bytes_ci_low": -428.81125,
    "wasted_bytes_ci_high": 402.03525,
    "sent_bytes_mean": -3.1,
    "sent_bytes_ci_low": -36.77375,
    "sent_bytes_ci_high": 29.2155,
    "final_quality_utility_mean": -0.00023749999999999826,
    "final_quality_utility_ci_low": -0.004269218749999998,
    "final_quality_utility_ci_high": 0.0037376562499999936
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.3519452994551155,
    "startup_latency_ms_ci_low": -0.5898849488883333,
    "startup_latency_ms_ci_high": 3.4507244781596236,
    "deadline_miss_rate_mean": -0.0001986754966887417,
    "deadline_miss_rate_ci_low": -0.000728476821192053,
    "deadline_miss_rate_ci_high": 0.00023178807947019876,
    "wasted_bytes_mean": 108.89,
    "wasted_bytes_ci_low": -355.355125,
    "wasted_bytes_ci_high": 568.1168749999998,
    "sent_bytes_mean": -9.035,
    "sent_bytes_ci_low": -42.753375,
    "sent_bytes_ci_high": 23.8205,
    "final_quality_utility_mean": -0.0012906250000000008,
    "final_quality_utility_ci_low": -0.005787499999999997,
    "final_quality_utility_ci_high": 0.003143749999999993
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.48312120224013,
    "startup_latency_ms_ci_low": 100.57497418042388,
    "startup_latency_ms_ci_high": 114.62344643102011,
    "deadline_miss_rate_mean": 0.08082781456953643,
    "deadline_miss_rate_ci_low": 0.05511920529801324,
    "deadline_miss_rate_ci_high": 0.11279056291390724,
    "wasted_bytes_mean": 11249.225,
    "wasted_bytes_ci_low": 10568.382625,
    "wasted_bytes_ci_high": 11969.52275,
    "sent_bytes_mean": 59117.875,
    "sent_bytes_ci_low": 58984.5225,
    "sent_bytes_ci_high": 59276.775625,
    "final_quality_utility_mean": 0.9316781250000001,
    "final_quality_utility_ci_low": 0.9221797656249999,
    "final_quality_utility_ci_high": 0.9405350781249999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.05899336306057,
    "startup_latency_ms_ci_low": 103.00099580064585,
    "startup_latency_ms_ci_high": 117.75990724558427,
    "deadline_miss_rate_mean": 0.08082781456953643,
    "deadline_miss_rate_ci_low": 0.054833609271523163,
    "deadline_miss_rate_ci_high": 0.11083609271523176,
    "wasted_bytes_mean": 10772.3,
    "wasted_bytes_ci_low": 10127.380500000001,
    "wasted_bytes_ci_high": 11442.831499999998,
    "sent_bytes_mean": 58718.31,
    "sent_bytes_ci_low": 58468.708625,
    "sent_bytes_ci_high": 58945.4115,
    "final_quality_utility_mean": 0.9311937499999999,
    "final_quality_utility_ci_low": 0.922109140625,
    "final_quality_utility_ci_high": 0.9400513281249999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.59322682686896,
    "startup_latency_ms_ci_low": 100.42206185589208,
    "startup_latency_ms_ci_high": 114.93388353977684,
    "deadline_miss_rate_mean": 0.18238410596026491,
    "deadline_miss_rate_ci_low": 0.13714486754966884,
    "deadline_miss_rate_ci_high": 0.234635761589404,
    "wasted_bytes_mean": 14198.72,
    "wasted_bytes_ci_low": 12955.323125,
    "wasted_bytes_ci_high": 15596.369625,
    "sent_bytes_mean": 59144.075,
    "sent_bytes_ci_low": 59000.90725,
    "sent_bytes_ci_high": 59310.19275,
    "final_quality_utility_mean": 0.9029062499999999,
    "final_quality_utility_ci_low": 0.8883122656250001,
    "final_quality_utility_ci_high": 0.9181346875000002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.48312120224013,
    "startup_latency_ms_ci_low": 100.88070884079342,
    "startup_latency_ms_ci_high": 114.17911701280302,
    "deadline_miss_rate_mean": 0.08082781456953643,
    "deadline_miss_rate_ci_low": 0.05191970198675496,
    "deadline_miss_rate_ci_high": 0.11427483443708605,
    "wasted_bytes_mean": 11249.225,
    "wasted_bytes_ci_low": 10573.489875000001,
    "wasted_bytes_ci_high": 12007.201500000001,
    "sent_bytes_mean": 59117.875,
    "sent_bytes_ci_low": 58983.85775,
    "sent_bytes_ci_high": 59270.995500000005,
    "final_quality_utility_mean": 0.9316781250000001,
    "final_quality_utility_ci_low": 0.922513046875,
    "final_quality_utility_ci_high": 0.940391015625
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 2.575872160820442,
    "startup_latency_ms_ci_low": 0.09924183362202797,
    "startup_latency_ms_ci_high": 5.261563556950568,
    "deadline_miss_rate_mean": 1.942890293094024e-18,
    "deadline_miss_rate_ci_low": -0.01897350993377483,
    "deadline_miss_rate_ci_high": 0.019635761589403975,
    "wasted_bytes_mean": -476.925,
    "wasted_bytes_ci_low": -963.7141250000001,
    "wasted_bytes_ci_high": 7.036374999999938,
    "sent_bytes_mean": -399.565,
    "sent_bytes_ci_low": -631.847625,
    "sent_bytes_ci_high": -190.06737500000025,
    "final_quality_utility_mean": -0.00048437499999999745,
    "final_quality_utility_ci_low": -0.004470234374999997,
    "final_quality_utility_ci_high": 0.003669999999999994
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 2.575872160820442,
    "startup_latency_ms_ci_low": 0.07360146762278784,
    "startup_latency_ms_ci_high": 5.348034783657831,
    "deadline_miss_rate_mean": 1.942890293094024e-18,
    "deadline_miss_rate_ci_low": -0.019172185430463576,
    "deadline_miss_rate_ci_high": 0.018974337748344366,
    "wasted_bytes_mean": -476.925,
    "wasted_bytes_ci_low": -965.5939999999999,
    "wasted_bytes_ci_high": -2.475250000000217,
    "sent_bytes_mean": -399.565,
    "sent_bytes_ci_low": -644.6980000000001,
    "sent_bytes_ci_high": -187.73350000000016,
    "final_quality_utility_mean": -0.00048437499999999745,
    "final_quality_utility_ci_low": -0.004545390624999995,
    "final_quality_utility_ci_high": 0.003541328124999998
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.465766536191622,
    "startup_latency_ms_ci_low": -0.24726950458996788,
    "startup_latency_ms_ci_high": 5.550993084537649,
    "deadline_miss_rate_mean": -0.10155629139072847,
    "deadline_miss_rate_ci_low": -0.14503394039735099,
    "deadline_miss_rate_ci_high": -0.06341059602649007,
    "wasted_bytes_mean": -3426.42,
    "wasted_bytes_ci_low": -4412.251875,
    "wasted_bytes_ci_high": -2543.7795,
    "sent_bytes_mean": -425.765,
    "sent_bytes_ci_low": -661.3921250000001,
    "sent_bytes_ci_high": -213.54087500000014,
    "final_quality_utility_mean": 0.0282875,
    "final_quality_utility_ci_low": 0.019715078125000004,
    "final_quality_utility_ci_high": 0.038127656249999975
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 82.72146030859734,
    "startup_latency_ms_ci_low": 81.82346126336945,
    "startup_latency_ms_ci_high": 84.18858751257764,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027086092715231797,
    "wasted_bytes_mean": 10877.235,
    "wasted_bytes_ci_low": 10593.144375,
    "wasted_bytes_ci_high": 11175.957875,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.9795,
    "final_quality_utility_ci_low": 0.97661859375,
    "final_quality_utility_ci_high": 0.9821409375000001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.22967447550138,
    "startup_latency_ms_ci_low": 81.97652336436329,
    "startup_latency_ms_ci_high": 85.09374068848945,
    "deadline_miss_rate_mean": 0.02675496688741722,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027218543046357624,
    "wasted_bytes_mean": 7732.41,
    "wasted_bytes_ci_low": 7433.055875,
    "wasted_bytes_ci_high": 8033.31275,
    "sent_bytes_mean": 58657.07,
    "sent_bytes_ci_low": 58643.904,
    "sent_bytes_ci_high": 58673.035500000005,
    "final_quality_utility_mean": 0.9759593750000001,
    "final_quality_utility_ci_low": 0.972709375,
    "final_quality_utility_ci_high": 0.9788782031250001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.09476693650191,
    "startup_latency_ms_ci_low": 81.62661619995308,
    "startup_latency_ms_ci_high": 85.12881481372787,
    "deadline_miss_rate_mean": 0.026788079470198678,
    "deadline_miss_rate_ci_low": 0.026523178807947027,
    "deadline_miss_rate_ci_high": 0.027218543046357624,
    "wasted_bytes_mean": 7720.82,
    "wasted_bytes_ci_low": 7427.428875,
    "wasted_bytes_ci_high": 8046.045,
    "sent_bytes_mean": 58668.53,
    "sent_bytes_ci_low": 58649.874875,
    "sent_bytes_ci_high": 58690.659374999996,
    "final_quality_utility_mean": 0.9759531250000001,
    "final_quality_utility_ci_low": 0.972749921875,
    "final_quality_utility_ci_high": 0.9790473437500002
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 82.72146030859734,
    "startup_latency_ms_ci_low": 81.82386973914222,
    "startup_latency_ms_ci_high": 84.19968495064052,
    "deadline_miss_rate_mean": 0.02668874172185431,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.027086092715231797,
    "wasted_bytes_mean": 10877.235,
    "wasted_bytes_ci_low": 10594.15875,
    "wasted_bytes_ci_high": 11169.5185,
    "sent_bytes_mean": 62217.4,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62230.2,
    "final_quality_utility_mean": 0.9795,
    "final_quality_utility_ci_low": 0.976746796875,
    "final_quality_utility_ci_high": 0.982228125
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.5082141669040449,
    "startup_latency_ms_ci_low": -0.07841306364931763,
    "startup_latency_ms_ci_high": 1.5162657720621573,
    "deadline_miss_rate_mean": 6.622516556291393e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.00016556291390728485,
    "wasted_bytes_mean": -3144.825,
    "wasted_bytes_ci_low": -3566.3766250000003,
    "wasted_bytes_ci_high": -2700.1333750000003,
    "sent_bytes_mean": -3560.33,
    "sent_bytes_ci_low": -3575.632625,
    "sent_bytes_ci_high": -3544.13675,
    "final_quality_utility_mean": -0.0035406249999999943,
    "final_quality_utility_ci_low": -0.007724999999999992,
    "final_quality_utility_ci_high": 0.0004946093749999985
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.5082141669040449,
    "startup_latency_ms_ci_low": -0.0713038767673079,
    "startup_latency_ms_ci_high": 1.5297980643545395,
    "deadline_miss_rate_mean": 6.622516556291393e-05,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.00016556291390728485,
    "wasted_bytes_mean": -3144.825,
    "wasted_bytes_ci_low": -3537.3405000000002,
    "wasted_bytes_ci_high": -2729.0022500000023,
    "sent_bytes_mean": -3560.33,
    "sent_bytes_ci_low": -3576.225375,
    "sent_bytes_ci_high": -3544.54325,
    "final_quality_utility_mean": -0.0035406249999999943,
    "final_quality_utility_ci_low": -0.0076376562499999925,
    "final_quality_utility_ci_high": 0.0006157812500000016
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.1349075389994779,
    "startup_latency_ms_ci_low": -1.30045401201125,
    "startup_latency_ms_ci_high": 1.4987164150317418,
    "deadline_miss_rate_mean": -3.311258278145695e-05,
    "deadline_miss_rate_ci_low": -0.0001986754966887418,
    "deadline_miss_rate_ci_high": 0.00013245033112582792,
    "wasted_bytes_mean": 11.59,
    "wasted_bytes_ci_low": -426.314625,
    "wasted_bytes_ci_high": 432.89724999999993,
    "sent_bytes_mean": -11.46,
    "sent_bytes_ci_low": -36.175875000000005,
    "sent_bytes_ci_high": 12.27712499999999,
    "final_quality_utility_mean": 6.249999999998757e-06,
    "final_quality_utility_ci_low": -0.004109687500000002,
    "final_quality_utility_ci_high": 0.004275312499999997
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.8258835609599,
    "startup_latency_ms_ci_low": 94.78542097757948,
    "startup_latency_ms_ci_high": 107.11218412537048,
    "deadline_miss_rate_mean": 0.08940397350993376,
    "deadline_miss_rate_ci_low": 0.05966473509933774,
    "deadline_miss_rate_ci_high": 0.12361341059602647,
    "wasted_bytes_mean": 14058.78,
    "wasted_bytes_ci_low": 13393.596875000001,
    "wasted_bytes_ci_high": 14801.145874999998,
    "sent_bytes_mean": 62598.925,
    "sent_bytes_ci_low": 62461.839374999996,
    "sent_bytes_ci_high": 62751.676125000005,
    "final_quality_utility_mean": 0.9363406250000001,
    "final_quality_utility_ci_low": 0.92703015625,
    "final_quality_utility_ci_high": 0.9454129687500001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.03018109430141,
    "startup_latency_ms_ci_low": 97.52770528504932,
    "startup_latency_ms_ci_high": 110.86531579987864,
    "deadline_miss_rate_mean": 0.09337748344370862,
    "deadline_miss_rate_ci_low": 0.06350993377483444,
    "deadline_miss_rate_ci_high": 0.12758278145695365,
    "wasted_bytes_mean": 10796.96,
    "wasted_bytes_ci_low": 10107.611,
    "wasted_bytes_ci_high": 11467.324374999998,
    "sent_bytes_mean": 58771.71,
    "sent_bytes_ci_low": 58574.9935,
    "sent_bytes_ci_high": 58975.448249999994,
    "final_quality_utility_mean": 0.932403125,
    "final_quality_utility_ci_low": 0.922502265625,
    "final_quality_utility_ci_high": 0.9411849999999999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 103.72508630980468,
    "startup_latency_ms_ci_low": 97.59883063214639,
    "startup_latency_ms_ci_high": 110.62881504125924,
    "deadline_miss_rate_mean": 0.20516556291390728,
    "deadline_miss_rate_ci_low": 0.15671937086092716,
    "deadline_miss_rate_ci_high": 0.25462003311258274,
    "wasted_bytes_mean": 14670.175,
    "wasted_bytes_ci_low": 13311.432999999999,
    "wasted_bytes_ci_high": 16147.236125,
    "sent_bytes_mean": 59115.26,
    "sent_bytes_ci_low": 58967.0585,
    "sent_bytes_ci_high": 59278.910875,
    "final_quality_utility_mean": 0.8985249999999999,
    "final_quality_utility_ci_low": 0.8810603906250001,
    "final_quality_utility_ci_high": 0.9145253125
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.8258835609599,
    "startup_latency_ms_ci_low": 94.89890781159949,
    "startup_latency_ms_ci_high": 106.9941547741377,
    "deadline_miss_rate_mean": 0.08940397350993376,
    "deadline_miss_rate_ci_low": 0.06039652317880794,
    "deadline_miss_rate_ci_high": 0.12385016556291385,
    "wasted_bytes_mean": 14058.78,
    "wasted_bytes_ci_low": 13392.743250000001,
    "wasted_bytes_ci_high": 14857.671874999998,
    "sent_bytes_mean": 62598.925,
    "sent_bytes_ci_low": 62462.720875000006,
    "sent_bytes_ci_high": 62755.590874999994,
    "final_quality_utility_mean": 0.9363406250000001,
    "final_quality_utility_ci_low": 0.926590078125,
    "final_quality_utility_ci_high": 0.9454515625000001
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2042975333414967,
    "startup_latency_ms_ci_low": 0.7843173709877899,
    "startup_latency_ms_ci_high": 5.883045304695932,
    "deadline_miss_rate_mean": 0.003973509933774835,
    "deadline_miss_rate_ci_low": -0.015696192052980132,
    "deadline_miss_rate_ci_high": 0.027450331125827815,
    "wasted_bytes_mean": -3261.82,
    "wasted_bytes_ci_low": -3771.788625,
    "wasted_bytes_ci_high": -2741.6242500000003,
    "sent_bytes_mean": -3827.215,
    "sent_bytes_ci_low": -4044.1862499999997,
    "sent_bytes_ci_high": -3634.313,
    "final_quality_utility_mean": -0.003937499999999999,
    "final_quality_utility_ci_low": -0.009369843749999992,
    "final_quality_utility_ci_high": 0.001448281249999992
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2042975333414967,
    "startup_latency_ms_ci_low": 0.7701135769221702,
    "startup_latency_ms_ci_high": 5.983260529737702,
    "deadline_miss_rate_mean": 0.003973509933774835,
    "deadline_miss_rate_ci_low": -0.019471026490066223,
    "deadline_miss_rate_ci_high": 0.023716059602648967,
    "wasted_bytes_mean": -3261.82,
    "wasted_bytes_ci_low": -3771.49675,
    "wasted_bytes_ci_high": -2740.428875,
    "sent_bytes_mean": -3827.215,
    "sent_bytes_ci_low": -4042.65475,
    "sent_bytes_ci_high": -3640.9145000000003,
    "final_quality_utility_mean": -0.003937499999999999,
    "final_quality_utility_ci_low": -0.009200546874999996,
    "final_quality_utility_ci_high": 0.00133023437499999
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.3050947844967198,
    "startup_latency_ms_ci_low": -2.3976400918844085,
    "startup_latency_ms_ci_high": 2.871434902208493,
    "deadline_miss_rate_mean": -0.1117880794701987,
    "deadline_miss_rate_ci_low": -0.15894784768211923,
    "deadline_miss_rate_ci_high": -0.06787831125827817,
    "wasted_bytes_mean": -3873.215,
    "wasted_bytes_ci_low": -4950.045375,
    "wasted_bytes_ci_high": -2870.6847500000003,
    "sent_bytes_mean": -343.55,
    "sent_bytes_ci_low": -579.759875,
    "sent_bytes_ci_high": -154.9375,
    "final_quality_utility_mean": 0.033878125,
    "final_quality_utility_ci_low": 0.0238709375,
    "final_quality_utility_ci_high": 0.04457859375
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.16769736684363,
    "startup_latency_ms_ci_low": 99.16769736684363,
    "startup_latency_ms_ci_high": 99.16769736684363,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.92905016859528,
    "startup_latency_ms_ci_low": 98.92905016859528,
    "startup_latency_ms_ci_high": 98.92905016859528,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.23864719824831582,
    "startup_latency_ms_ci_low": 0.23864719824831582,
    "startup_latency_ms_ci_high": 0.23864719824831582,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.6564057163727,
    "startup_latency_ms_ci_low": 122.74956792681552,
    "startup_latency_ms_ci_high": 141.38183705826356,
    "deadline_miss_rate_mean": 0.04788079470198675,
    "deadline_miss_rate_ci_low": 0.03721854304635762,
    "deadline_miss_rate_ci_high": 0.06288245033112581,
    "wasted_bytes_mean": 6195.23,
    "wasted_bytes_ci_low": 6003.82725,
    "wasted_bytes_ci_high": 6396.252375,
    "sent_bytes_mean": 59108.66,
    "sent_bytes_ci_low": 58974.537875,
    "sent_bytes_ci_high": 59257.899375,
    "final_quality_utility_mean": 0.9702093750000002,
    "final_quality_utility_ci_low": 0.9644906250000002,
    "final_quality_utility_ci_high": 0.975625703125
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.42504021574808,
    "startup_latency_ms_ci_low": 123.00699991643359,
    "startup_latency_ms_ci_high": 142.51080733836778,
    "deadline_miss_rate_mean": 0.04804635761589404,
    "deadline_miss_rate_ci_low": 0.03725082781456953,
    "deadline_miss_rate_ci_high": 0.06387417218543046,
    "wasted_bytes_mean": 6248.62,
    "wasted_bytes_ci_low": 6052.607875,
    "wasted_bytes_ci_high": 6454.783375,
    "sent_bytes_mean": 58875.965,
    "sent_bytes_ci_low": 58749.172875000004,
    "sent_bytes_ci_high": 59003.155,
    "final_quality_utility_mean": 0.9679781249999999,
    "final_quality_utility_ci_low": 0.9621275000000001,
    "final_quality_utility_ci_high": 0.97355625
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.32506774786245,
    "startup_latency_ms_ci_low": 123.29097435812476,
    "startup_latency_ms_ci_high": 142.36197989934837,
    "deadline_miss_rate_mean": 0.11615894039735097,
    "deadline_miss_rate_ci_low": 0.0823137417218543,
    "deadline_miss_rate_ci_high": 0.15351158940397347,
    "wasted_bytes_mean": 8228.085,
    "wasted_bytes_ci_low": 7668.93925,
    "wasted_bytes_ci_high": 8819.8195,
    "sent_bytes_mean": 59117.695,
    "sent_bytes_ci_low": 58971.43425,
    "sent_bytes_ci_high": 59281.223375,
    "final_quality_utility_mean": 0.94544375,
    "final_quality_utility_ci_low": 0.935468046875,
    "final_quality_utility_ci_high": 0.95514546875
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.6564057163727,
    "startup_latency_ms_ci_low": 123.23537658603361,
    "startup_latency_ms_ci_high": 141.27318308920667,
    "deadline_miss_rate_mean": 0.04788079470198675,
    "deadline_miss_rate_ci_low": 0.03718460264900662,
    "deadline_miss_rate_ci_high": 0.06301324503311258,
    "wasted_bytes_mean": 6195.23,
    "wasted_bytes_ci_low": 6002.255375,
    "wasted_bytes_ci_high": 6406.14525,
    "sent_bytes_mean": 59108.66,
    "sent_bytes_ci_low": 58969.274124999996,
    "sent_bytes_ci_high": 59251.696,
    "final_quality_utility_mean": 0.9702093750000002,
    "final_quality_utility_ci_low": 0.964733671875,
    "final_quality_utility_ci_high": 0.975200234375
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.7686344993753472,
    "startup_latency_ms_ci_low": -1.5529812643057925,
    "startup_latency_ms_ci_high": 3.0653258929122145,
    "deadline_miss_rate_mean": 0.0001655629139072846,
    "deadline_miss_rate_ci_low": -0.0002657284768211922,
    "deadline_miss_rate_ci_high": 0.0007615894039735095,
    "wasted_bytes_mean": 53.39,
    "wasted_bytes_ci_low": -35.76225,
    "wasted_bytes_ci_high": 149.07949999999997,
    "sent_bytes_mean": -232.695,
    "sent_bytes_ci_low": -370.309625,
    "sent_bytes_ci_high": -117.85937500000009,
    "final_quality_utility_mean": -0.0022312500000000015,
    "final_quality_utility_ci_low": -0.004221874999999998,
    "final_quality_utility_ci_high": -0.0005249218750000026
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.7686344993753472,
    "startup_latency_ms_ci_low": -1.613124926911959,
    "startup_latency_ms_ci_high": 3.234894311693832,
    "deadline_miss_rate_mean": 0.0001655629139072846,
    "deadline_miss_rate_ci_low": -0.00029801324503311253,
    "deadline_miss_rate_ci_high": 0.0007624172185430417,
    "wasted_bytes_mean": 53.39,
    "wasted_bytes_ci_low": -40.527125,
    "wasted_bytes_ci_high": 150.1147499999999,
    "sent_bytes_mean": -232.695,
    "sent_bytes_ci_low": -370.13125,
    "sent_bytes_ci_high": -118.85762500000007,
    "final_quality_utility_mean": -0.0022312500000000015,
    "final_quality_utility_ci_low": -0.0042501562500000005,
    "final_quality_utility_ci_high": -0.0005526562500000045
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.09997246788560979,
    "startup_latency_ms_ci_low": -2.5408863196291533,
    "startup_latency_ms_ci_high": 2.639094577646702,
    "deadline_miss_rate_mean": -0.06811258278145696,
    "deadline_miss_rate_ci_low": -0.10192135761589405,
    "deadline_miss_rate_ci_high": -0.03483360927152318,
    "wasted_bytes_mean": -1979.465,
    "wasted_bytes_ci_low": -2412.3395,
    "wasted_bytes_ci_high": -1564.7563750000002,
    "sent_bytes_mean": -241.73,
    "sent_bytes_ci_low": -384.968875,
    "sent_bytes_ci_high": -114.63750000000003,
    "final_quality_utility_mean": 0.022534375000000006,
    "final_quality_utility_ci_low": 0.016812187500000002,
    "final_quality_utility_ci_high": 0.028793828125000004
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.16769736684363,
    "startup_latency_ms_ci_low": 99.16769736684363,
    "startup_latency_ms_ci_high": 99.16769736684363,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.92905016859528,
    "startup_latency_ms_ci_low": 98.92905016859528,
    "startup_latency_ms_ci_high": 98.92905016859528,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.23864719824831582,
    "startup_latency_ms_ci_low": 0.23864719824831582,
    "startup_latency_ms_ci_high": 0.23864719824831582,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.65701605221639,
    "startup_latency_ms_ci_low": 119.51173024902472,
    "startup_latency_ms_ci_high": 136.19148184624848,
    "deadline_miss_rate_mean": 0.03824503311258279,
    "deadline_miss_rate_ci_low": 0.03605960264900663,
    "deadline_miss_rate_ci_high": 0.040827814569536415,
    "wasted_bytes_mean": 9452.985,
    "wasted_bytes_ci_low": 9272.854874999999,
    "wasted_bytes_ci_high": 9644.773875,
    "sent_bytes_mean": 62639.155,
    "sent_bytes_ci_low": 62511.01925,
    "sent_bytes_ci_high": 62785.58725,
    "final_quality_utility_mean": 0.972559375,
    "final_quality_utility_ci_low": 0.9671367968750001,
    "final_quality_utility_ci_high": 0.9776314062500001
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.88507373870004,
    "startup_latency_ms_ci_low": 122.34415890313754,
    "startup_latency_ms_ci_high": 139.70364727613062,
    "deadline_miss_rate_mean": 0.04748344370860927,
    "deadline_miss_rate_ci_low": 0.03701903973509934,
    "deadline_miss_rate_ci_high": 0.06198758278145695,
    "wasted_bytes_mean": 6210.565,
    "wasted_bytes_ci_low": 6012.77775,
    "wasted_bytes_ci_high": 6415.931625,
    "sent_bytes_mean": 58905.2,
    "sent_bytes_ci_low": 58784.822,
    "sent_bytes_ci_high": 59029.2105,
    "final_quality_utility_mean": 0.969034375,
    "final_quality_utility_ci_low": 0.9632904687499999,
    "final_quality_utility_ci_high": 0.9741537499999999
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.12233266149408,
    "startup_latency_ms_ci_low": 122.78964051115358,
    "startup_latency_ms_ci_high": 140.48150285552998,
    "deadline_miss_rate_mean": 0.11609271523178806,
    "deadline_miss_rate_ci_low": 0.08257615894039733,
    "deadline_miss_rate_ci_high": 0.15358112582781452,
    "wasted_bytes_mean": 8227.485,
    "wasted_bytes_ci_low": 7679.283375,
    "wasted_bytes_ci_high": 8835.165125,
    "sent_bytes_mean": 59106.55,
    "sent_bytes_ci_low": 58959.964875,
    "sent_bytes_ci_high": 59271.900375000005,
    "final_quality_utility_mean": 0.94579375,
    "final_quality_utility_ci_low": 0.935438984375,
    "final_quality_utility_ci_high": 0.95551640625
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.65701605221639,
    "startup_latency_ms_ci_low": 119.50268670421933,
    "startup_latency_ms_ci_high": 136.2075500916678,
    "deadline_miss_rate_mean": 0.03824503311258279,
    "deadline_miss_rate_ci_low": 0.0359271523178808,
    "deadline_miss_rate_ci_high": 0.04089486754966888,
    "wasted_bytes_mean": 9452.985,
    "wasted_bytes_ci_low": 9278.18925,
    "wasted_bytes_ci_high": 9637.48225,
    "sent_bytes_mean": 62639.155,
    "sent_bytes_ci_low": 62505.95675,
    "sent_bytes_ci_high": 62789.714125000006,
    "final_quality_utility_mean": 0.972559375,
    "final_quality_utility_ci_low": 0.96683421875,
    "final_quality_utility_ci_high": 0.9776659375000001
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2280576864836132,
    "startup_latency_ms_ci_low": 0.5629334596779518,
    "startup_latency_ms_ci_high": 6.25179389687468,
    "deadline_miss_rate_mean": 0.009238410596026491,
    "deadline_miss_rate_ci_low": -0.0005960264900662251,
    "deadline_miss_rate_ci_high": 0.02377483443708609,
    "wasted_bytes_mean": -3242.42,
    "wasted_bytes_ci_low": -3384.118,
    "wasted_bytes_ci_high": -3098.1871250000004,
    "sent_bytes_mean": -3733.955,
    "sent_bytes_ci_low": -3850.62775,
    "sent_bytes_ci_high": -3636.883875,
    "final_quality_utility_mean": -0.0035249999999999986,
    "final_quality_utility_ci_low": -0.006243828124999999,
    "final_quality_utility_ci_high": -0.0008654687500000001
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2280576864836132,
    "startup_latency_ms_ci_low": 0.480340829537786,
    "startup_latency_ms_ci_high": 6.421771555069553,
    "deadline_miss_rate_mean": 0.009238410596026491,
    "deadline_miss_rate_ci_low": -0.0005629139072847682,
    "deadline_miss_rate_ci_high": 0.023874999999999997,
    "wasted_bytes_mean": -3242.42,
    "wasted_bytes_ci_low": -3388.945875,
    "wasted_bytes_ci_high": -3097.7865000000006,
    "sent_bytes_mean": -3733.955,
    "sent_bytes_ci_low": -3853.291625,
    "sent_bytes_ci_high": -3631.582375,
    "final_quality_utility_mean": -0.0035249999999999986,
    "final_quality_utility_ci_low": -0.006288124999999997,
    "final_quality_utility_ci_high": -0.0008839062499999987
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.23725892279407063,
    "startup_latency_ms_ci_low": -2.847239610460382,
    "startup_latency_ms_ci_high": 2.21503215051379,
    "deadline_miss_rate_mean": -0.0686092715231788,
    "deadline_miss_rate_ci_low": -0.10268377483443708,
    "deadline_miss_rate_ci_high": -0.03943708609271523,
    "wasted_bytes_mean": -2016.92,
    "wasted_bytes_ci_low": -2447.702,
    "wasted_bytes_ci_high": -1618.7220000000007,
    "sent_bytes_mean": -201.35,
    "sent_bytes_ci_low": -332.6225,
    "sent_bytes_ci_high": -86.81225000000008,
    "final_quality_utility_mean": 0.023240625,
    "final_quality_utility_ci_low": 0.017830234375,
    "final_quality_utility_ci_high": 0.029150390624999998
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.16769736684363,
    "startup_latency_ms_ci_low": 99.16769736684363,
    "startup_latency_ms_ci_high": 99.16769736684363,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.92905016859528,
    "startup_latency_ms_ci_low": 98.92905016859528,
    "startup_latency_ms_ci_high": 98.92905016859528,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.23864719824831582,
    "startup_latency_ms_ci_low": 0.23864719824831582,
    "startup_latency_ms_ci_high": 0.23864719824831582,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.6564057163727,
    "startup_latency_ms_ci_low": 122.7366124705384,
    "startup_latency_ms_ci_high": 141.41120844808762,
    "deadline_miss_rate_mean": 0.07738410596026489,
    "deadline_miss_rate_ci_low": 0.05291390728476822,
    "deadline_miss_rate_ci_high": 0.10668874172185429,
    "wasted_bytes_mean": 8939.095,
    "wasted_bytes_ci_low": 8283.274374999999,
    "wasted_bytes_ci_high": 9642.1565,
    "sent_bytes_mean": 59108.66,
    "sent_bytes_ci_low": 58969.988375,
    "sent_bytes_ci_high": 59260.092875,
    "final_quality_utility_mean": 0.95233125,
    "final_quality_utility_ci_low": 0.9437449218750001,
    "final_quality_utility_ci_high": 0.9604634375000001
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.42504021574808,
    "startup_latency_ms_ci_low": 123.08027116981145,
    "startup_latency_ms_ci_high": 142.54162172255698,
    "deadline_miss_rate_mean": 0.07274834437086092,
    "deadline_miss_rate_ci_low": 0.04936423841059603,
    "deadline_miss_rate_ci_high": 0.09967715231788073,
    "wasted_bytes_mean": 8876.555,
    "wasted_bytes_ci_low": 8203.714375,
    "wasted_bytes_ci_high": 9574.671750000001,
    "sent_bytes_mean": 58875.965,
    "sent_bytes_ci_low": 58742.24025,
    "sent_bytes_ci_high": 58993.760375,
    "final_quality_utility_mean": 0.9508937500000001,
    "final_quality_utility_ci_low": 0.941699375,
    "final_quality_utility_ci_high": 0.959309453125
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.32506774786245,
    "startup_latency_ms_ci_low": 123.3933921112962,
    "startup_latency_ms_ci_high": 142.2140413676606,
    "deadline_miss_rate_mean": 0.18870860927152314,
    "deadline_miss_rate_ci_low": 0.1440951986754967,
    "deadline_miss_rate_ci_high": 0.23722516556291384,
    "wasted_bytes_mean": 13103.195,
    "wasted_bytes_ci_low": 11727.5915,
    "wasted_bytes_ci_high": 14563.551874999997,
    "sent_bytes_mean": 59117.695,
    "sent_bytes_ci_low": 58972.605625000004,
    "sent_bytes_ci_high": 59268.840875,
    "final_quality_utility_mean": 0.912928125,
    "final_quality_utility_ci_low": 0.8963900000000001,
    "final_quality_utility_ci_high": 0.928733671875
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.6564057163727,
    "startup_latency_ms_ci_low": 122.69844188401885,
    "startup_latency_ms_ci_high": 141.68387804196738,
    "deadline_miss_rate_mean": 0.07738410596026489,
    "deadline_miss_rate_ci_low": 0.05327814569536424,
    "deadline_miss_rate_ci_high": 0.10612665562913907,
    "wasted_bytes_mean": 8939.095,
    "wasted_bytes_ci_low": 8303.967875,
    "wasted_bytes_ci_high": 9618.871875,
    "sent_bytes_mean": 59108.66,
    "sent_bytes_ci_low": 58970.6705,
    "sent_bytes_ci_high": 59263.727750000005,
    "final_quality_utility_mean": 0.95233125,
    "final_quality_utility_ci_low": 0.9438212500000001,
    "final_quality_utility_ci_high": 0.9607749218749999
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.7686344993753472,
    "startup_latency_ms_ci_low": -1.537359497142375,
    "startup_latency_ms_ci_high": 3.217771594845047,
    "deadline_miss_rate_mean": -0.004635761589403973,
    "deadline_miss_rate_ci_low": -0.014602649006622517,
    "deadline_miss_rate_ci_high": 0.000629139072847682,
    "wasted_bytes_mean": -62.54,
    "wasted_bytes_ci_low": -261.383,
    "wasted_bytes_ci_high": 137.1546249999998,
    "sent_bytes_mean": -232.695,
    "sent_bytes_ci_low": -368.78387499999997,
    "sent_bytes_ci_high": -115.78975000000001,
    "final_quality_utility_mean": -0.0014374999999999976,
    "final_quality_utility_ci_low": -0.0035687499999999942,
    "final_quality_utility_ci_high": 0.00039695312500000386
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.7686344993753472,
    "startup_latency_ms_ci_low": -1.593856625468519,
    "startup_latency_ms_ci_high": 3.1607340326188216,
    "deadline_miss_rate_mean": -0.004635761589403973,
    "deadline_miss_rate_ci_low": -0.014670529801324503,
    "deadline_miss_rate_ci_high": 0.000629139072847682,
    "wasted_bytes_mean": -62.54,
    "wasted_bytes_ci_low": -261.487125,
    "wasted_bytes_ci_high": 132.78599999999992,
    "sent_bytes_mean": -232.695,
    "sent_bytes_ci_low": -369.75,
    "sent_bytes_ci_high": -114.70550000000006,
    "final_quality_utility_mean": -0.0014374999999999976,
    "final_quality_utility_ci_low": -0.003497656249999995,
    "final_quality_utility_ci_high": 0.0005284375000000013
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.09997246788560979,
    "startup_latency_ms_ci_low": -2.444134967364582,
    "startup_latency_ms_ci_high": 2.6413001150404063,
    "deadline_miss_rate_mean": -0.11596026490066226,
    "deadline_miss_rate_ci_low": -0.16361009933774834,
    "deadline_miss_rate_ci_high": -0.07708526490066225,
    "wasted_bytes_mean": -4226.64,
    "wasted_bytes_ci_low": -5187.773375,
    "wasted_bytes_ci_high": -3350.8688750000006,
    "sent_bytes_mean": -241.73,
    "sent_bytes_ci_low": -384.874375,
    "sent_bytes_ci_high": -113.54837500000006,
    "final_quality_utility_mean": 0.037965625,
    "final_quality_utility_ci_low": 0.028830703125000006,
    "final_quality_utility_ci_high": 0.0477221875
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.16769736684363,
    "startup_latency_ms_ci_low": 99.16769736684363,
    "startup_latency_ms_ci_high": 99.16769736684363,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.92905016859528,
    "startup_latency_ms_ci_low": 98.92905016859528,
    "startup_latency_ms_ci_high": 98.92905016859528,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.17802907614995,
    "startup_latency_ms_ci_low": 99.17802907614995,
    "startup_latency_ms_ci_high": 99.17802907614995,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.010331709306342418,
    "startup_latency_ms_ci_low": -0.010331709306342418,
    "startup_latency_ms_ci_high": -0.010331709306342418,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.23864719824831582,
    "startup_latency_ms_ci_low": 0.23864719824831582,
    "startup_latency_ms_ci_high": 0.23864719824831582,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.65701605221639,
    "startup_latency_ms_ci_low": 119.77548771359423,
    "startup_latency_ms_ci_high": 136.46899881117832,
    "deadline_miss_rate_mean": 0.06794701986754965,
    "deadline_miss_rate_ci_low": 0.04764900662251655,
    "deadline_miss_rate_ci_high": 0.09215314569536423,
    "wasted_bytes_mean": 11986.805,
    "wasted_bytes_ci_low": 11273.680875,
    "wasted_bytes_ci_high": 12706.902875,
    "sent_bytes_mean": 62639.155,
    "sent_bytes_ci_low": 62505.836875,
    "sent_bytes_ci_high": 62787.289625,
    "final_quality_utility_mean": 0.955859375,
    "final_quality_utility_ci_low": 0.9468090625,
    "final_quality_utility_ci_high": 0.9644546875
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.88507373870004,
    "startup_latency_ms_ci_low": 122.48694544676842,
    "startup_latency_ms_ci_high": 140.42668423420363,
    "deadline_miss_rate_mean": 0.07218543046357614,
    "deadline_miss_rate_ci_low": 0.050649006622516556,
    "deadline_miss_rate_ci_high": 0.09828476821192049,
    "wasted_bytes_mean": 8807.14,
    "wasted_bytes_ci_low": 8143.032999999999,
    "wasted_bytes_ci_high": 9553.807499999999,
    "sent_bytes_mean": 58905.2,
    "sent_bytes_ci_low": 58781.34175,
    "sent_bytes_ci_high": 59027.708625,
    "final_quality_utility_mean": 0.952084375,
    "final_quality_utility_ci_low": 0.9433779687500001,
    "final_quality_utility_ci_high": 0.9608909375000001
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.12233266149408,
    "startup_latency_ms_ci_low": 122.71586957584205,
    "startup_latency_ms_ci_high": 140.24663215715725,
    "deadline_miss_rate_mean": 0.18864238410596024,
    "deadline_miss_rate_ci_low": 0.14121937086092715,
    "deadline_miss_rate_ci_high": 0.23705463576158936,
    "wasted_bytes_mean": 13044.455,
    "wasted_bytes_ci_low": 11630.798875,
    "wasted_bytes_ci_high": 14564.257749999997,
    "sent_bytes_mean": 59106.55,
    "sent_bytes_ci_low": 58960.647625,
    "sent_bytes_ci_high": 59270.67575,
    "final_quality_utility_mean": 0.91358125,
    "final_quality_utility_ci_low": 0.8966468750000001,
    "final_quality_utility_ci_high": 0.9295269531249998
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.65701605221639,
    "startup_latency_ms_ci_low": 119.77861368993189,
    "startup_latency_ms_ci_high": 136.59866995483412,
    "deadline_miss_rate_mean": 0.06794701986754965,
    "deadline_miss_rate_ci_low": 0.0480794701986755,
    "deadline_miss_rate_ci_high": 0.09380960264900662,
    "wasted_bytes_mean": 11986.805,
    "wasted_bytes_ci_low": 11303.092,
    "wasted_bytes_ci_high": 12675.11475,
    "sent_bytes_mean": 62639.155,
    "sent_bytes_ci_low": 62501.847625,
    "sent_bytes_ci_high": 62790.533375,
    "final_quality_utility_mean": 0.955859375,
    "final_quality_utility_ci_low": 0.946945859375,
    "final_quality_utility_ci_high": 0.964441328125
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2280576864836132,
    "startup_latency_ms_ci_low": 0.4571901808603513,
    "startup_latency_ms_ci_high": 6.166102664430838,
    "deadline_miss_rate_mean": 0.004238410596026489,
    "deadline_miss_rate_ci_low": -0.015697847682119206,
    "deadline_miss_rate_ci_high": 0.023675496688741724,
    "wasted_bytes_mean": -3179.665,
    "wasted_bytes_ci_low": -3570.011625,
    "wasted_bytes_ci_high": -2786.1217500000007,
    "sent_bytes_mean": -3733.955,
    "sent_bytes_ci_low": -3850.52925,
    "sent_bytes_ci_high": -3637.125,
    "final_quality_utility_mean": -0.003774999999999998,
    "final_quality_utility_ci_low": -0.008218906249999998,
    "final_quality_utility_ci_high": 0.0004908593749999977
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2280576864836132,
    "startup_latency_ms_ci_low": 0.572314036748323,
    "startup_latency_ms_ci_high": 6.338970557783551,
    "deadline_miss_rate_mean": 0.004238410596026489,
    "deadline_miss_rate_ci_low": -0.015629139072847683,
    "deadline_miss_rate_ci_high": 0.023973509933774832,
    "wasted_bytes_mean": -3179.665,
    "wasted_bytes_ci_low": -3566.663625,
    "wasted_bytes_ci_high": -2779.57675,
    "sent_bytes_mean": -3733.955,
    "sent_bytes_ci_low": -3855.939625,
    "sent_bytes_ci_high": -3638.489875,
    "final_quality_utility_mean": -0.003774999999999998,
    "final_quality_utility_ci_low": -0.008193828124999997,
    "final_quality_utility_ci_high": 0.0005562500000000031
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.23725892279407063,
    "startup_latency_ms_ci_low": -2.7289034561127807,
    "startup_latency_ms_ci_high": 2.236721697833656,
    "deadline_miss_rate_mean": -0.1164569536423841,
    "deadline_miss_rate_ci_low": -0.15927400662251656,
    "deadline_miss_rate_ci_high": -0.07774668874172186,
    "wasted_bytes_mean": -4237.315,
    "wasted_bytes_ci_low": -5192.5975,
    "wasted_bytes_ci_high": -3358.6127500000002,
    "sent_bytes_mean": -201.35,
    "sent_bytes_ci_low": -333.977,
    "sent_bytes_ci_high": -85.04212500000004,
    "final_quality_utility_mean": 0.038503125000000006,
    "final_quality_utility_ci_low": 0.029469375000000003,
    "final_quality_utility_ci_high": 0.047641406250000004
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.90920289456403,
    "startup_latency_ms_ci_low": 128.90920289456403,
    "startup_latency_ms_ci_high": 128.90920289456403,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.60426363629747,
    "startup_latency_ms_ci_low": 128.60426363629747,
    "startup_latency_ms_ci_high": 128.60426363629747,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.30493925826655754,
    "startup_latency_ms_ci_low": 0.30493925826655754,
    "startup_latency_ms_ci_high": 0.30493925826655754,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.39521327193813,
    "startup_latency_ms_ci_low": 158.86660916874197,
    "startup_latency_ms_ci_high": 178.90454764202,
    "deadline_miss_rate_mean": 0.04536423841059602,
    "deadline_miss_rate_ci_low": 0.04347599337748343,
    "deadline_miss_rate_ci_high": 0.04761672185430463,
    "wasted_bytes_mean": 6261.25,
    "wasted_bytes_ci_low": 6094.92075,
    "wasted_bytes_ci_high": 6451.252,
    "sent_bytes_mean": 59105.99,
    "sent_bytes_ci_low": 58983.338625000004,
    "sent_bytes_ci_high": 59236.233875,
    "final_quality_utility_mean": 0.9718937500000001,
    "final_quality_utility_ci_low": 0.9670000000000002,
    "final_quality_utility_ci_high": 0.976393984375
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 169.21806002649012,
    "startup_latency_ms_ci_low": 159.9004263413312,
    "startup_latency_ms_ci_high": 178.9984858504621,
    "deadline_miss_rate_mean": 0.050231788079470194,
    "deadline_miss_rate_ci_low": 0.043939569536423834,
    "deadline_miss_rate_ci_high": 0.06102731788079469,
    "wasted_bytes_mean": 6324.855,
    "wasted_bytes_ci_low": 6134.61675,
    "wasted_bytes_ci_high": 6518.829,
    "sent_bytes_mean": 58807.72,
    "sent_bytes_ci_low": 58634.263249999996,
    "sent_bytes_ci_high": 58979.541125,
    "final_quality_utility_mean": 0.96993125,
    "final_quality_utility_ci_low": 0.9650904687499999,
    "final_quality_utility_ci_high": 0.9746479687500001
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 167.40295541806086,
    "startup_latency_ms_ci_low": 157.83532476304154,
    "startup_latency_ms_ci_high": 177.01204913739386,
    "deadline_miss_rate_mean": 0.08158940397350993,
    "deadline_miss_rate_ci_low": 0.06072847682119205,
    "deadline_miss_rate_ci_high": 0.10960513245033113,
    "wasted_bytes_mean": 8096.37,
    "wasted_bytes_ci_low": 7628.60525,
    "wasted_bytes_ci_high": 8566.49775,
    "sent_bytes_mean": 59129.3,
    "sent_bytes_ci_low": 58994.816875,
    "sent_bytes_ci_high": 59266.98625,
    "final_quality_utility_mean": 0.950765625,
    "final_quality_utility_ci_low": 0.942231171875,
    "final_quality_utility_ci_high": 0.9590289843750001
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.39521327193813,
    "startup_latency_ms_ci_low": 158.82044086077582,
    "startup_latency_ms_ci_high": 178.4462088329795,
    "deadline_miss_rate_mean": 0.04536423841059602,
    "deadline_miss_rate_ci_low": 0.04344370860927151,
    "deadline_miss_rate_ci_high": 0.047516556291390726,
    "wasted_bytes_mean": 6261.25,
    "wasted_bytes_ci_low": 6081.444,
    "wasted_bytes_ci_high": 6449.001249999999,
    "sent_bytes_mean": 59105.99,
    "sent_bytes_ci_low": 58981.5445,
    "sent_bytes_ci_high": 59239.340625,
    "final_quality_utility_mean": 0.9718937500000001,
    "final_quality_utility_ci_low": 0.9674464843749999,
    "final_quality_utility_ci_high": 0.97621953125
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.8228467545519907,
    "startup_latency_ms_ci_low": -2.4152947584205777,
    "startup_latency_ms_ci_high": 4.429956048305179,
    "deadline_miss_rate_mean": 0.004867549668874172,
    "deadline_miss_rate_ci_low": -6.62251655629139e-05,
    "deadline_miss_rate_ci_high": 0.014437913907284765,
    "wasted_bytes_mean": 63.605,
    "wasted_bytes_ci_low": -16.311,
    "wasted_bytes_ci_high": 146.284,
    "sent_bytes_mean": -298.27,
    "sent_bytes_ci_low": -475.83175,
    "sent_bytes_ci_high": -144.21925000000013,
    "final_quality_utility_mean": -0.0019625000000000033,
    "final_quality_utility_ci_low": -0.003303281250000003,
    "final_quality_utility_ci_high": -0.0006780468750000037
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.8228467545519907,
    "startup_latency_ms_ci_low": -2.492113639523586,
    "startup_latency_ms_ci_high": 4.736866541824293,
    "deadline_miss_rate_mean": 0.004867549668874172,
    "deadline_miss_rate_ci_low": -3.311258278145695e-05,
    "deadline_miss_rate_ci_high": 0.014437913907284767,
    "wasted_bytes_mean": 63.605,
    "wasted_bytes_ci_low": -20.816625,
    "wasted_bytes_ci_high": 142.23399999999998,
    "sent_bytes_mean": -298.27,
    "sent_bytes_ci_low": -471.26,
    "sent_bytes_ci_high": -151.77825000000016,
    "final_quality_utility_mean": -0.0019625000000000033,
    "final_quality_utility_ci_low": -0.003406250000000004,
    "final_quality_utility_ci_high": -0.0007185156250000043
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8151046084292957,
    "startup_latency_ms_ci_low": -2.567445882131145,
    "startup_latency_ms_ci_high": 6.425261644379564,
    "deadline_miss_rate_mean": -0.031357615894039736,
    "deadline_miss_rate_ci_low": -0.05533278145695364,
    "deadline_miss_rate_ci_high": -0.012118377483443714,
    "wasted_bytes_mean": -1771.515,
    "wasted_bytes_ci_low": -2157.8355,
    "wasted_bytes_ci_high": -1412.110875,
    "sent_bytes_mean": -321.58,
    "sent_bytes_ci_low": -502.079,
    "sent_bytes_ci_high": -172.06162500000002,
    "final_quality_utility_mean": 0.019165625000000006,
    "final_quality_utility_ci_low": 0.014387187500000004,
    "final_quality_utility_ci_high": 0.024210078125000006
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.90920289456403,
    "startup_latency_ms_ci_low": 128.90920289456403,
    "startup_latency_ms_ci_high": 128.90920289456403,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.60426363629747,
    "startup_latency_ms_ci_low": 128.60426363629747,
    "startup_latency_ms_ci_high": 128.60426363629747,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.30493925826655754,
    "startup_latency_ms_ci_low": 0.30493925826655754,
    "startup_latency_ms_ci_high": 0.30493925826655754,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 163.97202644322314,
    "startup_latency_ms_ci_low": 154.8568336234413,
    "startup_latency_ms_ci_high": 173.50500887739813,
    "deadline_miss_rate_mean": 0.05019867549668874,
    "deadline_miss_rate_ci_low": 0.04397268211920529,
    "deadline_miss_rate_ci_high": 0.06072930463576158,
    "wasted_bytes_mean": 9653.14,
    "wasted_bytes_ci_low": 9459.779750000002,
    "wasted_bytes_ci_high": 9854.158125,
    "sent_bytes_mean": 62623.15,
    "sent_bytes_ci_low": 62507.016749999995,
    "sent_bytes_ci_high": 62744.818,
    "final_quality_utility_mean": 0.97196875,
    "final_quality_utility_ci_low": 0.9672374218750001,
    "final_quality_utility_ci_high": 0.9762040624999999
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.21684218669242,
    "startup_latency_ms_ci_low": 158.480933184891,
    "startup_latency_ms_ci_high": 178.4886442814621,
    "deadline_miss_rate_mean": 0.049668874172185434,
    "deadline_miss_rate_ci_low": 0.04357615894039735,
    "deadline_miss_rate_ci_high": 0.06053642384105957,
    "wasted_bytes_mean": 6312.675,
    "wasted_bytes_ci_low": 6125.0716250000005,
    "wasted_bytes_ci_high": 6495.538125,
    "sent_bytes_mean": 58886.865,
    "sent_bytes_ci_low": 58748.412,
    "sent_bytes_ci_high": 59029.844999999994,
    "final_quality_utility_mean": 0.970715625,
    "final_quality_utility_ci_low": 0.96584453125,
    "final_quality_utility_ci_high": 0.9753218750000001
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.4040908986783,
    "startup_latency_ms_ci_low": 157.2501921325408,
    "startup_latency_ms_ci_high": 176.18779927579874,
    "deadline_miss_rate_mean": 0.08089403973509933,
    "deadline_miss_rate_ci_low": 0.05764072847682119,
    "deadline_miss_rate_ci_high": 0.10920612582781458,
    "wasted_bytes_mean": 8097.36,
    "wasted_bytes_ci_low": 7603.4745,
    "wasted_bytes_ci_high": 8604.241375,
    "sent_bytes_mean": 59129.72,
    "sent_bytes_ci_low": 58995.682625,
    "sent_bytes_ci_high": 59269.816125,
    "final_quality_utility_mean": 0.950846875,
    "final_quality_utility_ci_low": 0.942215234375,
    "final_quality_utility_ci_high": 0.9589254687500002
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 163.97202644322314,
    "startup_latency_ms_ci_low": 154.8747248360693,
    "startup_latency_ms_ci_high": 174.0829067889288,
    "deadline_miss_rate_mean": 0.05019867549668874,
    "deadline_miss_rate_ci_low": 0.043939569536423834,
    "deadline_miss_rate_ci_high": 0.06116059602649006,
    "wasted_bytes_mean": 9653.14,
    "wasted_bytes_ci_low": 9472.475625,
    "wasted_bytes_ci_high": 9835.576625,
    "sent_bytes_mean": 62623.15,
    "sent_bytes_ci_low": 62506.355,
    "sent_bytes_ci_high": 62751.85575,
    "final_quality_utility_mean": 0.97196875,
    "final_quality_utility_ci_low": 0.9669841406250002,
    "final_quality_utility_ci_high": 0.976416484375
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.244815743469261,
    "startup_latency_ms_ci_low": 0.37368413905740816,
    "startup_latency_ms_ci_high": 8.346289172274304,
    "deadline_miss_rate_mean": -0.0005298013245033111,
    "deadline_miss_rate_ci_low": -0.0010264900662251657,
    "deadline_miss_rate_ci_high": -9.933774834437089e-05,
    "wasted_bytes_mean": -3340.465,
    "wasted_bytes_ci_low": -3465.44975,
    "wasted_bytes_ci_high": -3217.112125,
    "sent_bytes_mean": -3736.285,
    "sent_bytes_ci_low": -3876.37025,
    "sent_bytes_ci_high": -3614.833125,
    "final_quality_utility_mean": -0.001253125000000001,
    "final_quality_utility_ci_low": -0.0033095312499999982,
    "final_quality_utility_ci_high": 0.0008033593750000013
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.244815743469261,
    "startup_latency_ms_ci_low": 0.3700754571244736,
    "startup_latency_ms_ci_high": 8.675064589864899,
    "deadline_miss_rate_mean": -0.0005298013245033111,
    "deadline_miss_rate_ci_low": -0.0010596026490066223,
    "deadline_miss_rate_ci_high": -6.622516556291396e-05,
    "wasted_bytes_mean": -3340.465,
    "wasted_bytes_ci_low": -3469.292625,
    "wasted_bytes_ci_high": -3212.529625,
    "sent_bytes_mean": -3736.285,
    "sent_bytes_ci_low": -3875.07975,
    "sent_bytes_ci_high": -3616.06275,
    "final_quality_utility_mean": -0.001253125000000001,
    "final_quality_utility_ci_low": -0.0035093749999999995,
    "final_quality_utility_ci_high": 0.0007219531249999976
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8127512880141046,
    "startup_latency_ms_ci_low": -2.5208772474506476,
    "startup_latency_ms_ci_high": 6.202804800653143,
    "deadline_miss_rate_mean": -0.03122516556291391,
    "deadline_miss_rate_ci_low": -0.055265728476821194,
    "deadline_miss_rate_ci_high": -0.011787251655629142,
    "wasted_bytes_mean": -1784.685,
    "wasted_bytes_ci_low": -2149.9246249999997,
    "wasted_bytes_ci_high": -1445.0727500000003,
    "sent_bytes_mean": -242.855,
    "sent_bytes_ci_low": -388.675625,
    "sent_bytes_ci_high": -125.63462500000001,
    "final_quality_utility_mean": 0.019868750000000004,
    "final_quality_utility_ci_low": 0.014990234375,
    "final_quality_utility_ci_high": 0.024756562500000003
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.90920289456403,
    "startup_latency_ms_ci_low": 128.90920289456403,
    "startup_latency_ms_ci_high": 128.90920289456403,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.60426363629747,
    "startup_latency_ms_ci_low": 128.60426363629747,
    "startup_latency_ms_ci_high": 128.60426363629747,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.30493925826655754,
    "startup_latency_ms_ci_low": 0.30493925826655754,
    "startup_latency_ms_ci_high": 0.30493925826655754,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.39521327193813,
    "startup_latency_ms_ci_low": 158.9624472557933,
    "startup_latency_ms_ci_high": 178.69150999391059,
    "deadline_miss_rate_mean": 0.06122516556291391,
    "deadline_miss_rate_ci_low": 0.0469205298013245,
    "deadline_miss_rate_ci_high": 0.07973592715231786,
    "wasted_bytes_mean": 8768.815,
    "wasted_bytes_ci_low": 8195.322,
    "wasted_bytes_ci_high": 9361.411124999999,
    "sent_bytes_mean": 59105.99,
    "sent_bytes_ci_low": 58986.942375,
    "sent_bytes_ci_high": 59247.140125000005,
    "final_quality_utility_mean": 0.9556437500000001,
    "final_quality_utility_ci_low": 0.94860375,
    "final_quality_utility_ci_high": 0.9626630468749999
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 169.21806002649012,
    "startup_latency_ms_ci_low": 160.11449811704898,
    "startup_latency_ms_ci_high": 179.54668238877372,
    "deadline_miss_rate_mean": 0.05615894039735099,
    "deadline_miss_rate_ci_low": 0.045463576158940394,
    "deadline_miss_rate_ci_high": 0.07142384105960266,
    "wasted_bytes_mean": 8622.585,
    "wasted_bytes_ci_low": 8069.2011250000005,
    "wasted_bytes_ci_high": 9203.47475,
    "sent_bytes_mean": 58807.72,
    "sent_bytes_ci_low": 58625.097375,
    "sent_bytes_ci_high": 58969.848874999996,
    "final_quality_utility_mean": 0.9549718749999999,
    "final_quality_utility_ci_low": 0.94712109375,
    "final_quality_utility_ci_high": 0.962103359375
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 167.40295541806086,
    "startup_latency_ms_ci_low": 158.2473212940212,
    "startup_latency_ms_ci_high": 177.7369299880235,
    "deadline_miss_rate_mean": 0.14854304635761592,
    "deadline_miss_rate_ci_low": 0.11065811258278146,
    "deadline_miss_rate_ci_high": 0.1894147350993377,
    "wasted_bytes_mean": 12384.14,
    "wasted_bytes_ci_low": 11152.54875,
    "wasted_bytes_ci_high": 13640.827874999999,
    "sent_bytes_mean": 59129.3,
    "sent_bytes_ci_low": 58995.614499999996,
    "sent_bytes_ci_high": 59286.448875,
    "final_quality_utility_mean": 0.9229374999999999,
    "final_quality_utility_ci_low": 0.909519765625,
    "final_quality_utility_ci_high": 0.9365813281250002
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.39521327193813,
    "startup_latency_ms_ci_low": 158.62830010202316,
    "startup_latency_ms_ci_high": 179.24113989150598,
    "deadline_miss_rate_mean": 0.06122516556291391,
    "deadline_miss_rate_ci_low": 0.04718460264900661,
    "deadline_miss_rate_ci_high": 0.08016639072847681,
    "wasted_bytes_mean": 8768.815,
    "wasted_bytes_ci_low": 8186.244375,
    "wasted_bytes_ci_high": 9375.737875,
    "sent_bytes_mean": 59105.99,
    "sent_bytes_ci_low": 58984.05425,
    "sent_bytes_ci_high": 59243.535875,
    "final_quality_utility_mean": 0.9556437500000001,
    "final_quality_utility_ci_low": 0.948204140625,
    "final_quality_utility_ci_high": 0.9628005468749999
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.8228467545519907,
    "startup_latency_ms_ci_low": -2.5117634328298055,
    "startup_latency_ms_ci_high": 4.467477303789913,
    "deadline_miss_rate_mean": -0.005066225165562913,
    "deadline_miss_rate_ci_low": -0.014867549668874172,
    "deadline_miss_rate_ci_high": 3.311258278145698e-05,
    "wasted_bytes_mean": -146.23,
    "wasted_bytes_ci_low": -373.44312499999995,
    "wasted_bytes_ci_high": 68.99624999999983,
    "sent_bytes_mean": -298.27,
    "sent_bytes_ci_low": -491.115,
    "sent_bytes_ci_high": -148.87512500000005,
    "final_quality_utility_mean": -0.0006718750000000023,
    "final_quality_utility_ci_low": -0.002234609375000001,
    "final_quality_utility_ci_high": 0.0008159374999999953
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.8228467545519907,
    "startup_latency_ms_ci_low": -2.6854970920848964,
    "startup_latency_ms_ci_high": 4.461287761943656,
    "deadline_miss_rate_mean": -0.005066225165562913,
    "deadline_miss_rate_ci_low": -0.014867549668874172,
    "deadline_miss_rate_ci_high": 3.311258278145688e-05,
    "wasted_bytes_mean": -146.23,
    "wasted_bytes_ci_low": -372.64575,
    "wasted_bytes_ci_high": 62.630874999999996,
    "sent_bytes_mean": -298.27,
    "sent_bytes_ci_low": -466.751,
    "sent_bytes_ci_high": -139.47775000000001,
    "final_quality_utility_mean": -0.0006718750000000023,
    "final_quality_utility_ci_low": -0.0022033593750000074,
    "final_quality_utility_ci_high": 0.0007692187499999951
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8151046084292957,
    "startup_latency_ms_ci_low": -2.6142548223519237,
    "startup_latency_ms_ci_high": 6.023432569880682,
    "deadline_miss_rate_mean": -0.0923841059602649,
    "deadline_miss_rate_ci_low": -0.13120033112582782,
    "deadline_miss_rate_ci_high": -0.054800496688741734,
    "wasted_bytes_mean": -3761.555,
    "wasted_bytes_ci_low": -4533.377125,
    "wasted_bytes_ci_high": -3019.36375,
    "sent_bytes_mean": -321.58,
    "sent_bytes_ci_low": -501.43175,
    "sent_bytes_ci_high": -171.7258750000001,
    "final_quality_utility_mean": 0.032034375000000004,
    "final_quality_utility_ci_low": 0.024802890624999994,
    "final_quality_utility_ci_high": 0.040200234375000005
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.90920289456403,
    "startup_latency_ms_ci_low": 128.90920289456403,
    "startup_latency_ms_ci_high": 128.90920289456403,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.60426363629747,
    "startup_latency_ms_ci_low": 128.60426363629747,
    "startup_latency_ms_ci_high": 128.60426363629747,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 58620.0,
    "sent_bytes_ci_low": 58620.0,
    "sent_bytes_ci_high": 58620.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.92267432129577,
    "startup_latency_ms_ci_low": 128.92267432129577,
    "startup_latency_ms_ci_high": 128.92267432129577,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 62211.0,
    "sent_bytes_ci_low": 62211.0,
    "sent_bytes_ci_high": 62211.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.013471426731740621,
    "startup_latency_ms_ci_low": -0.013471426731740621,
    "startup_latency_ms_ci_high": -0.013471426731740621,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": -3591.0,
    "wasted_bytes_ci_low": -3591.0,
    "wasted_bytes_ci_high": -3591.0,
    "sent_bytes_mean": -3591.0,
    "sent_bytes_ci_low": -3591.0,
    "sent_bytes_ci_high": -3591.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.30493925826655754,
    "startup_latency_ms_ci_low": 0.30493925826655754,
    "startup_latency_ms_ci_high": 0.30493925826655754,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 163.97202644322314,
    "startup_latency_ms_ci_low": 154.66479187512266,
    "startup_latency_ms_ci_high": 173.4529575780187,
    "deadline_miss_rate_mean": 0.05125827814569536,
    "deadline_miss_rate_ci_low": 0.044966059602648996,
    "deadline_miss_rate_ci_high": 0.06314652317880794,
    "wasted_bytes_mean": 12236.64,
    "wasted_bytes_ci_low": 11643.954125,
    "wasted_bytes_ci_high": 12812.621875,
    "sent_bytes_mean": 62623.15,
    "sent_bytes_ci_low": 62500.503375,
    "sent_bytes_ci_high": 62747.833750000005,
    "final_quality_utility_mean": 0.955271875,
    "final_quality_utility_ci_low": 0.9476531250000001,
    "final_quality_utility_ci_high": 0.9626659375
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.21684218669242,
    "startup_latency_ms_ci_low": 159.00856415003875,
    "startup_latency_ms_ci_high": 178.3210880909925,
    "deadline_miss_rate_mean": 0.055596026490066223,
    "deadline_miss_rate_ci_low": 0.04519867549668874,
    "deadline_miss_rate_ci_high": 0.0708617549668874,
    "wasted_bytes_mean": 8659.595,
    "wasted_bytes_ci_low": 8101.069625,
    "wasted_bytes_ci_high": 9252.263875,
    "sent_bytes_mean": 58886.865,
    "sent_bytes_ci_low": 58738.553625,
    "sent_bytes_ci_high": 59028.87575,
    "final_quality_utility_mean": 0.955496875,
    "final_quality_utility_ci_low": 0.9481277343750001,
    "final_quality_utility_ci_high": 0.962725859375
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.4040908986783,
    "startup_latency_ms_ci_low": 157.23014447663337,
    "startup_latency_ms_ci_high": 176.52541378386124,
    "deadline_miss_rate_mean": 0.1478476821192053,
    "deadline_miss_rate_ci_low": 0.10936920529801324,
    "deadline_miss_rate_ci_high": 0.18970447019867548,
    "wasted_bytes_mean": 12371.95,
    "wasted_bytes_ci_low": 11244.243625000001,
    "wasted_bytes_ci_high": 13516.604624999998,
    "sent_bytes_mean": 59129.72,
    "sent_bytes_ci_low": 58999.247624999996,
    "sent_bytes_ci_high": 59270.911875000005,
    "final_quality_utility_mean": 0.923215625,
    "final_quality_utility_ci_low": 0.9094528125,
    "final_quality_utility_ci_high": 0.9364253125000002
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 163.97202644322314,
    "startup_latency_ms_ci_low": 154.79062913313493,
    "startup_latency_ms_ci_high": 174.05743893372184,
    "deadline_miss_rate_mean": 0.05125827814569536,
    "deadline_miss_rate_ci_low": 0.045,
    "deadline_miss_rate_ci_high": 0.061822847682119195,
    "wasted_bytes_mean": 12236.64,
    "wasted_bytes_ci_low": 11629.960125000001,
    "wasted_bytes_ci_high": 12874.013125,
    "sent_bytes_mean": 62623.15,
    "sent_bytes_ci_low": 62504.7095,
    "sent_bytes_ci_high": 62750.6685,
    "final_quality_utility_mean": 0.955271875,
    "final_quality_utility_ci_low": 0.9471339062499999,
    "final_quality_utility_ci_high": 0.9626126562500001
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.244815743469261,
    "startup_latency_ms_ci_low": 0.396316106889568,
    "startup_latency_ms_ci_high": 8.713779064320532,
    "deadline_miss_rate_mean": 0.004337748344370861,
    "deadline_miss_rate_ci_low": -0.000860927152317881,
    "deadline_miss_rate_ci_high": 0.014271523178807945,
    "wasted_bytes_mean": -3577.045,
    "wasted_bytes_ci_low": -3943.6029999999996,
    "wasted_bytes_ci_high": -3210.2748750000005,
    "sent_bytes_mean": -3736.285,
    "sent_bytes_ci_low": -3877.621125,
    "sent_bytes_ci_high": -3615.0425,
    "final_quality_utility_mean": 0.00022500000000000186,
    "final_quality_utility_ci_low": -0.003522187499999999,
    "final_quality_utility_ci_high": 0.0038940625
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.244815743469261,
    "startup_latency_ms_ci_low": 0.3163766329684943,
    "startup_latency_ms_ci_high": 8.483620713066644,
    "deadline_miss_rate_mean": 0.004337748344370861,
    "deadline_miss_rate_ci_low": -0.0009271523178807946,
    "deadline_miss_rate_ci_high": 0.014139900662251651,
    "wasted_bytes_mean": -3577.045,
    "wasted_bytes_ci_low": -3944.76575,
    "wasted_bytes_ci_high": -3198.515875,
    "sent_bytes_mean": -3736.285,
    "sent_bytes_ci_low": -3880.504,
    "sent_bytes_ci_high": -3616.642625,
    "final_quality_utility_mean": 0.00022500000000000186,
    "final_quality_utility_ci_low": -0.0033037499999999985,
    "final_quality_utility_ci_high": 0.0035567968750000005
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8127512880141046,
    "startup_latency_ms_ci_low": -2.2898941363178174,
    "startup_latency_ms_ci_high": 6.028744630405336,
    "deadline_miss_rate_mean": -0.09225165562913908,
    "deadline_miss_rate_ci_low": -0.1352317880794702,
    "deadline_miss_rate_ci_high": -0.054735099337748346,
    "wasted_bytes_mean": -3712.355,
    "wasted_bytes_ci_low": -4517.393375,
    "wasted_bytes_ci_high": -2984.1220000000008,
    "sent_bytes_mean": -242.855,
    "sent_bytes_ci_low": -388.04299999999995,
    "sent_bytes_ci_high": -122.37450000000007,
    "final_quality_utility_mean": 0.032281250000000004,
    "final_quality_utility_ci_low": 0.024815078124999997,
    "final_quality_utility_ci_high": 0.04023320312499999
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 200.57393148338605,
    "startup_latency_ms_ci_low": 194.35674725243896,
    "startup_latency_ms_ci_high": 207.83962019007708,
    "deadline_miss_rate_mean": 0.054470198675496684,
    "deadline_miss_rate_ci_low": 0.05261589403973511,
    "deadline_miss_rate_ci_high": 0.05658940397350994,
    "wasted_bytes_mean": 7688.455,
    "wasted_bytes_ci_low": 7502.358625,
    "wasted_bytes_ci_high": 7866.733375,
    "sent_bytes_mean": 58773.9,
    "sent_bytes_ci_low": 58732.456874999996,
    "sent_bytes_ci_high": 58821.970875,
    "final_quality_utility_mean": 0.968975,
    "final_quality_utility_ci_low": 0.9666561718750001,
    "final_quality_utility_ci_high": 0.97132828125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 204.95127654645736,
    "startup_latency_ms_ci_low": 196.9836786199211,
    "startup_latency_ms_ci_high": 213.6907849722793,
    "deadline_miss_rate_mean": 0.054006622516556295,
    "deadline_miss_rate_ci_low": 0.05215231788079471,
    "deadline_miss_rate_ci_high": 0.05596026490066226,
    "wasted_bytes_mean": 7617.375,
    "wasted_bytes_ci_low": 7437.68025,
    "wasted_bytes_ci_high": 7792.547874999999,
    "sent_bytes_mean": 58742.795,
    "sent_bytes_ci_low": 58704.1285,
    "sent_bytes_ci_high": 58786.883624999995,
    "final_quality_utility_mean": 0.9695750000000001,
    "final_quality_utility_ci_low": 0.9671765625000001,
    "final_quality_utility_ci_high": 0.9719594531250002
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 199.4725079368886,
    "startup_latency_ms_ci_low": 192.3887427488628,
    "startup_latency_ms_ci_high": 207.41502515213065,
    "deadline_miss_rate_mean": 0.054536423841059604,
    "deadline_miss_rate_ci_low": 0.0520860927152318,
    "deadline_miss_rate_ci_high": 0.057086920529801334,
    "wasted_bytes_mean": 7707.855,
    "wasted_bytes_ci_low": 7515.25125,
    "wasted_bytes_ci_high": 7897.818125000001,
    "sent_bytes_mean": 58761.745,
    "sent_bytes_ci_low": 58719.158125,
    "sent_bytes_ci_high": 58809.138875,
    "final_quality_utility_mean": 0.96751875,
    "final_quality_utility_ci_low": 0.9648341406250002,
    "final_quality_utility_ci_high": 0.9701470312500001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 200.57393148338605,
    "startup_latency_ms_ci_low": 194.0605893926001,
    "startup_latency_ms_ci_high": 207.32435837083355,
    "deadline_miss_rate_mean": 0.054470198675496684,
    "deadline_miss_rate_ci_low": 0.05261589403973511,
    "deadline_miss_rate_ci_high": 0.056490894039735104,
    "wasted_bytes_mean": 7688.455,
    "wasted_bytes_ci_low": 7509.389999999999,
    "wasted_bytes_ci_high": 7879.458125,
    "sent_bytes_mean": 58773.9,
    "sent_bytes_ci_low": 58731.2965,
    "sent_bytes_ci_high": 58819.916375,
    "final_quality_utility_mean": 0.968975,
    "final_quality_utility_ci_low": 0.9665653906250001,
    "final_quality_utility_ci_high": 0.9713876562500001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.377345063071321,
    "startup_latency_ms_ci_low": -0.18541455703160745,
    "startup_latency_ms_ci_high": 9.343041070969521,
    "deadline_miss_rate_mean": -0.00046357615894039724,
    "deadline_miss_rate_ci_low": -0.0009602649006622517,
    "deadline_miss_rate_ci_high": 3.3112582781457055e-05,
    "wasted_bytes_mean": -71.08,
    "wasted_bytes_ci_low": -314.260875,
    "wasted_bytes_ci_high": 174.07587499999946,
    "sent_bytes_mean": -31.105,
    "sent_bytes_ci_low": -79.227625,
    "sent_bytes_ci_high": 13.625,
    "final_quality_utility_mean": 0.0006000000000000067,
    "final_quality_utility_ci_low": -0.0026094531249999963,
    "final_quality_utility_ci_high": 0.003975390625
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.377345063071321,
    "startup_latency_ms_ci_low": -0.27283707541553637,
    "startup_latency_ms_ci_high": 9.416006759188978,
    "deadline_miss_rate_mean": -0.00046357615894039724,
    "deadline_miss_rate_ci_low": -0.0009602649006622515,
    "deadline_miss_rate_ci_high": 6.622516556291414e-05,
    "wasted_bytes_mean": -71.08,
    "wasted_bytes_ci_low": -328.236875,
    "wasted_bytes_ci_high": 170.70299999999992,
    "sent_bytes_mean": -31.105,
    "sent_bytes_ci_low": -78.091125,
    "sent_bytes_ci_high": 9.900125,
    "final_quality_utility_mean": 0.0006000000000000067,
    "final_quality_utility_ci_low": -0.002522265624999989,
    "final_quality_utility_ci_high": 0.0035970312500000065
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.478768609568747,
    "startup_latency_ms_ci_low": -0.11847133225695862,
    "startup_latency_ms_ci_high": 10.752639739793828,
    "deadline_miss_rate_mean": -0.0005298013245033111,
    "deadline_miss_rate_ci_low": -0.0014246688741721854,
    "deadline_miss_rate_ci_high": 0.0002649006622516555,
    "wasted_bytes_mean": -90.48,
    "wasted_bytes_ci_low": -356.493,
    "wasted_bytes_ci_high": 189.11037499999955,
    "sent_bytes_mean": -18.95,
    "sent_bytes_ci_low": -65.83175,
    "sent_bytes_ci_high": 24.479249999999947,
    "final_quality_utility_mean": 0.002056250000000005,
    "final_quality_utility_ci_low": -0.001556406249999994,
    "final_quality_utility_ci_high": 0.005672109375000009
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 241.64816722742785,
    "startup_latency_ms_ci_low": 227.34942377658183,
    "startup_latency_ms_ci_high": 255.68627524887347,
    "deadline_miss_rate_mean": 0.06658940397350994,
    "deadline_miss_rate_ci_low": 0.05907284768211921,
    "deadline_miss_rate_ci_high": 0.07897516556291391,
    "wasted_bytes_mean": 8726.725,
    "wasted_bytes_ci_low": 8428.066499999999,
    "wasted_bytes_ci_high": 9040.308375,
    "sent_bytes_mean": 59183.65,
    "sent_bytes_ci_low": 59069.928250000004,
    "sent_bytes_ci_high": 59304.8685,
    "final_quality_utility_mean": 0.9433812500000002,
    "final_quality_utility_ci_low": 0.9376371875,
    "final_quality_utility_ci_high": 0.9486939062499999
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 249.9609541846941,
    "startup_latency_ms_ci_low": 235.84629399995603,
    "startup_latency_ms_ci_high": 264.7231445223631,
    "deadline_miss_rate_mean": 0.07407284768211922,
    "deadline_miss_rate_ci_low": 0.060031456953642384,
    "deadline_miss_rate_ci_high": 0.09268543046357615,
    "wasted_bytes_mean": 8858.05,
    "wasted_bytes_ci_low": 8599.312375,
    "wasted_bytes_ci_high": 9111.653124999999,
    "sent_bytes_mean": 58844.27,
    "sent_bytes_ci_low": 58673.306875,
    "sent_bytes_ci_high": 59005.87225,
    "final_quality_utility_mean": 0.9391968749999999,
    "final_quality_utility_ci_low": 0.9330520312500001,
    "final_quality_utility_ci_high": 0.94465078125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 244.160008494719,
    "startup_latency_ms_ci_low": 230.32131046042701,
    "startup_latency_ms_ci_high": 258.2494575286432,
    "deadline_miss_rate_mean": 0.12115894039735099,
    "deadline_miss_rate_ci_low": 0.09218211920529802,
    "deadline_miss_rate_ci_high": 0.15418377483443702,
    "wasted_bytes_mean": 10191.385,
    "wasted_bytes_ci_low": 9744.2405,
    "wasted_bytes_ci_high": 10688.086125,
    "sent_bytes_mean": 59194.615,
    "sent_bytes_ci_low": 59083.044125,
    "sent_bytes_ci_high": 59300.34,
    "final_quality_utility_mean": 0.9251312500000001,
    "final_quality_utility_ci_low": 0.916824296875,
    "final_quality_utility_ci_high": 0.933397265625
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 241.64816722742785,
    "startup_latency_ms_ci_low": 227.87490925237228,
    "startup_latency_ms_ci_high": 256.13372452562953,
    "deadline_miss_rate_mean": 0.06658940397350994,
    "deadline_miss_rate_ci_low": 0.058907284768211936,
    "deadline_miss_rate_ci_high": 0.07904056291390729,
    "wasted_bytes_mean": 8726.725,
    "wasted_bytes_ci_low": 8426.8385,
    "wasted_bytes_ci_high": 9034.967999999999,
    "sent_bytes_mean": 59183.65,
    "sent_bytes_ci_low": 59069.405000000006,
    "sent_bytes_ci_high": 59305.875,
    "final_quality_utility_mean": 0.9433812500000002,
    "final_quality_utility_ci_low": 0.9373778125000001,
    "final_quality_utility_ci_high": 0.948706484375
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.312786957266235,
    "startup_latency_ms_ci_low": 0.7522067383995105,
    "startup_latency_ms_ci_high": 16.237417623265824,
    "deadline_miss_rate_mean": 0.007483443708609272,
    "deadline_miss_rate_ci_low": -0.0024834437086092708,
    "deadline_miss_rate_ci_high": 0.021788079470198677,
    "wasted_bytes_mean": 131.325,
    "wasted_bytes_ci_low": -166.22912499999998,
    "wasted_bytes_ci_high": 423.23387499999984,
    "sent_bytes_mean": -339.38,
    "sent_bytes_ci_low": -557.276875,
    "sent_bytes_ci_high": -159.55137500000006,
    "final_quality_utility_mean": -0.004184374999999999,
    "final_quality_utility_ci_low": -0.007878203124999998,
    "final_quality_utility_ci_high": -0.00038085937500000446
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.312786957266235,
    "startup_latency_ms_ci_low": 0.9093440540355681,
    "startup_latency_ms_ci_high": 15.885572379447035,
    "deadline_miss_rate_mean": 0.007483443708609272,
    "deadline_miss_rate_ci_low": -0.002218543046357616,
    "deadline_miss_rate_ci_high": 0.021524006622516554,
    "wasted_bytes_mean": 131.325,
    "wasted_bytes_ci_low": -161.0555,
    "wasted_bytes_ci_high": 404.6571249999998,
    "sent_bytes_mean": -339.38,
    "sent_bytes_ci_low": -558.274625,
    "sent_bytes_ci_high": -155.164125,
    "final_quality_utility_mean": -0.004184374999999999,
    "final_quality_utility_ci_low": -0.008019218750000005,
    "final_quality_utility_ci_high": -0.00019976562499999772
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.800945689975057,
    "startup_latency_ms_ci_low": -1.4336916955959473,
    "startup_latency_ms_ci_high": 13.1701296429106,
    "deadline_miss_rate_mean": -0.04708609271523178,
    "deadline_miss_rate_ci_low": -0.0757980132450331,
    "deadline_miss_rate_ci_high": -0.018576158940397353,
    "wasted_bytes_mean": -1333.335,
    "wasted_bytes_ci_low": -1756.4627500000001,
    "wasted_bytes_ci_high": -938.6557500000006,
    "sent_bytes_mean": -350.345,
    "sent_bytes_ci_low": -571.7935,
    "sent_bytes_ci_high": -166.49450000000004,
    "final_quality_utility_mean": 0.014065625,
    "final_quality_utility_ci_low": 0.008693437499999998,
    "final_quality_utility_ci_high": 0.0200946875
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.11353800403558,
    "startup_latency_ms_ci_low": 174.69278575143701,
    "startup_latency_ms_ci_high": 184.4083628730761,
    "deadline_miss_rate_mean": 0.05364238410596027,
    "deadline_miss_rate_ci_low": 0.052283940397351,
    "deadline_miss_rate_ci_high": 0.055264900662251655,
    "wasted_bytes_mean": 11089.525,
    "wasted_bytes_ci_low": 10889.812,
    "wasted_bytes_ci_high": 11299.488,
    "sent_bytes_mean": 62235.76,
    "sent_bytes_ci_low": 62216.98,
    "sent_bytes_ci_high": 62260.94,
    "final_quality_utility_mean": 0.9698156250000001,
    "final_quality_utility_ci_low": 0.9673278125000001,
    "final_quality_utility_ci_high": 0.9725188281250001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 195.3659927207001,
    "startup_latency_ms_ci_low": 189.97759937242554,
    "startup_latency_ms_ci_high": 201.72009406357745,
    "deadline_miss_rate_mean": 0.05264900662251657,
    "deadline_miss_rate_ci_low": 0.051092715231788086,
    "deadline_miss_rate_ci_high": 0.05453725165562915,
    "wasted_bytes_mean": 7802.465,
    "wasted_bytes_ci_low": 7610.6385,
    "wasted_bytes_ci_high": 7990.476625,
    "sent_bytes_mean": 58688.335,
    "sent_bytes_ci_low": 58634.51375,
    "sent_bytes_ci_high": 58731.176999999996,
    "final_quality_utility_mean": 0.9663906250000001,
    "final_quality_utility_ci_low": 0.963665234375,
    "final_quality_utility_ci_high": 0.9690406250000001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 191.34338585833146,
    "startup_latency_ms_ci_low": 186.4199355119372,
    "startup_latency_ms_ci_high": 196.6984408650199,
    "deadline_miss_rate_mean": 0.052350993377483446,
    "deadline_miss_rate_ci_low": 0.05072847682119206,
    "deadline_miss_rate_ci_high": 0.0544701986754967,
    "wasted_bytes_mean": 7630.65,
    "wasted_bytes_ci_low": 7430.428,
    "wasted_bytes_ci_high": 7824.37725,
    "sent_bytes_mean": 58759.945,
    "sent_bytes_ci_low": 58726.794875,
    "sent_bytes_ci_high": 58797.52099999999,
    "final_quality_utility_mean": 0.968503125,
    "final_quality_utility_ci_low": 0.9657059375000001,
    "final_quality_utility_ci_high": 0.9710220312500002
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.11353800403558,
    "startup_latency_ms_ci_low": 174.6436163203026,
    "startup_latency_ms_ci_high": 183.95095139237964,
    "deadline_miss_rate_mean": 0.05364238410596027,
    "deadline_miss_rate_ci_low": 0.05225165562913908,
    "deadline_miss_rate_ci_high": 0.05536423841059603,
    "wasted_bytes_mean": 11089.525,
    "wasted_bytes_ci_low": 10892.2715,
    "wasted_bytes_ci_high": 11279.204,
    "sent_bytes_mean": 62235.76,
    "sent_bytes_ci_low": 62216.98,
    "sent_bytes_ci_high": 62260.94,
    "final_quality_utility_mean": 0.9698156250000001,
    "final_quality_utility_ci_low": 0.967059296875,
    "final_quality_utility_ci_high": 0.9724878906250001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 16.25245471666451,
    "startup_latency_ms_ci_low": 12.637725736991857,
    "startup_latency_ms_ci_high": 20.198948664024805,
    "deadline_miss_rate_mean": -0.0009933774834437086,
    "deadline_miss_rate_ci_low": -0.0015231788079470196,
    "deadline_miss_rate_ci_high": -0.00046357615894039724,
    "wasted_bytes_mean": -3287.06,
    "wasted_bytes_ci_low": -3550.350875,
    "wasted_bytes_ci_high": -3026.897875,
    "sent_bytes_mean": -3547.425,
    "sent_bytes_ci_low": -3615.370125,
    "sent_bytes_ci_high": -3495.5735,
    "final_quality_utility_mean": -0.0034249999999999958,
    "final_quality_utility_ci_low": -0.007290703124999992,
    "final_quality_utility_ci_high": 0.0003249999999999961
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 16.25245471666451,
    "startup_latency_ms_ci_low": 12.809030083271002,
    "startup_latency_ms_ci_high": 19.970731230565132,
    "deadline_miss_rate_mean": -0.0009933774834437086,
    "deadline_miss_rate_ci_low": -0.0014900662251655628,
    "deadline_miss_rate_ci_high": -0.0005298013245033109,
    "wasted_bytes_mean": -3287.06,
    "wasted_bytes_ci_low": -3558.201375,
    "wasted_bytes_ci_high": -3013.627875,
    "sent_bytes_mean": -3547.425,
    "sent_bytes_ci_low": -3613.4986249999997,
    "sent_bytes_ci_high": -3495.290125,
    "final_quality_utility_mean": -0.0034249999999999958,
    "final_quality_utility_ci_low": -0.007256484374999995,
    "final_quality_utility_ci_high": 0.0004468749999999962
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 4.022606862368638,
    "startup_latency_ms_ci_low": 0.07519184687597243,
    "startup_latency_ms_ci_high": 8.354975251987826,
    "deadline_miss_rate_mean": 0.00029801324503311264,
    "deadline_miss_rate_ci_low": -0.00019867549668874167,
    "deadline_miss_rate_ci_high": 0.0007615894039735099,
    "wasted_bytes_mean": 171.815,
    "wasted_bytes_ci_low": -104.89762499999999,
    "wasted_bytes_ci_high": 453.7469999999998,
    "sent_bytes_mean": -71.61,
    "sent_bytes_ci_low": -143.281125,
    "sent_bytes_ci_high": -13.26325000000001,
    "final_quality_utility_mean": -0.002112499999999996,
    "final_quality_utility_ci_low": -0.005722890624999996,
    "final_quality_utility_ci_high": 0.0012251562500000062
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 216.9276880523009,
    "startup_latency_ms_ci_low": 207.06221116560923,
    "startup_latency_ms_ci_high": 227.11605225666912,
    "deadline_miss_rate_mean": 0.05973509933774835,
    "deadline_miss_rate_ci_low": 0.056920529801324504,
    "deadline_miss_rate_ci_high": 0.06304718543046357,
    "wasted_bytes_mean": 12109.235,
    "wasted_bytes_ci_low": 11848.902,
    "wasted_bytes_ci_high": 12386.723375,
    "sent_bytes_mean": 62649.11,
    "sent_bytes_ci_low": 62535.4795,
    "sent_bytes_ci_high": 62777.999749999995,
    "final_quality_utility_mean": 0.942209375,
    "final_quality_utility_ci_low": 0.9376343750000001,
    "final_quality_utility_ci_high": 0.946706328125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 240.7971724338604,
    "startup_latency_ms_ci_low": 228.70464314174512,
    "startup_latency_ms_ci_high": 254.76953990138622,
    "deadline_miss_rate_mean": 0.059172185430463584,
    "deadline_miss_rate_ci_low": 0.05648923841059603,
    "deadline_miss_rate_ci_high": 0.06225248344370861,
    "wasted_bytes_mean": 8934.79,
    "wasted_bytes_ci_low": 8676.776375,
    "wasted_bytes_ci_high": 9204.988875000001,
    "sent_bytes_mean": 58991.76,
    "sent_bytes_ci_low": 58819.891124999995,
    "sent_bytes_ci_high": 59180.4375,
    "final_quality_utility_mean": 0.9381218749999999,
    "final_quality_utility_ci_low": 0.932726796875,
    "final_quality_utility_ci_high": 0.943228671875
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 232.81422889752102,
    "startup_latency_ms_ci_low": 221.84884512717602,
    "startup_latency_ms_ci_high": 244.47927287572205,
    "deadline_miss_rate_mean": 0.13543046357615895,
    "deadline_miss_rate_ci_low": 0.1030041390728477,
    "deadline_miss_rate_ci_high": 0.17444039735099337,
    "wasted_bytes_mean": 10261.205,
    "wasted_bytes_ci_low": 9758.245625,
    "wasted_bytes_ci_high": 10757.222125,
    "sent_bytes_mean": 59269.55,
    "sent_bytes_ci_low": 59125.892875,
    "sent_bytes_ci_high": 59423.60525,
    "final_quality_utility_mean": 0.9237437500000002,
    "final_quality_utility_ci_low": 0.9147021093750001,
    "final_quality_utility_ci_high": 0.9321660156250001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 216.9276880523009,
    "startup_latency_ms_ci_low": 206.34201553192287,
    "startup_latency_ms_ci_high": 227.71166025512272,
    "deadline_miss_rate_mean": 0.05973509933774835,
    "deadline_miss_rate_ci_low": 0.05695281456953642,
    "deadline_miss_rate_ci_high": 0.0628816225165563,
    "wasted_bytes_mean": 12109.235,
    "wasted_bytes_ci_low": 11848.669,
    "wasted_bytes_ci_high": 12369.840125,
    "sent_bytes_mean": 62649.11,
    "sent_bytes_ci_low": 62535.694625,
    "sent_bytes_ci_high": 62776.760749999994,
    "final_quality_utility_mean": 0.942209375,
    "final_quality_utility_ci_low": 0.9374611718750001,
    "final_quality_utility_ci_high": 0.9467378906250001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 23.869484381559502,
    "startup_latency_ms_ci_low": 17.835616670991698,
    "startup_latency_ms_ci_high": 30.147579915660025,
    "deadline_miss_rate_mean": -0.0005629139072847682,
    "deadline_miss_rate_ci_low": -0.0016225165562913904,
    "deadline_miss_rate_ci_high": 0.0004635761589403975,
    "wasted_bytes_mean": -3174.445,
    "wasted_bytes_ci_low": -3484.56775,
    "wasted_bytes_ci_high": -2860.412875,
    "sent_bytes_mean": -3657.35,
    "sent_bytes_ci_low": -3844.3857500000004,
    "sent_bytes_ci_high": -3503.180375,
    "final_quality_utility_mean": -0.004087500000000002,
    "final_quality_utility_ci_low": -0.008541562500000002,
    "final_quality_utility_ci_high": 0.0002906249999999977
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 23.869484381559502,
    "startup_latency_ms_ci_low": 17.66896330692711,
    "startup_latency_ms_ci_high": 30.685427105795362,
    "deadline_miss_rate_mean": -0.0005629139072847682,
    "deadline_miss_rate_ci_low": -0.0015562913907284767,
    "deadline_miss_rate_ci_high": 0.0005298013245033114,
    "wasted_bytes_mean": -3174.445,
    "wasted_bytes_ci_low": -3473.323875,
    "wasted_bytes_ci_high": -2879.402625,
    "sent_bytes_mean": -3657.35,
    "sent_bytes_ci_low": -3829.214375,
    "sent_bytes_ci_high": -3503.445875,
    "final_quality_utility_mean": -0.004087500000000002,
    "final_quality_utility_ci_low": -0.008556328124999997,
    "final_quality_utility_ci_high": 0.00039382812499999336
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.982943536339397,
    "startup_latency_ms_ci_low": 1.7868510354447498,
    "startup_latency_ms_ci_high": 14.174492334572182,
    "deadline_miss_rate_mean": -0.07625827814569536,
    "deadline_miss_rate_ci_low": -0.11361423841059604,
    "deadline_miss_rate_ci_high": -0.04311092715231789,
    "wasted_bytes_mean": -1326.415,
    "wasted_bytes_ci_low": -1744.0287500000002,
    "wasted_bytes_ci_high": -894.3423750000003,
    "sent_bytes_mean": -277.79,
    "sent_bytes_ci_low": -451.516125,
    "sent_bytes_ci_high": -127.754125,
    "final_quality_utility_mean": 0.014378124999999997,
    "final_quality_utility_ci_low": 0.008084218749999995,
    "final_quality_utility_ci_high": 0.021018984374999994
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 200.57393148338605,
    "startup_latency_ms_ci_low": 194.22517270902793,
    "startup_latency_ms_ci_high": 207.55338611606254,
    "deadline_miss_rate_mean": 0.05493377483443709,
    "deadline_miss_rate_ci_low": 0.05307947019867551,
    "deadline_miss_rate_ci_high": 0.057052980132450345,
    "wasted_bytes_mean": 10357.54,
    "wasted_bytes_ci_low": 9970.586375,
    "wasted_bytes_ci_high": 10736.287125,
    "sent_bytes_mean": 58773.9,
    "sent_bytes_ci_low": 58728.309375,
    "sent_bytes_ci_high": 58820.779375,
    "final_quality_utility_mean": 0.9521625,
    "final_quality_utility_ci_low": 0.948495703125,
    "final_quality_utility_ci_high": 0.9561876562500001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 204.95127654645736,
    "startup_latency_ms_ci_low": 196.8691605845157,
    "startup_latency_ms_ci_high": 213.6093377583786,
    "deadline_miss_rate_mean": 0.05466887417218544,
    "deadline_miss_rate_ci_low": 0.052847682119205305,
    "deadline_miss_rate_ci_high": 0.05685430463576159,
    "wasted_bytes_mean": 10156.79,
    "wasted_bytes_ci_low": 9785.06625,
    "wasted_bytes_ci_high": 10554.902625,
    "sent_bytes_mean": 58742.795,
    "sent_bytes_ci_low": 58702.813,
    "sent_bytes_ci_high": 58788.183,
    "final_quality_utility_mean": 0.953453125,
    "final_quality_utility_ci_low": 0.9496056250000001,
    "final_quality_utility_ci_high": 0.9573345312500001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 199.4725079368886,
    "startup_latency_ms_ci_low": 192.74008622767923,
    "startup_latency_ms_ci_high": 207.5174172443723,
    "deadline_miss_rate_mean": 0.05509933774834438,
    "deadline_miss_rate_ci_low": 0.05278145695364239,
    "deadline_miss_rate_ci_high": 0.05768294701986756,
    "wasted_bytes_mean": 10613.1,
    "wasted_bytes_ci_low": 10186.06,
    "wasted_bytes_ci_high": 11052.917875,
    "sent_bytes_mean": 58761.745,
    "sent_bytes_ci_low": 58719.124375,
    "sent_bytes_ci_high": 58810.07075,
    "final_quality_utility_mean": 0.9490031250000002,
    "final_quality_utility_ci_low": 0.94463390625,
    "final_quality_utility_ci_high": 0.953113203125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 200.57393148338605,
    "startup_latency_ms_ci_low": 193.94608415082402,
    "startup_latency_ms_ci_high": 207.7655550336681,
    "deadline_miss_rate_mean": 0.05493377483443709,
    "deadline_miss_rate_ci_low": 0.05307864238410596,
    "deadline_miss_rate_ci_high": 0.0570860927152318,
    "wasted_bytes_mean": 10357.54,
    "wasted_bytes_ci_low": 9978.169375000001,
    "wasted_bytes_ci_high": 10708.265374999999,
    "sent_bytes_mean": 58773.9,
    "sent_bytes_ci_low": 58731.06925,
    "sent_bytes_ci_high": 58820.35325,
    "final_quality_utility_mean": 0.9521625,
    "final_quality_utility_ci_low": 0.9480777343750001,
    "final_quality_utility_ci_high": 0.9558473437500002
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.377345063071321,
    "startup_latency_ms_ci_low": -0.1367651206133205,
    "startup_latency_ms_ci_high": 9.406060540095124,
    "deadline_miss_rate_mean": -0.00026490066225165563,
    "deadline_miss_rate_ci_low": -0.0009271523178807948,
    "deadline_miss_rate_ci_high": 0.00046357615894039735,
    "wasted_bytes_mean": -200.75,
    "wasted_bytes_ci_low": -727.293625,
    "wasted_bytes_ci_high": 330.63587499999966,
    "sent_bytes_mean": -31.105,
    "sent_bytes_ci_low": -76.190625,
    "sent_bytes_ci_high": 12.262999999999984,
    "final_quality_utility_mean": 0.0012906250000000042,
    "final_quality_utility_ci_low": -0.0038224218750000007,
    "final_quality_utility_ci_high": 0.006626093749999995
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.377345063071321,
    "startup_latency_ms_ci_low": -0.3775312473870729,
    "startup_latency_ms_ci_high": 9.343067900135411,
    "deadline_miss_rate_mean": -0.00026490066225165563,
    "deadline_miss_rate_ci_low": -0.0009602649006622517,
    "deadline_miss_rate_ci_high": 0.0004304635761589404,
    "wasted_bytes_mean": -200.75,
    "wasted_bytes_ci_low": -731.8641250000001,
    "wasted_bytes_ci_high": 331.7106249999998,
    "sent_bytes_mean": -31.105,
    "sent_bytes_ci_low": -75.49024999999999,
    "sent_bytes_ci_high": 10.261999999999988,
    "final_quality_utility_mean": 0.0012906250000000042,
    "final_quality_utility_ci_low": -0.004350078124999995,
    "final_quality_utility_ci_high": 0.006613203125000006
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.478768609568747,
    "startup_latency_ms_ci_low": -0.07475240180971585,
    "startup_latency_ms_ci_high": 11.01286845516659,
    "deadline_miss_rate_mean": -0.0004304635761589405,
    "deadline_miss_rate_ci_low": -0.0014238410596026491,
    "deadline_miss_rate_ci_high": 0.00043046357615894023,
    "wasted_bytes_mean": -456.31,
    "wasted_bytes_ci_low": -1061.128,
    "wasted_bytes_ci_high": 144.1526249999998,
    "sent_bytes_mean": -18.95,
    "sent_bytes_ci_low": -62.506625,
    "sent_bytes_ci_high": 24.43174999999999,
    "final_quality_utility_mean": 0.004450000000000004,
    "final_quality_utility_ci_low": -0.00157031249999999,
    "final_quality_utility_ci_high": 0.010256484375
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 241.64816722742785,
    "startup_latency_ms_ci_low": 228.06748285325872,
    "startup_latency_ms_ci_high": 256.09112316525676,
    "deadline_miss_rate_mean": 0.1325496688741722,
    "deadline_miss_rate_ci_low": 0.1009271523178808,
    "deadline_miss_rate_ci_high": 0.1703054635761589,
    "wasted_bytes_mean": 13341.065,
    "wasted_bytes_ci_low": 12657.251125,
    "wasted_bytes_ci_high": 14059.4205,
    "sent_bytes_mean": 59183.65,
    "sent_bytes_ci_low": 59072.934625,
    "sent_bytes_ci_high": 59306.379250000005,
    "final_quality_utility_mean": 0.9139000000000002,
    "final_quality_utility_ci_low": 0.90549203125,
    "final_quality_utility_ci_high": 0.9218689843750001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 249.9609541846941,
    "startup_latency_ms_ci_low": 236.70908554825,
    "startup_latency_ms_ci_high": 264.8453009501545,
    "deadline_miss_rate_mean": 0.12344370860927154,
    "deadline_miss_rate_ci_low": 0.09310596026490067,
    "deadline_miss_rate_ci_high": 0.15754966887417216,
    "wasted_bytes_mean": 13437.455,
    "wasted_bytes_ci_low": 12803.049125,
    "wasted_bytes_ci_high": 14082.179125,
    "sent_bytes_mean": 58844.27,
    "sent_bytes_ci_low": 58680.527,
    "sent_bytes_ci_high": 59005.468,
    "final_quality_utility_mean": 0.909740625,
    "final_quality_utility_ci_low": 0.9014990625000001,
    "final_quality_utility_ci_high": 0.917453671875
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 244.160008494719,
    "startup_latency_ms_ci_low": 230.91554166984457,
    "startup_latency_ms_ci_high": 257.554473365947,
    "deadline_miss_rate_mean": 0.21903973509933775,
    "deadline_miss_rate_ci_low": 0.1680455298013245,
    "deadline_miss_rate_ci_high": 0.269635761589404,
    "wasted_bytes_mean": 16044.945,
    "wasted_bytes_ci_low": 14973.267625,
    "wasted_bytes_ci_high": 17260.810124999996,
    "sent_bytes_mean": 59194.615,
    "sent_bytes_ci_low": 59090.460374999995,
    "sent_bytes_ci_high": 59304.44,
    "final_quality_utility_mean": 0.88698125,
    "final_quality_utility_ci_low": 0.8735994531250002,
    "final_quality_utility_ci_high": 0.899777578125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 241.64816722742785,
    "startup_latency_ms_ci_low": 228.00372106903907,
    "startup_latency_ms_ci_high": 256.11929774502596,
    "deadline_miss_rate_mean": 0.1325496688741722,
    "deadline_miss_rate_ci_low": 0.10006539735099337,
    "deadline_miss_rate_ci_high": 0.1664917218543046,
    "wasted_bytes_mean": 13341.065,
    "wasted_bytes_ci_low": 12678.508875000001,
    "wasted_bytes_ci_high": 14021.456,
    "sent_bytes_mean": 59183.65,
    "sent_bytes_ci_low": 59067.414875,
    "sent_bytes_ci_high": 59302.9185,
    "final_quality_utility_mean": 0.9139000000000002,
    "final_quality_utility_ci_low": 0.9054259374999999,
    "final_quality_utility_ci_high": 0.9224854687500001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.312786957266235,
    "startup_latency_ms_ci_low": 0.3505726069526529,
    "startup_latency_ms_ci_high": 15.86959383071259,
    "deadline_miss_rate_mean": -0.00910596026490066,
    "deadline_miss_rate_ci_low": -0.03609933774834436,
    "deadline_miss_rate_ci_high": 0.018014072847682115,
    "wasted_bytes_mean": 96.39,
    "wasted_bytes_ci_low": -525.734125,
    "wasted_bytes_ci_high": 713.8667499999995,
    "sent_bytes_mean": -339.38,
    "sent_bytes_ci_low": -559.745125,
    "sent_bytes_ci_high": -153.67037500000004,
    "final_quality_utility_mean": -0.004159375,
    "final_quality_utility_ci_low": -0.010165703125000002,
    "final_quality_utility_ci_high": 0.0015657031250000007
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.312786957266235,
    "startup_latency_ms_ci_low": 0.8981265336264285,
    "startup_latency_ms_ci_high": 15.814514665587746,
    "deadline_miss_rate_mean": -0.00910596026490066,
    "deadline_miss_rate_ci_low": -0.03331291390728476,
    "deadline_miss_rate_ci_high": 0.014573675496688723,
    "wasted_bytes_mean": 96.39,
    "wasted_bytes_ci_low": -502.370125,
    "wasted_bytes_ci_high": 671.7423749999998,
    "sent_bytes_mean": -339.38,
    "sent_bytes_ci_low": -561.965875,
    "sent_bytes_ci_high": -144.29537500000006,
    "final_quality_utility_mean": -0.004159375,
    "final_quality_utility_ci_low": -0.009969921875000001,
    "final_quality_utility_ci_high": 0.001601171874999991
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.800945689975057,
    "startup_latency_ms_ci_low": -1.4255951969456322,
    "startup_latency_ms_ci_high": 12.903773505639252,
    "deadline_miss_rate_mean": -0.09559602649006622,
    "deadline_miss_rate_ci_low": -0.1387475165562914,
    "deadline_miss_rate_ci_high": -0.05495695364238416,
    "wasted_bytes_mean": -2607.49,
    "wasted_bytes_ci_low": -3493.613375,
    "wasted_bytes_ci_high": -1715.3822500000003,
    "sent_bytes_mean": -350.345,
    "sent_bytes_ci_low": -567.654125,
    "sent_bytes_ci_high": -165.32287500000007,
    "final_quality_utility_mean": 0.022759375000000005,
    "final_quality_utility_ci_low": 0.013552968749999998,
    "final_quality_utility_ci_high": 0.032315625
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.11353800403558,
    "startup_latency_ms_ci_low": 174.5509982079791,
    "startup_latency_ms_ci_high": 184.31754637121256,
    "deadline_miss_rate_mean": 0.05387417218543047,
    "deadline_miss_rate_ci_low": 0.05245033112582782,
    "deadline_miss_rate_ci_high": 0.055629139072847694,
    "wasted_bytes_mean": 13620.13,
    "wasted_bytes_ci_low": 13204.490875000001,
    "wasted_bytes_ci_high": 14033.755375,
    "sent_bytes_mean": 62235.76,
    "sent_bytes_ci_low": 62216.98,
    "sent_bytes_ci_high": 62260.9505,
    "final_quality_utility_mean": 0.9538125000000001,
    "final_quality_utility_ci_low": 0.9498050781250001,
    "final_quality_utility_ci_high": 0.9579282031250002
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 195.3659927207001,
    "startup_latency_ms_ci_low": 189.92359192692916,
    "startup_latency_ms_ci_high": 201.83355257864963,
    "deadline_miss_rate_mean": 0.053410596026490065,
    "deadline_miss_rate_ci_low": 0.0519205298013245,
    "deadline_miss_rate_ci_high": 0.055430463576158946,
    "wasted_bytes_mean": 10680.51,
    "wasted_bytes_ci_low": 10251.03125,
    "wasted_bytes_ci_high": 11107.8785,
    "sent_bytes_mean": 58688.335,
    "sent_bytes_ci_low": 58639.657875,
    "sent_bytes_ci_high": 58734.427625000004,
    "final_quality_utility_mean": 0.94781875,
    "final_quality_utility_ci_low": 0.943364296875,
    "final_quality_utility_ci_high": 0.951826015625
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 191.34338585833146,
    "startup_latency_ms_ci_low": 186.46566089247398,
    "startup_latency_ms_ci_high": 196.55642111742677,
    "deadline_miss_rate_mean": 0.052847682119205305,
    "deadline_miss_rate_ci_low": 0.05119122516556291,
    "deadline_miss_rate_ci_high": 0.054836092715231786,
    "wasted_bytes_mean": 10361.93,
    "wasted_bytes_ci_low": 9939.973625,
    "wasted_bytes_ci_high": 10804.1715,
    "sent_bytes_mean": 58759.945,
    "sent_bytes_ci_low": 58725.552125,
    "sent_bytes_ci_high": 58798.056875,
    "final_quality_utility_mean": 0.9511406250000002,
    "final_quality_utility_ci_low": 0.9467900781250002,
    "final_quality_utility_ci_high": 0.9554595312500002
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.11353800403558,
    "startup_latency_ms_ci_low": 174.66714243007746,
    "startup_latency_ms_ci_high": 184.25222309515755,
    "deadline_miss_rate_mean": 0.05387417218543047,
    "deadline_miss_rate_ci_low": 0.05254884105960265,
    "deadline_miss_rate_ci_high": 0.05552980132450332,
    "wasted_bytes_mean": 13620.13,
    "wasted_bytes_ci_low": 13201.98925,
    "wasted_bytes_ci_high": 14058.360375,
    "sent_bytes_mean": 62235.76,
    "sent_bytes_ci_low": 62216.98,
    "sent_bytes_ci_high": 62260.52,
    "final_quality_utility_mean": 0.9538125000000001,
    "final_quality_utility_ci_low": 0.9494558593750001,
    "final_quality_utility_ci_high": 0.9580221875
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 16.25245471666451,
    "startup_latency_ms_ci_low": 12.771802716212509,
    "startup_latency_ms_ci_high": 20.23699958726178,
    "deadline_miss_rate_mean": -0.00046357615894039724,
    "deadline_miss_rate_ci_low": -0.0009933774834437084,
    "deadline_miss_rate_ci_high": 6.622516556291414e-05,
    "wasted_bytes_mean": -2939.62,
    "wasted_bytes_ci_low": -3537.4781249999996,
    "wasted_bytes_ci_high": -2290.8103750000005,
    "sent_bytes_mean": -3547.425,
    "sent_bytes_ci_low": -3614.5876249999997,
    "sent_bytes_ci_high": -3493.597625,
    "final_quality_utility_mean": -0.00599375,
    "final_quality_utility_ci_low": -0.01240359375,
    "final_quality_utility_ci_high": 0.000318749999999991
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 16.25245471666451,
    "startup_latency_ms_ci_low": 13.01595838981574,
    "startup_latency_ms_ci_high": 20.123969081412817,
    "deadline_miss_rate_mean": -0.00046357615894039724,
    "deadline_miss_rate_ci_low": -0.0009933774834437084,
    "deadline_miss_rate_ci_high": 6.705298013244619e-05,
    "wasted_bytes_mean": -2939.62,
    "wasted_bytes_ci_low": -3561.964125,
    "wasted_bytes_ci_high": -2341.521125,
    "sent_bytes_mean": -3547.425,
    "sent_bytes_ci_low": -3609.6461249999998,
    "sent_bytes_ci_high": -3495.152625,
    "final_quality_utility_mean": -0.00599375,
    "final_quality_utility_ci_low": -0.012075078125,
    "final_quality_utility_ci_high": 0.0002036718749999929
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 4.022606862368638,
    "startup_latency_ms_ci_low": -0.1216301070164329,
    "startup_latency_ms_ci_high": 8.230435179590536,
    "deadline_miss_rate_mean": 0.0005629139072847682,
    "deadline_miss_rate_ci_low": -3.3112582781456845e-05,
    "deadline_miss_rate_ci_high": 0.0011258278145695364,
    "wasted_bytes_mean": 318.58,
    "wasted_bytes_ci_low": -246.09775000000002,
    "wasted_bytes_ci_high": 908.2457499999999,
    "sent_bytes_mean": -71.61,
    "sent_bytes_ci_low": -143.8815,
    "sent_bytes_ci_high": -9.001375000000074,
    "final_quality_utility_mean": -0.0033218750000000006,
    "final_quality_utility_ci_low": -0.009165937499999997,
    "final_quality_utility_ci_high": 0.0027439062500000033
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 216.9276880523009,
    "startup_latency_ms_ci_low": 206.61911529005067,
    "startup_latency_ms_ci_high": 228.02764266740863,
    "deadline_miss_rate_mean": 0.07586092715231789,
    "deadline_miss_rate_ci_low": 0.06172102649006623,
    "deadline_miss_rate_ci_high": 0.093908940397351,
    "wasted_bytes_mean": 16674.735,
    "wasted_bytes_ci_low": 16079.452375,
    "wasted_bytes_ci_high": 17276.091624999997,
    "sent_bytes_mean": 62649.11,
    "sent_bytes_ci_low": 62539.165,
    "sent_bytes_ci_high": 62769.73975,
    "final_quality_utility_mean": 0.9131750000000001,
    "final_quality_utility_ci_low": 0.9066395312500001,
    "final_quality_utility_ci_high": 0.920181328125
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 240.7971724338604,
    "startup_latency_ms_ci_low": 229.00993180779383,
    "startup_latency_ms_ci_high": 253.66493220276084,
    "deadline_miss_rate_mean": 0.09920529801324506,
    "deadline_miss_rate_ci_low": 0.07705049668874173,
    "deadline_miss_rate_ci_high": 0.12718956953642382,
    "wasted_bytes_mean": 13692.64,
    "wasted_bytes_ci_low": 13032.251125,
    "wasted_bytes_ci_high": 14327.051749999999,
    "sent_bytes_mean": 58991.76,
    "sent_bytes_ci_low": 58813.310875,
    "sent_bytes_ci_high": 59175.341875,
    "final_quality_utility_mean": 0.9078093749999999,
    "final_quality_utility_ci_low": 0.900355625,
    "final_quality_utility_ci_high": 0.9155442187499999
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 232.81422889752102,
    "startup_latency_ms_ci_low": 221.39317411103588,
    "startup_latency_ms_ci_high": 244.34233100183332,
    "deadline_miss_rate_mean": 0.21718543046357616,
    "deadline_miss_rate_ci_low": 0.17122350993377483,
    "deadline_miss_rate_ci_high": 0.26731870860927154,
    "wasted_bytes_mean": 16431.965,
    "wasted_bytes_ci_low": 15204.025875000001,
    "wasted_bytes_ci_high": 17656.341624999997,
    "sent_bytes_mean": 59269.55,
    "sent_bytes_ci_low": 59130.62325,
    "sent_bytes_ci_high": 59423.72625,
    "final_quality_utility_mean": 0.883759375,
    "final_quality_utility_ci_low": 0.8690621875000001,
    "final_quality_utility_ci_high": 0.8975607031250001
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 216.9276880523009,
    "startup_latency_ms_ci_low": 206.6980246972519,
    "startup_latency_ms_ci_high": 227.31062088746867,
    "deadline_miss_rate_mean": 0.07586092715231789,
    "deadline_miss_rate_ci_low": 0.062185430463576157,
    "deadline_miss_rate_ci_high": 0.09374751655629136,
    "wasted_bytes_mean": 16674.735,
    "wasted_bytes_ci_low": 16089.610625000001,
    "wasted_bytes_ci_high": 17288.23475,
    "sent_bytes_mean": 62649.11,
    "sent_bytes_ci_low": 62535.554625,
    "sent_bytes_ci_high": 62774.967625,
    "final_quality_utility_mean": 0.9131750000000001,
    "final_quality_utility_ci_low": 0.9061562500000002,
    "final_quality_utility_ci_high": 0.92045625
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 23.869484381559502,
    "startup_latency_ms_ci_low": 17.729365842285294,
    "startup_latency_ms_ci_high": 30.55245319848131,
    "deadline_miss_rate_mean": 0.023344370860927152,
    "deadline_miss_rate_ci_low": -0.0006978476821192049,
    "deadline_miss_rate_ci_high": 0.05278890728476816,
    "wasted_bytes_mean": -2982.095,
    "wasted_bytes_ci_low": -3689.14475,
    "wasted_bytes_ci_high": -2316.934875000001,
    "sent_bytes_mean": -3657.35,
    "sent_bytes_ci_low": -3845.40925,
    "sent_bytes_ci_high": -3505.4876249999998,
    "final_quality_utility_mean": -0.005365625000000002,
    "final_quality_utility_ci_low": -0.012391015625000001,
    "final_quality_utility_ci_high": 0.0015687499999999955
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 23.869484381559502,
    "startup_latency_ms_ci_low": 17.668029702832424,
    "startup_latency_ms_ci_high": 30.415601299204532,
    "deadline_miss_rate_mean": 0.023344370860927152,
    "deadline_miss_rate_ci_low": -0.004702814569536423,
    "deadline_miss_rate_ci_high": 0.052086920529801316,
    "wasted_bytes_mean": -2982.095,
    "wasted_bytes_ci_low": -3704.20025,
    "wasted_bytes_ci_high": -2257.6062500000003,
    "sent_bytes_mean": -3657.35,
    "sent_bytes_ci_low": -3836.6535,
    "sent_bytes_ci_high": -3501.326,
    "final_quality_utility_mean": -0.005365625000000002,
    "final_quality_utility_ci_low": -0.012881562500000004,
    "final_quality_utility_ci_high": 0.001619140624999993
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.982943536339397,
    "startup_latency_ms_ci_low": 1.777526250465506,
    "startup_latency_ms_ci_high": 14.44960909195148,
    "deadline_miss_rate_mean": -0.11798013245033111,
    "deadline_miss_rate_ci_low": -0.1617971854304636,
    "deadline_miss_rate_ci_high": -0.07519701986754967,
    "wasted_bytes_mean": -2739.325,
    "wasted_bytes_ci_low": -3691.927125,
    "wasted_bytes_ci_high": -1817.1110000000003,
    "sent_bytes_mean": -277.79,
    "sent_bytes_ci_low": -451.517625,
    "sent_bytes_ci_high": -130.59225000000004,
    "final_quality_utility_mean": 0.02405,
    "final_quality_utility_ci_low": 0.01397390625,
    "final_quality_utility_ci_high": 0.034670156249999994
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.59091803502622,
    "startup_latency_ms_ci_low": 98.21558374566298,
    "startup_latency_ms_ci_high": 107.46967326251908,
    "deadline_miss_rate_mean": 0.03463576158940398,
    "deadline_miss_rate_ci_low": 0.03357615894039735,
    "deadline_miss_rate_ci_high": 0.03586092715231788,
    "wasted_bytes_mean": 7612.065,
    "wasted_bytes_ci_low": 7420.752625,
    "wasted_bytes_ci_high": 7800.0915,
    "sent_bytes_mean": 58767.91,
    "sent_bytes_ci_low": 58723.853500000005,
    "sent_bytes_ci_high": 58816.505125,
    "final_quality_utility_mean": 0.9691531250000002,
    "final_quality_utility_ci_low": 0.9665967968750001,
    "final_quality_utility_ci_high": 0.9716375781250003
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 103.6762269579377,
    "startup_latency_ms_ci_low": 98.91273526697867,
    "startup_latency_ms_ci_high": 108.72375293605273,
    "deadline_miss_rate_mean": 0.03443708609271523,
    "deadline_miss_rate_ci_low": 0.0333112582781457,
    "deadline_miss_rate_ci_high": 0.03566225165562914,
    "wasted_bytes_mean": 7732.52,
    "wasted_bytes_ci_low": 7535.371249999999,
    "wasted_bytes_ci_high": 7946.11175,
    "sent_bytes_mean": 58710.39,
    "sent_bytes_ci_low": 58649.7725,
    "sent_bytes_ci_high": 58761.44875,
    "final_quality_utility_mean": 0.9678375,
    "final_quality_utility_ci_low": 0.96509671875,
    "final_quality_utility_ci_high": 0.9706626562500001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.42250358211015,
    "startup_latency_ms_ci_low": 98.0624356750905,
    "startup_latency_ms_ci_high": 107.3517306741529,
    "deadline_miss_rate_mean": 0.03437086092715232,
    "deadline_miss_rate_ci_low": 0.03314569536423841,
    "deadline_miss_rate_ci_high": 0.03579470198675497,
    "wasted_bytes_mean": 7729.87,
    "wasted_bytes_ci_low": 7539.52625,
    "wasted_bytes_ci_high": 7921.68475,
    "sent_bytes_mean": 58772.105,
    "sent_bytes_ci_low": 58727.223000000005,
    "sent_bytes_ci_high": 58822.874749999995,
    "final_quality_utility_mean": 0.9677968750000001,
    "final_quality_utility_ci_low": 0.9653715625,
    "final_quality_utility_ci_high": 0.9702172656250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.59091803502622,
    "startup_latency_ms_ci_low": 98.13085597165326,
    "startup_latency_ms_ci_high": 107.34336200445735,
    "deadline_miss_rate_mean": 0.03463576158940398,
    "deadline_miss_rate_ci_low": 0.03360927152317881,
    "deadline_miss_rate_ci_high": 0.035927152317880795,
    "wasted_bytes_mean": 7612.065,
    "wasted_bytes_ci_low": 7421.6871249999995,
    "wasted_bytes_ci_high": 7807.02175,
    "sent_bytes_mean": 58767.91,
    "sent_bytes_ci_low": 58725.3,
    "sent_bytes_ci_high": 58816.856375,
    "final_quality_utility_mean": 0.9691531250000002,
    "final_quality_utility_ci_low": 0.9666342968750001,
    "final_quality_utility_ci_high": 0.971615703125
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.08530892291147,
    "startup_latency_ms_ci_low": -2.611113387549035,
    "startup_latency_ms_ci_high": 4.840427362350139,
    "deadline_miss_rate_mean": -0.0001986754966887418,
    "deadline_miss_rate_ci_low": -0.0005960264900662253,
    "deadline_miss_rate_ci_high": 0.0001324503311258278,
    "wasted_bytes_mean": 120.455,
    "wasted_bytes_ci_low": -173.457,
    "wasted_bytes_ci_high": 427.9408749999999,
    "sent_bytes_mean": -57.52,
    "sent_bytes_ci_low": -139.434,
    "sent_bytes_ci_high": 13.713124999999984,
    "final_quality_utility_mean": -0.0013156250000000008,
    "final_quality_utility_ci_low": -0.00498796875,
    "final_quality_utility_ci_high": 0.0028511718749999913
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.08530892291147,
    "startup_latency_ms_ci_low": -2.676832368644879,
    "startup_latency_ms_ci_high": 4.840415142627794,
    "deadline_miss_rate_mean": -0.0001986754966887418,
    "deadline_miss_rate_ci_low": -0.0005960264900662253,
    "deadline_miss_rate_ci_high": 0.00013245033112582784,
    "wasted_bytes_mean": 120.455,
    "wasted_bytes_ci_low": -169.4335,
    "wasted_bytes_ci_high": 438.60174999999987,
    "sent_bytes_mean": -57.52,
    "sent_bytes_ci_low": -146.8235,
    "sent_bytes_ci_high": 14.1333749999999,
    "final_quality_utility_mean": -0.0013156250000000008,
    "final_quality_utility_ci_low": -0.005325390625000004,
    "final_quality_utility_ci_high": 0.002581406249999993
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.2537233758275743,
    "startup_latency_ms_ci_low": -2.642239200214746,
    "startup_latency_ms_ci_high": 5.016597895235248,
    "deadline_miss_rate_mean": 6.622516556291412e-05,
    "deadline_miss_rate_ci_low": -0.0004966887417218541,
    "deadline_miss_rate_ci_high": 0.0006291390728476822,
    "wasted_bytes_mean": 2.65,
    "wasted_bytes_ci_low": -299.751375,
    "wasted_bytes_ci_high": 309.008,
    "sent_bytes_mean": -61.715,
    "sent_bytes_ci_low": -147.01,
    "sent_bytes_ci_high": 8.669749999999974,
    "final_quality_utility_mean": 4.062499999999858e-05,
    "final_quality_utility_ci_low": -0.004012656250000002,
    "final_quality_utility_ci_high": 0.003823124999999991
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.49388801922628,
    "startup_latency_ms_ci_low": 118.66823854827503,
    "startup_latency_ms_ci_high": 137.41100343862414,
    "deadline_miss_rate_mean": 0.04827814569536423,
    "deadline_miss_rate_ci_low": 0.03741639072847682,
    "deadline_miss_rate_ci_high": 0.06314652317880794,
    "wasted_bytes_mean": 8629.345,
    "wasted_bytes_ci_low": 8366.032125,
    "wasted_bytes_ci_high": 8908.733125,
    "sent_bytes_mean": 59194.635,
    "sent_bytes_ci_low": 59046.989,
    "sent_bytes_ci_high": 59355.755625000005,
    "final_quality_utility_mean": 0.940146875,
    "final_quality_utility_ci_low": 0.9342092968750001,
    "final_quality_utility_ci_high": 0.9457845312500001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 126.15408194114958,
    "startup_latency_ms_ci_low": 117.21708393695907,
    "startup_latency_ms_ci_high": 135.5761303067822,
    "deadline_miss_rate_mean": 0.043178807947019865,
    "deadline_miss_rate_ci_low": 0.03668874172185431,
    "deadline_miss_rate_ci_high": 0.05453807947019867,
    "wasted_bytes_mean": 8762.48,
    "wasted_bytes_ci_low": 8510.174874999999,
    "wasted_bytes_ci_high": 9017.82,
    "sent_bytes_mean": 58722.295,
    "sent_bytes_ci_low": 58514.514375000006,
    "sent_bytes_ci_high": 58922.894125,
    "final_quality_utility_mean": 0.9361562499999999,
    "final_quality_utility_ci_low": 0.930012421875,
    "final_quality_utility_ci_high": 0.942535078125
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 126.33715306535443,
    "startup_latency_ms_ci_low": 117.24038350892397,
    "startup_latency_ms_ci_high": 135.93552820025667,
    "deadline_miss_rate_mean": 0.1259933774834437,
    "deadline_miss_rate_ci_low": 0.08946771523178806,
    "deadline_miss_rate_ci_high": 0.1669950331125827,
    "wasted_bytes_mean": 10534.925,
    "wasted_bytes_ci_low": 10017.360125000001,
    "wasted_bytes_ci_high": 11079.825375,
    "sent_bytes_mean": 59194.01,
    "sent_bytes_ci_low": 59041.5,
    "sent_bytes_ci_high": 59355.627625,
    "final_quality_utility_mean": 0.91805,
    "final_quality_utility_ci_low": 0.9078941406250002,
    "final_quality_utility_ci_high": 0.9274844531249999
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.49388801922628,
    "startup_latency_ms_ci_low": 119.043449340686,
    "startup_latency_ms_ci_high": 136.2065974635499,
    "deadline_miss_rate_mean": 0.04827814569536423,
    "deadline_miss_rate_ci_low": 0.03741721854304636,
    "deadline_miss_rate_ci_high": 0.06307947019867549,
    "wasted_bytes_mean": 8629.345,
    "wasted_bytes_ci_low": 8378.448124999999,
    "wasted_bytes_ci_high": 8906.06875,
    "sent_bytes_mean": 59194.635,
    "sent_bytes_ci_low": 59045.022000000004,
    "sent_bytes_ci_high": 59347.5725,
    "final_quality_utility_mean": 0.940146875,
    "final_quality_utility_ci_low": 0.9338135937500002,
    "final_quality_utility_ci_high": 0.9458441406250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -1.339806078076684,
    "startup_latency_ms_ci_low": -5.758894348462346,
    "startup_latency_ms_ci_high": 3.431214520626688,
    "deadline_miss_rate_mean": -0.005099337748344372,
    "deadline_miss_rate_ci_low": -0.024074503311258284,
    "deadline_miss_rate_ci_high": 0.009668874172185432,
    "wasted_bytes_mean": 133.135,
    "wasted_bytes_ci_low": -166.387,
    "wasted_bytes_ci_high": 433.22899999999953,
    "sent_bytes_mean": -472.34,
    "sent_bytes_ci_low": -709.125125,
    "sent_bytes_ci_high": -253.5708750000001,
    "final_quality_utility_mean": -0.003990625,
    "final_quality_utility_ci_low": -0.008162656249999995,
    "final_quality_utility_ci_high": -3.69531250000054e-05
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -1.339806078076684,
    "startup_latency_ms_ci_low": -5.8459793169238,
    "startup_latency_ms_ci_high": 3.2394463117287664,
    "deadline_miss_rate_mean": -0.005099337748344372,
    "deadline_miss_rate_ci_low": -0.020265728476821194,
    "deadline_miss_rate_ci_high": 0.00963824503311257,
    "wasted_bytes_mean": 133.135,
    "wasted_bytes_ci_low": -148.58525,
    "wasted_bytes_ci_high": 425.352125,
    "sent_bytes_mean": -472.34,
    "sent_bytes_ci_low": -710.63375,
    "sent_bytes_ci_high": -263.8917500000002,
    "final_quality_utility_mean": -0.003990625,
    "final_quality_utility_ci_low": -0.007893828125,
    "final_quality_utility_ci_high": 3.226562499999816e-05
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.18307112420483493,
    "startup_latency_ms_ci_low": -4.601656908273998,
    "startup_latency_ms_ci_high": 4.2225906079375015,
    "deadline_miss_rate_mean": -0.08281456953642383,
    "deadline_miss_rate_ci_low": -0.1212591059602649,
    "deadline_miss_rate_ci_high": -0.04864155629139073,
    "wasted_bytes_mean": -1772.445,
    "wasted_bytes_ci_low": -2276.711,
    "wasted_bytes_ci_high": -1308.08375,
    "sent_bytes_mean": -471.715,
    "sent_bytes_ci_low": -711.0935000000001,
    "sent_bytes_ci_high": -247.439125,
    "final_quality_utility_mean": 0.01810625,
    "final_quality_utility_ci_low": 0.011481171874999998,
    "final_quality_utility_ci_high": 0.024965859375000003
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.05258791329739,
    "startup_latency_ms_ci_low": 97.30221735422545,
    "startup_latency_ms_ci_high": 107.31069703550357,
    "deadline_miss_rate_mean": 0.03599337748344371,
    "deadline_miss_rate_ci_low": 0.03450331125827815,
    "deadline_miss_rate_ci_high": 0.03774834437086093,
    "wasted_bytes_mean": 11094.205,
    "wasted_bytes_ci_low": 10898.171624999999,
    "wasted_bytes_ci_high": 11291.655499999999,
    "sent_bytes_mean": 62288.09,
    "sent_bytes_ci_low": 62250.108375,
    "sent_bytes_ci_high": 62331.275,
    "final_quality_utility_mean": 0.9703312500000001,
    "final_quality_utility_ci_low": 0.9677119531250001,
    "final_quality_utility_ci_high": 0.97277203125
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.55927033491193,
    "startup_latency_ms_ci_low": 99.89995323508819,
    "startup_latency_ms_ci_high": 111.9685402199774,
    "deadline_miss_rate_mean": 0.03503311258278145,
    "deadline_miss_rate_ci_low": 0.03367549668874172,
    "deadline_miss_rate_ci_high": 0.03658940397350994,
    "wasted_bytes_mean": 7585.695,
    "wasted_bytes_ci_low": 7384.7765,
    "wasted_bytes_ci_high": 7785.356374999999,
    "sent_bytes_mean": 58675.875,
    "sent_bytes_ci_low": 58617.43725,
    "sent_bytes_ci_high": 58725.109875,
    "final_quality_utility_mean": 0.968790625,
    "final_quality_utility_ci_low": 0.9660435156250001,
    "final_quality_utility_ci_high": 0.971409765625
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.8716699400175,
    "startup_latency_ms_ci_low": 99.82287151355295,
    "startup_latency_ms_ci_high": 110.45565722394241,
    "deadline_miss_rate_mean": 0.0354635761589404,
    "deadline_miss_rate_ci_low": 0.03370860927152318,
    "deadline_miss_rate_ci_high": 0.03731788079470199,
    "wasted_bytes_mean": 7672.405,
    "wasted_bytes_ci_low": 7487.51725,
    "wasted_bytes_ci_high": 7866.877374999999,
    "sent_bytes_mean": 58780.34,
    "sent_bytes_ci_low": 58736.19225,
    "sent_bytes_ci_high": 58831.935625,
    "final_quality_utility_mean": 0.9688843750000001,
    "final_quality_utility_ci_low": 0.9665030468750001,
    "final_quality_utility_ci_high": 0.9712125781250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.05258791329739,
    "startup_latency_ms_ci_low": 97.3328072328373,
    "startup_latency_ms_ci_high": 107.47000557418879,
    "deadline_miss_rate_mean": 0.03599337748344371,
    "deadline_miss_rate_ci_low": 0.03450331125827815,
    "deadline_miss_rate_ci_high": 0.03761672185430463,
    "wasted_bytes_mean": 11094.205,
    "wasted_bytes_ci_low": 10893.66525,
    "wasted_bytes_ci_high": 11302.362875,
    "sent_bytes_mean": 62288.09,
    "sent_bytes_ci_low": 62249.69,
    "sent_bytes_ci_high": 62329.6055,
    "final_quality_utility_mean": 0.9703312500000001,
    "final_quality_utility_ci_low": 0.9676872656250002,
    "final_quality_utility_ci_high": 0.972891171875
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.5066824216145136,
    "startup_latency_ms_ci_low": 1.1363288935703615,
    "startup_latency_ms_ci_high": 6.255923047121976,
    "deadline_miss_rate_mean": -0.0009602649006622515,
    "deadline_miss_rate_ci_low": -0.0014908940397350993,
    "deadline_miss_rate_ci_high": -0.0004966887417218543,
    "wasted_bytes_mean": -3508.51,
    "wasted_bytes_ci_low": -3770.5385,
    "wasted_bytes_ci_high": -3220.859,
    "sent_bytes_mean": -3612.215,
    "sent_bytes_ci_low": -3695.8645,
    "sent_bytes_ci_high": -3543.76075,
    "final_quality_utility_mean": -0.001540625,
    "final_quality_utility_ci_low": -0.00529171875,
    "final_quality_utility_ci_high": 0.0021845312499999994
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.5066824216145136,
    "startup_latency_ms_ci_low": 1.170579821528505,
    "startup_latency_ms_ci_high": 6.338058782013759,
    "deadline_miss_rate_mean": -0.0009602649006622515,
    "deadline_miss_rate_ci_low": -0.0015231788079470192,
    "deadline_miss_rate_ci_high": -0.0004966887417218542,
    "wasted_bytes_mean": -3508.51,
    "wasted_bytes_ci_low": -3773.7173749999997,
    "wasted_bytes_ci_high": -3237.806625,
    "sent_bytes_mean": -3612.215,
    "sent_bytes_ci_low": -3694.3185000000003,
    "sent_bytes_ci_high": -3543.228625,
    "final_quality_utility_mean": -0.001540625,
    "final_quality_utility_ci_low": -0.005143749999999997,
    "final_quality_utility_ci_high": 0.0024289062499999936
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.6876003948944214,
    "startup_latency_ms_ci_low": -2.649046325120841,
    "startup_latency_ms_ci_high": 4.0015783080207346,
    "deadline_miss_rate_mean": -0.00043046357615893996,
    "deadline_miss_rate_ci_low": -0.0011597682119205296,
    "deadline_miss_rate_ci_high": 0.00023178807947019905,
    "wasted_bytes_mean": -86.71,
    "wasted_bytes_ci_low": -345.00875,
    "wasted_bytes_ci_high": 165.3919999999984,
    "sent_bytes_mean": -104.465,
    "sent_bytes_ci_low": -193.89962500000001,
    "sent_bytes_ci_high": -31.403000000000013,
    "final_quality_utility_mean": -9.375000000000022e-05,
    "final_quality_utility_ci_low": -0.003345078125000003,
    "final_quality_utility_ci_high": 0.003206718749999994
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 121.48116126782712,
    "startup_latency_ms_ci_low": 113.28202665452937,
    "startup_latency_ms_ci_high": 130.06579469689947,
    "deadline_miss_rate_mean": 0.04913907284768212,
    "deadline_miss_rate_ci_low": 0.0382773178807947,
    "deadline_miss_rate_ci_high": 0.06500082781456952,
    "wasted_bytes_mean": 11732.03,
    "wasted_bytes_ci_low": 11461.397,
    "wasted_bytes_ci_high": 12005.198,
    "sent_bytes_mean": 62643.615,
    "sent_bytes_ci_low": 62507.827124999996,
    "sent_bytes_ci_high": 62790.675625,
    "final_quality_utility_mean": 0.945221875,
    "final_quality_utility_ci_low": 0.9391061718750001,
    "final_quality_utility_ci_high": 0.950625703125
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.85756392158082,
    "startup_latency_ms_ci_low": 117.68353353362949,
    "startup_latency_ms_ci_high": 134.172570961933,
    "deadline_miss_rate_mean": 0.04344370860927152,
    "deadline_miss_rate_ci_low": 0.03698592715231788,
    "deadline_miss_rate_ci_high": 0.054570364238410586,
    "wasted_bytes_mean": 8546.65,
    "wasted_bytes_ci_low": 8285.863375,
    "wasted_bytes_ci_high": 8820.23775,
    "sent_bytes_mean": 58659.83,
    "sent_bytes_ci_low": 58484.740875,
    "sent_bytes_ci_high": 58818.287625,
    "final_quality_utility_mean": 0.9391750000000001,
    "final_quality_utility_ci_low": 0.9330700000000001,
    "final_quality_utility_ci_high": 0.94511625
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.16133253576899,
    "startup_latency_ms_ci_low": 118.99217728226289,
    "startup_latency_ms_ci_high": 135.74866219243253,
    "deadline_miss_rate_mean": 0.13149006622516557,
    "deadline_miss_rate_ci_low": 0.0943203642384106,
    "deadline_miss_rate_ci_high": 0.17288327814569535,
    "wasted_bytes_mean": 10555.5,
    "wasted_bytes_ci_low": 10034.805624999999,
    "wasted_bytes_ci_high": 11108.324875,
    "sent_bytes_mean": 59183.14,
    "sent_bytes_ci_low": 59042.638,
    "sent_bytes_ci_high": 59340.685999999994,
    "final_quality_utility_mean": 0.9193937500000001,
    "final_quality_utility_ci_low": 0.9087465625000002,
    "final_quality_utility_ci_high": 0.92899734375
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 121.48116126782712,
    "startup_latency_ms_ci_low": 113.6487394805298,
    "startup_latency_ms_ci_high": 130.55306335615884,
    "deadline_miss_rate_mean": 0.04913907284768212,
    "deadline_miss_rate_ci_low": 0.03837582781456954,
    "deadline_miss_rate_ci_high": 0.064307119205298,
    "wasted_bytes_mean": 11732.03,
    "wasted_bytes_ci_low": 11457.06975,
    "wasted_bytes_ci_high": 11995.8415,
    "sent_bytes_mean": 62643.615,
    "sent_bytes_ci_low": 62509.181375,
    "sent_bytes_ci_high": 62785.553,
    "final_quality_utility_mean": 0.945221875,
    "final_quality_utility_ci_low": 0.9395675781249999,
    "final_quality_utility_ci_high": 0.9507191406250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.3764026537537,
    "startup_latency_ms_ci_low": 1.4328899932563142,
    "startup_latency_ms_ci_high": 7.6790986495741125,
    "deadline_miss_rate_mean": -0.0056953642384105965,
    "deadline_miss_rate_ci_low": -0.01592880794701987,
    "deadline_miss_rate_ci_high": -0.0002317880794701985,
    "wasted_bytes_mean": -3185.38,
    "wasted_bytes_ci_low": -3479.901875,
    "wasted_bytes_ci_high": -2888.6727499999997,
    "sent_bytes_mean": -3983.785,
    "sent_bytes_ci_low": -4188.221625,
    "sent_bytes_ci_high": -3782.9816250000003,
    "final_quality_utility_mean": -0.0060468750000000045,
    "final_quality_utility_ci_low": -0.010375703125000002,
    "final_quality_utility_ci_high": -0.001996562500000008
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.3764026537537,
    "startup_latency_ms_ci_low": 1.4576234198567295,
    "startup_latency_ms_ci_high": 7.576493346329126,
    "deadline_miss_rate_mean": -0.0056953642384105965,
    "deadline_miss_rate_ci_low": -0.01599337748344371,
    "deadline_miss_rate_ci_high": -0.00019867549668874142,
    "wasted_bytes_mean": -3185.38,
    "wasted_bytes_ci_low": -3488.24775,
    "wasted_bytes_ci_high": -2867.7718750000013,
    "sent_bytes_mean": -3983.785,
    "sent_bytes_ci_low": -4187.1995,
    "sent_bytes_ci_high": -3789.0593750000003,
    "final_quality_utility_mean": -0.0060468750000000045,
    "final_quality_utility_ci_low": -0.010163203125000003,
    "final_quality_utility_ci_high": -0.001915390625000006
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.3037686141881821,
    "startup_latency_ms_ci_low": -5.0371972431608505,
    "startup_latency_ms_ci_high": 2.407374231196841,
    "deadline_miss_rate_mean": -0.08804635761589404,
    "deadline_miss_rate_ci_low": -0.12658940397350993,
    "deadline_miss_rate_ci_high": -0.05312086092715263,
    "wasted_bytes_mean": -2008.85,
    "wasted_bytes_ci_low": -2466.6846250000003,
    "wasted_bytes_ci_high": -1535.3231250000001,
    "sent_bytes_mean": -523.31,
    "sent_bytes_ci_low": -738.752125,
    "sent_bytes_ci_high": -330.1680000000001,
    "final_quality_utility_mean": 0.019781249999999993,
    "final_quality_utility_ci_low": 0.013330546874999991,
    "final_quality_utility_ci_high": 0.02635367187499999
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.59091803502622,
    "startup_latency_ms_ci_low": 98.08178861020436,
    "startup_latency_ms_ci_high": 107.3850495327534,
    "deadline_miss_rate_mean": 0.03463576158940398,
    "deadline_miss_rate_ci_low": 0.0335430463576159,
    "deadline_miss_rate_ci_high": 0.03589403973509934,
    "wasted_bytes_mean": 10253.88,
    "wasted_bytes_ci_low": 9841.383875,
    "wasted_bytes_ci_high": 10685.657000000001,
    "sent_bytes_mean": 58767.91,
    "sent_bytes_ci_low": 58722.594625,
    "sent_bytes_ci_high": 58816.24075,
    "final_quality_utility_mean": 0.952246875,
    "final_quality_utility_ci_low": 0.9480840625000001,
    "final_quality_utility_ci_high": 0.9562534375
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 103.6762269579377,
    "startup_latency_ms_ci_low": 98.98009560537288,
    "startup_latency_ms_ci_high": 108.77467960747198,
    "deadline_miss_rate_mean": 0.0345364238410596,
    "deadline_miss_rate_ci_low": 0.03340976821192053,
    "deadline_miss_rate_ci_high": 0.03579470198675497,
    "wasted_bytes_mean": 10330.005,
    "wasted_bytes_ci_low": 9879.909000000001,
    "wasted_bytes_ci_high": 10815.562249999999,
    "sent_bytes_mean": 58710.39,
    "sent_bytes_ci_low": 58651.30475,
    "sent_bytes_ci_high": 58762.388125000005,
    "final_quality_utility_mean": 0.9513750000000002,
    "final_quality_utility_ci_low": 0.94657765625,
    "final_quality_utility_ci_high": 0.9558625781250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.42250358211015,
    "startup_latency_ms_ci_low": 97.80288414045712,
    "startup_latency_ms_ci_high": 107.33181351161083,
    "deadline_miss_rate_mean": 0.034503311258278144,
    "deadline_miss_rate_ci_low": 0.033245033112582784,
    "deadline_miss_rate_ci_high": 0.03586092715231788,
    "wasted_bytes_mean": 10519.5,
    "wasted_bytes_ci_low": 10124.4625,
    "wasted_bytes_ci_high": 10907.84325,
    "sent_bytes_mean": 58772.105,
    "sent_bytes_ci_low": 58728.037000000004,
    "sent_bytes_ci_high": 58820.263999999996,
    "final_quality_utility_mean": 0.95024375,
    "final_quality_utility_ci_low": 0.945912109375,
    "final_quality_utility_ci_high": 0.9541070312500002
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.59091803502622,
    "startup_latency_ms_ci_low": 98.25090905487782,
    "startup_latency_ms_ci_high": 107.7456168318151,
    "deadline_miss_rate_mean": 0.03463576158940398,
    "deadline_miss_rate_ci_low": 0.0335430463576159,
    "deadline_miss_rate_ci_high": 0.03586092715231788,
    "wasted_bytes_mean": 10253.88,
    "wasted_bytes_ci_low": 9850.4965,
    "wasted_bytes_ci_high": 10694.007249999999,
    "sent_bytes_mean": 58767.91,
    "sent_bytes_ci_low": 58722.350875000004,
    "sent_bytes_ci_high": 58816.958125,
    "final_quality_utility_mean": 0.952246875,
    "final_quality_utility_ci_low": 0.94806484375,
    "final_quality_utility_ci_high": 0.956600625
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.08530892291147,
    "startup_latency_ms_ci_low": -2.66883806292372,
    "startup_latency_ms_ci_high": 5.050165987968629,
    "deadline_miss_rate_mean": -9.933774834437098e-05,
    "deadline_miss_rate_ci_low": -0.0004966887417218545,
    "deadline_miss_rate_ci_high": 0.0002649006622516554,
    "wasted_bytes_mean": 76.125,
    "wasted_bytes_ci_low": -608.78175,
    "wasted_bytes_ci_high": 762.4685,
    "sent_bytes_mean": -57.52,
    "sent_bytes_ci_low": -145.769125,
    "sent_bytes_ci_high": 13.850249999999999,
    "final_quality_utility_mean": -0.0008718749999999986,
    "final_quality_utility_ci_low": -0.0074249999999999984,
    "final_quality_utility_ci_high": 0.005316015625
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.08530892291147,
    "startup_latency_ms_ci_low": -2.731737406541709,
    "startup_latency_ms_ci_high": 4.883332955704672,
    "deadline_miss_rate_mean": -9.933774834437098e-05,
    "deadline_miss_rate_ci_low": -0.0004966887417218544,
    "deadline_miss_rate_ci_high": 0.00026490066225165547,
    "wasted_bytes_mean": 76.125,
    "wasted_bytes_ci_low": -576.1405,
    "wasted_bytes_ci_high": 753.3026249999995,
    "sent_bytes_mean": -57.52,
    "sent_bytes_ci_low": -141.11962499999998,
    "sent_bytes_ci_high": 14.766749999999963,
    "final_quality_utility_mean": -0.0008718749999999986,
    "final_quality_utility_ci_low": -0.007300625,
    "final_quality_utility_ci_high": 0.005716093750000003
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.2537233758275743,
    "startup_latency_ms_ci_low": -2.350845821172755,
    "startup_latency_ms_ci_high": 5.033910177603543,
    "deadline_miss_rate_mean": 3.311258278145714e-05,
    "deadline_miss_rate_ci_low": -0.0005298013245033109,
    "deadline_miss_rate_ci_high": 0.0005629139072847684,
    "wasted_bytes_mean": -189.495,
    "wasted_bytes_ci_low": -776.7602499999999,
    "wasted_bytes_ci_high": 412.3733749999998,
    "sent_bytes_mean": -61.715,
    "sent_bytes_ci_low": -142.605875,
    "sent_bytes_ci_high": 11.39087499999994,
    "final_quality_utility_mean": 0.0011312500000000003,
    "final_quality_utility_ci_low": -0.004672109375000006,
    "final_quality_utility_ci_high": 0.007081562499999998
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.49388801922628,
    "startup_latency_ms_ci_low": 119.09243660216129,
    "startup_latency_ms_ci_high": 137.4523173153248,
    "deadline_miss_rate_mean": 0.1070529801324503,
    "deadline_miss_rate_ci_low": 0.07615728476821192,
    "deadline_miss_rate_ci_high": 0.14072847682119202,
    "wasted_bytes_mean": 13573.61,
    "wasted_bytes_ci_low": 12909.476999999999,
    "wasted_bytes_ci_high": 14278.152375,
    "sent_bytes_mean": 59194.635,
    "sent_bytes_ci_low": 59045.04675,
    "sent_bytes_ci_high": 59361.089875,
    "final_quality_utility_mean": 0.9083906250000001,
    "final_quality_utility_ci_low": 0.8992612500000001,
    "final_quality_utility_ci_high": 0.9174507812500001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 126.15408194114958,
    "startup_latency_ms_ci_low": 117.36214793386075,
    "startup_latency_ms_ci_high": 135.5424223757958,
    "deadline_miss_rate_mean": 0.09708609271523178,
    "deadline_miss_rate_ci_low": 0.0679114238410596,
    "deadline_miss_rate_ci_high": 0.13201986754966885,
    "wasted_bytes_mean": 13238.605,
    "wasted_bytes_ci_low": 12547.585875,
    "wasted_bytes_ci_high": 13921.82225,
    "sent_bytes_mean": 58722.295,
    "sent_bytes_ci_low": 58516.005625,
    "sent_bytes_ci_high": 58920.769625,
    "final_quality_utility_mean": 0.907371875,
    "final_quality_utility_ci_low": 0.8987169531250001,
    "final_quality_utility_ci_high": 0.9158812499999999
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 126.33715306535443,
    "startup_latency_ms_ci_low": 117.98447711632348,
    "startup_latency_ms_ci_high": 135.6162208265558,
    "deadline_miss_rate_mean": 0.2084437086092715,
    "deadline_miss_rate_ci_low": 0.15875910596026488,
    "deadline_miss_rate_ci_high": 0.2619900662251655,
    "wasted_bytes_mean": 17028.06,
    "wasted_bytes_ci_low": 15760.541625,
    "wasted_bytes_ci_high": 18267.061625,
    "sent_bytes_mean": 59194.01,
    "sent_bytes_ci_low": 59038.983125,
    "sent_bytes_ci_high": 59356.717625,
    "final_quality_utility_mean": 0.8765843750000001,
    "final_quality_utility_ci_low": 0.8607589843750001,
    "final_quality_utility_ci_high": 0.8910503906250002
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.49388801922628,
    "startup_latency_ms_ci_low": 119.293438230828,
    "startup_latency_ms_ci_high": 137.0624037406945,
    "deadline_miss_rate_mean": 0.1070529801324503,
    "deadline_miss_rate_ci_low": 0.07477235099337749,
    "deadline_miss_rate_ci_high": 0.14269536423841053,
    "wasted_bytes_mean": 13573.61,
    "wasted_bytes_ci_low": 12854.775,
    "wasted_bytes_ci_high": 14298.792,
    "sent_bytes_mean": 59194.635,
    "sent_bytes_ci_low": 59050.15525,
    "sent_bytes_ci_high": 59351.755875,
    "final_quality_utility_mean": 0.9083906250000001,
    "final_quality_utility_ci_low": 0.899590234375,
    "final_quality_utility_ci_high": 0.9175037500000001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -1.339806078076684,
    "startup_latency_ms_ci_low": -5.829456171848407,
    "startup_latency_ms_ci_high": 3.274516987592801,
    "deadline_miss_rate_mean": -0.009966887417218542,
    "deadline_miss_rate_ci_low": -0.039006622516556295,
    "deadline_miss_rate_ci_high": 0.01808112582781456,
    "wasted_bytes_mean": -335.005,
    "wasted_bytes_ci_low": -981.547125,
    "wasted_bytes_ci_high": 308.11899999999997,
    "sent_bytes_mean": -472.34,
    "sent_bytes_ci_low": -726.493375,
    "sent_bytes_ci_high": -257.8388750000001,
    "final_quality_utility_mean": -0.0010187500000000006,
    "final_quality_utility_ci_low": -0.006862812499999999,
    "final_quality_utility_ci_high": 0.005212656250000004
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -1.339806078076684,
    "startup_latency_ms_ci_low": -6.0694724325872285,
    "startup_latency_ms_ci_high": 3.3605263472731064,
    "deadline_miss_rate_mean": -0.009966887417218542,
    "deadline_miss_rate_ci_low": -0.034645695364238414,
    "deadline_miss_rate_ci_high": 0.014537251655629137,
    "wasted_bytes_mean": -335.005,
    "wasted_bytes_ci_low": -987.3608750000001,
    "wasted_bytes_ci_high": 317.1623749999995,
    "sent_bytes_mean": -472.34,
    "sent_bytes_ci_low": -712.266625,
    "sent_bytes_ci_high": -255.49112500000007,
    "final_quality_utility_mean": -0.0010187500000000006,
    "final_quality_utility_ci_low": -0.007412812499999999,
    "final_quality_utility_ci_high": 0.005181718749999996
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.18307112420483493,
    "startup_latency_ms_ci_low": -4.956063583028994,
    "startup_latency_ms_ci_high": 4.227403040667377,
    "deadline_miss_rate_mean": -0.11135761589403974,
    "deadline_miss_rate_ci_low": -0.15470198675496688,
    "deadline_miss_rate_ci_high": -0.07248344370860928,
    "wasted_bytes_mean": -3789.455,
    "wasted_bytes_ci_low": -4787.415625,
    "wasted_bytes_ci_high": -2793.5765000000006,
    "sent_bytes_mean": -471.715,
    "sent_bytes_ci_low": -720.411875,
    "sent_bytes_ci_high": -263.53550000000007,
    "final_quality_utility_mean": 0.030787500000000002,
    "final_quality_utility_ci_low": 0.0205465625,
    "final_quality_utility_ci_high": 0.041303984375
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.05258791329739,
    "startup_latency_ms_ci_low": 97.3165278079088,
    "startup_latency_ms_ci_high": 107.2438940744297,
    "deadline_miss_rate_mean": 0.03605960264900662,
    "deadline_miss_rate_ci_low": 0.034502483443708605,
    "deadline_miss_rate_ci_high": 0.037781456953642385,
    "wasted_bytes_mean": 13629.635,
    "wasted_bytes_ci_low": 13203.093875,
    "wasted_bytes_ci_high": 14036.0095,
    "sent_bytes_mean": 62288.09,
    "sent_bytes_ci_low": 62250.11,
    "sent_bytes_ci_high": 62334.826625,
    "final_quality_utility_mean": 0.95449375,
    "final_quality_utility_ci_low": 0.9503370312499999,
    "final_quality_utility_ci_high": 0.958322109375
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.55927033491193,
    "startup_latency_ms_ci_low": 100.2169695556458,
    "startup_latency_ms_ci_high": 111.29324067948649,
    "deadline_miss_rate_mean": 0.03513245033112583,
    "deadline_miss_rate_ci_low": 0.03370860927152318,
    "deadline_miss_rate_ci_high": 0.036656456953642384,
    "wasted_bytes_mean": 10151.575,
    "wasted_bytes_ci_low": 9715.9945,
    "wasted_bytes_ci_high": 10622.826625,
    "sent_bytes_mean": 58675.875,
    "sent_bytes_ci_low": 58620.006875,
    "sent_bytes_ci_high": 58724.739625,
    "final_quality_utility_mean": 0.95233125,
    "final_quality_utility_ci_low": 0.9479154687500001,
    "final_quality_utility_ci_high": 0.956741796875
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.8716699400175,
    "startup_latency_ms_ci_low": 99.6921085326214,
    "startup_latency_ms_ci_high": 110.50643324650669,
    "deadline_miss_rate_mean": 0.0354635761589404,
    "deadline_miss_rate_ci_low": 0.033741721854304636,
    "deadline_miss_rate_ci_high": 0.037384105960264896,
    "wasted_bytes_mean": 10372.57,
    "wasted_bytes_ci_low": 9995.866875,
    "wasted_bytes_ci_high": 10761.575625,
    "sent_bytes_mean": 58780.34,
    "sent_bytes_ci_low": 58734.6845,
    "sent_bytes_ci_high": 58832.470624999994,
    "final_quality_utility_mean": 0.9517875000000001,
    "final_quality_utility_ci_low": 0.9479089843750002,
    "final_quality_utility_ci_high": 0.9555037500000002
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 102.05258791329739,
    "startup_latency_ms_ci_low": 97.34243014030592,
    "startup_latency_ms_ci_high": 107.41943479636977,
    "deadline_miss_rate_mean": 0.03605960264900662,
    "deadline_miss_rate_ci_low": 0.03453559602649006,
    "deadline_miss_rate_ci_high": 0.037781456953642385,
    "wasted_bytes_mean": 13629.635,
    "wasted_bytes_ci_low": 13221.83925,
    "wasted_bytes_ci_high": 14037.146499999999,
    "sent_bytes_mean": 62288.09,
    "sent_bytes_ci_low": 62249.326125,
    "sent_bytes_ci_high": 62333.665,
    "final_quality_utility_mean": 0.95449375,
    "final_quality_utility_ci_low": 0.950131015625,
    "final_quality_utility_ci_high": 0.9584656250000001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.5066824216145136,
    "startup_latency_ms_ci_low": 1.139995624810134,
    "startup_latency_ms_ci_high": 6.473617965545293,
    "deadline_miss_rate_mean": -0.0009271523178807947,
    "deadline_miss_rate_ci_low": -0.0015231788079470199,
    "deadline_miss_rate_ci_high": -0.00039735099337748344,
    "wasted_bytes_mean": -3478.06,
    "wasted_bytes_ci_low": -4067.07725,
    "wasted_bytes_ci_high": -2874.8020000000006,
    "sent_bytes_mean": -3612.215,
    "sent_bytes_ci_low": -3692.1343749999996,
    "sent_bytes_ci_high": -3544.0488750000004,
    "final_quality_utility_mean": -0.0021625000000000034,
    "final_quality_utility_ci_low": -0.008353203125000002,
    "final_quality_utility_ci_high": 0.003609453124999995
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.5066824216145136,
    "startup_latency_ms_ci_low": 1.1781669647702715,
    "startup_latency_ms_ci_high": 6.158675573946027,
    "deadline_miss_rate_mean": -0.0009271523178807947,
    "deadline_miss_rate_ci_low": -0.0015240066225165562,
    "deadline_miss_rate_ci_high": -0.00039735099337748344,
    "wasted_bytes_mean": -3478.06,
    "wasted_bytes_ci_low": -4074.020375,
    "wasted_bytes_ci_high": -2862.93375,
    "sent_bytes_mean": -3612.215,
    "sent_bytes_ci_low": -3691.21225,
    "sent_bytes_ci_high": -3543.694,
    "final_quality_utility_mean": -0.0021625000000000034,
    "final_quality_utility_ci_low": -0.008262968750000009,
    "final_quality_utility_ci_high": 0.0038538281249999927
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.6876003948944214,
    "startup_latency_ms_ci_low": -2.742286260207295,
    "startup_latency_ms_ci_high": 4.036754411798044,
    "deadline_miss_rate_mean": -0.00033112582781456916,
    "deadline_miss_rate_ci_low": -0.0010927152317880791,
    "deadline_miss_rate_ci_high": 0.00033112582781456986,
    "wasted_bytes_mean": -220.995,
    "wasted_bytes_ci_low": -759.0195,
    "wasted_bytes_ci_high": 306.2723749999995,
    "sent_bytes_mean": -104.465,
    "sent_bytes_ci_low": -187.405,
    "sent_bytes_ci_high": -33.47887500000003,
    "final_quality_utility_mean": 0.0005437499999999896,
    "final_quality_utility_ci_low": -0.004907421875000006,
    "final_quality_utility_ci_high": 0.006143906249999986
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 121.48116126782712,
    "startup_latency_ms_ci_low": 113.28994027024491,
    "startup_latency_ms_ci_high": 129.84982457742674,
    "deadline_miss_rate_mean": 0.08841059602649005,
    "deadline_miss_rate_ci_low": 0.06152317880794702,
    "deadline_miss_rate_ci_high": 0.12013741721854301,
    "wasted_bytes_mean": 16159.47,
    "wasted_bytes_ci_low": 15472.369625,
    "wasted_bytes_ci_high": 16850.557624999998,
    "sent_bytes_mean": 62643.615,
    "sent_bytes_ci_low": 62515.427875,
    "sent_bytes_ci_high": 62792.717875,
    "final_quality_utility_mean": 0.9172218750000001,
    "final_quality_utility_ci_low": 0.9085840625000001,
    "final_quality_utility_ci_high": 0.9257779687500001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.85756392158082,
    "startup_latency_ms_ci_low": 117.77084104827274,
    "startup_latency_ms_ci_high": 134.7280727953776,
    "deadline_miss_rate_mean": 0.09705298013245031,
    "deadline_miss_rate_ci_low": 0.06764652317880794,
    "deadline_miss_rate_ci_high": 0.13050165562913904,
    "wasted_bytes_mean": 12848.79,
    "wasted_bytes_ci_low": 12183.43125,
    "wasted_bytes_ci_high": 13509.265875,
    "sent_bytes_mean": 58659.83,
    "sent_bytes_ci_low": 58484.389124999994,
    "sent_bytes_ci_high": 58826.30475,
    "final_quality_utility_mean": 0.9117875000000001,
    "final_quality_utility_ci_low": 0.903322265625,
    "final_quality_utility_ci_high": 0.9198446874999999
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.16133253576899,
    "startup_latency_ms_ci_low": 118.83861476274491,
    "startup_latency_ms_ci_high": 135.886026268947,
    "deadline_miss_rate_mean": 0.19483443708609272,
    "deadline_miss_rate_ci_low": 0.14837417218543048,
    "deadline_miss_rate_ci_high": 0.24553642384105956,
    "wasted_bytes_mean": 16910.05,
    "wasted_bytes_ci_low": 15628.802875,
    "wasted_bytes_ci_high": 18262.87775,
    "sent_bytes_mean": 59183.14,
    "sent_bytes_ci_low": 59047.040125,
    "sent_bytes_ci_high": 59336.713749999995,
    "final_quality_utility_mean": 0.8786812500000001,
    "final_quality_utility_ci_low": 0.8642396875000001,
    "final_quality_utility_ci_high": 0.8934813281250001
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 121.48116126782712,
    "startup_latency_ms_ci_low": 113.72393705711397,
    "startup_latency_ms_ci_high": 130.10669431752288,
    "deadline_miss_rate_mean": 0.08841059602649005,
    "deadline_miss_rate_ci_low": 0.06294701986754966,
    "deadline_miss_rate_ci_high": 0.12000496688741717,
    "wasted_bytes_mean": 16159.47,
    "wasted_bytes_ci_low": 15500.04125,
    "wasted_bytes_ci_high": 16872.0945,
    "sent_bytes_mean": 62643.615,
    "sent_bytes_ci_low": 62511.537125,
    "sent_bytes_ci_high": 62787.537625,
    "final_quality_utility_mean": 0.9172218750000001,
    "final_quality_utility_ci_low": 0.9085373437499998,
    "final_quality_utility_ci_high": 0.925663828125
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.3764026537537,
    "startup_latency_ms_ci_low": 1.501447920876401,
    "startup_latency_ms_ci_high": 7.687450502349626,
    "deadline_miss_rate_mean": 0.008642384105960264,
    "deadline_miss_rate_ci_low": -0.015894867549668873,
    "deadline_miss_rate_ci_high": 0.037483443708609274,
    "wasted_bytes_mean": -3310.68,
    "wasted_bytes_ci_low": -3988.494625,
    "wasted_bytes_ci_high": -2650.3405,
    "sent_bytes_mean": -3983.785,
    "sent_bytes_ci_low": -4191.66075,
    "sent_bytes_ci_high": -3786.293,
    "final_quality_utility_mean": -0.005434375,
    "final_quality_utility_ci_low": -0.0119740625,
    "final_quality_utility_ci_high": 0.001190781250000002
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.3764026537537,
    "startup_latency_ms_ci_low": 1.3134488694034883,
    "startup_latency_ms_ci_high": 7.624912688996512,
    "deadline_miss_rate_mean": 0.008642384105960264,
    "deadline_miss_rate_ci_low": -0.019769867549668876,
    "deadline_miss_rate_ci_high": 0.036556291390728475,
    "wasted_bytes_mean": -3310.68,
    "wasted_bytes_ci_low": -3948.683,
    "wasted_bytes_ci_high": -2642.7671250000003,
    "sent_bytes_mean": -3983.785,
    "sent_bytes_ci_low": -4189.826875,
    "sent_bytes_ci_high": -3786.002875,
    "final_quality_utility_mean": -0.005434375,
    "final_quality_utility_ci_low": -0.012031484375000004,
    "final_quality_utility_ci_high": 0.0009241406249999917
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.3037686141881821,
    "startup_latency_ms_ci_low": -4.9433091886798435,
    "startup_latency_ms_ci_high": 2.2676308341803653,
    "deadline_miss_rate_mean": -0.09778145695364239,
    "deadline_miss_rate_ci_low": -0.14113162251655628,
    "deadline_miss_rate_ci_high": -0.058873344370860926,
    "wasted_bytes_mean": -4061.26,
    "wasted_bytes_ci_low": -5069.103875,
    "wasted_bytes_ci_high": -3114.1733750000003,
    "sent_bytes_mean": -523.31,
    "sent_bytes_ci_low": -737.98075,
    "sent_bytes_ci_high": -333.87425,
    "final_quality_utility_mean": 0.03310625,
    "final_quality_utility_ci_low": 0.022739218749999995,
    "final_quality_utility_ci_high": 0.04383468749999999
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 14281.0,
    "sent_bytes_ci_low": 14281.0,
    "sent_bytes_ci_high": 14281.0,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.8800000000006,
    "startup_latency_ms_ci_low": 2270.8800000000006,
    "startup_latency_ms_ci_high": 2270.8800000000006,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5596.0,
    "wasted_bytes_ci_low": 5596.0,
    "wasted_bytes_ci_high": 5596.0,
    "sent_bytes_mean": 30961.0,
    "sent_bytes_ci_low": 30961.0,
    "sent_bytes_ci_high": 30961.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2295.6800000000003,
    "startup_latency_ms_ci_low": 2295.6800000000003,
    "startup_latency_ms_ci_high": 2295.6800000000003,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 13292.0,
    "wasted_bytes_ci_low": 13292.0,
    "wasted_bytes_ci_high": 13292.0,
    "sent_bytes_mean": 31024.0,
    "sent_bytes_ci_low": 31024.0,
    "sent_bytes_ci_high": 31024.0,
    "final_quality_utility_mean": 0.675,
    "final_quality_utility_ci_low": 0.675,
    "final_quality_utility_ci_high": 0.675
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5585.0,
    "wasted_bytes_ci_low": 5585.0,
    "wasted_bytes_ci_high": 5585.0,
    "sent_bytes_mean": 30980.0,
    "sent_bytes_ci_low": 30980.0,
    "sent_bytes_ci_high": 30980.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 11.0,
    "wasted_bytes_ci_low": 11.0,
    "wasted_bytes_ci_high": 11.0,
    "sent_bytes_mean": -19.0,
    "sent_bytes_ci_low": -19.0,
    "sent_bytes_ci_high": -19.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": 560.0,
    "wasted_bytes_ci_low": 560.0,
    "wasted_bytes_ci_high": 560.0,
    "sent_bytes_mean": 16680.0,
    "sent_bytes_ci_low": 16680.0,
    "sent_bytes_ci_high": 16680.0,
    "final_quality_utility_mean": 0.25,
    "final_quality_utility_ci_low": 0.25,
    "final_quality_utility_ci_high": 0.25
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -24.800000000000182,
    "startup_latency_ms_ci_low": -24.800000000000182,
    "startup_latency_ms_ci_high": -24.800000000000182,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -7696.0,
    "wasted_bytes_ci_low": -7696.0,
    "wasted_bytes_ci_high": -7696.0,
    "sent_bytes_mean": -63.0,
    "sent_bytes_ci_low": -63.0,
    "sent_bytes_ci_high": -63.0,
    "final_quality_utility_mean": 0.125,
    "final_quality_utility_ci_low": 0.125,
    "final_quality_utility_ci_high": 0.125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.354605078125,
    "startup_latency_ms_ci_low": 2336.692937685547,
    "startup_latency_ms_ci_high": 2366.8801134375003,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 14748.0,
    "sent_bytes_ci_low": 14671.486499999999,
    "sent_bytes_ci_high": 14828.305124999999,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2356.4058050781255,
    "startup_latency_ms_ci_low": 2344.1149493945313,
    "startup_latency_ms_ci_high": 2370.4543177343753,
    "deadline_miss_rate_mean": 0.9996688741721854,
    "deadline_miss_rate_ci_low": 0.9993377483443708,
    "deadline_miss_rate_ci_high": 0.9999014900662252,
    "wasted_bytes_mean": 7871.93,
    "wasted_bytes_ci_low": 7700.627375,
    "wasted_bytes_ci_high": 8046.8099999999995,
    "sent_bytes_mean": 30975.1,
    "sent_bytes_ci_low": 30951.06225,
    "sent_bytes_ci_high": 30996.404875,
    "final_quality_utility_mean": 0.74765625,
    "final_quality_utility_ci_low": 0.744140625,
    "final_quality_utility_ci_high": 0.751095703125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2366.769805078125,
    "startup_latency_ms_ci_low": 2354.3491798437503,
    "startup_latency_ms_ci_high": 2380.237872382813,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 14116.205,
    "wasted_bytes_ci_low": 14006.796875,
    "wasted_bytes_ci_high": 14230.576375,
    "sent_bytes_mean": 31012.225,
    "sent_bytes_ci_low": 30986.702875000003,
    "sent_bytes_ci_high": 31034.591375,
    "final_quality_utility_mean": 0.6491406249999998,
    "final_quality_utility_ci_low": 0.6471874999999998,
    "final_quality_utility_ci_high": 0.6510937499999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.354605078125,
    "startup_latency_ms_ci_low": 2337.003654814453,
    "startup_latency_ms_ci_high": 2367.452374609375,
    "deadline_miss_rate_mean": 0.9997682119205298,
    "deadline_miss_rate_ci_low": 0.9994701986754967,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 7989.425,
    "wasted_bytes_ci_low": 7806.859875,
    "wasted_bytes_ci_high": 8166.9345,
    "sent_bytes_mean": 30962.825,
    "sent_bytes_ci_low": 30936.65275,
    "sent_bytes_ci_high": 30986.428125,
    "final_quality_utility_mean": 0.745703125,
    "final_quality_utility_ci_low": 0.7421875,
    "final_quality_utility_ci_high": 0.749140625
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.051200000000136,
    "startup_latency_ms_ci_low": -6.467759999999866,
    "startup_latency_ms_ci_high": 16.46506000000017,
    "deadline_miss_rate_mean": -9.93377483443708e-05,
    "deadline_miss_rate_ci_low": -0.0004966887417218541,
    "deadline_miss_rate_ci_high": 0.00029884105960264486,
    "wasted_bytes_mean": -117.495,
    "wasted_bytes_ci_low": -338.32925,
    "wasted_bytes_ci_high": 113.79099999999994,
    "sent_bytes_mean": 12.275,
    "sent_bytes_ci_low": -3.5755000000000003,
    "sent_bytes_ci_high": 27.41174999999999,
    "final_quality_utility_mean": 0.001953125,
    "final_quality_utility_ci_low": -0.0024238281249999998,
    "final_quality_utility_ci_high": 0.006328125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.051200000000136,
    "startup_latency_ms_ci_low": -6.767359999999878,
    "startup_latency_ms_ci_high": 16.58986000000016,
    "deadline_miss_rate_mean": -0.00033112582781456954,
    "deadline_miss_rate_ci_low": -0.000629139072847682,
    "deadline_miss_rate_ci_high": -9.93377483443708e-05,
    "wasted_bytes_mean": 2835.93,
    "wasted_bytes_ci_low": 2660.6013749999997,
    "wasted_bytes_ci_high": 3000.280375,
    "sent_bytes_mean": 16227.1,
    "sent_bytes_ci_low": 16136.646499999999,
    "sent_bytes_ci_high": 16314.541000000001,
    "final_quality_utility_mean": 0.19765625,
    "final_quality_utility_ci_low": 0.194294921875,
    "final_quality_utility_ci_high": 0.20109375
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -10.36400000000004,
    "startup_latency_ms_ci_low": -22.077400000000058,
    "startup_latency_ms_ci_high": 1.3210799999999494,
    "deadline_miss_rate_mean": -0.00033112582781456954,
    "deadline_miss_rate_ci_low": -0.0006291390728476815,
    "deadline_miss_rate_ci_high": -9.85099337748389e-05,
    "wasted_bytes_mean": -6244.275,
    "wasted_bytes_ci_low": -6446.931624999999,
    "wasted_bytes_ci_high": -6042.586,
    "sent_bytes_mean": -37.125,
    "sent_bytes_ci_low": -54.550374999999995,
    "sent_bytes_ci_high": -19.339875,
    "final_quality_utility_mean": 0.098515625,
    "final_quality_utility_ci_low": 0.09453125,
    "final_quality_utility_ci_high": 0.102189453125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 17872.0,
    "sent_bytes_ci_low": 17872.0,
    "sent_bytes_ci_high": 17872.0,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.8800000000006,
    "startup_latency_ms_ci_low": 2270.8800000000006,
    "startup_latency_ms_ci_high": 2270.8800000000006,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5596.0,
    "wasted_bytes_ci_low": 5596.0,
    "wasted_bytes_ci_high": 5596.0,
    "sent_bytes_mean": 30961.0,
    "sent_bytes_ci_low": 30961.0,
    "sent_bytes_ci_high": 30961.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2295.6800000000003,
    "startup_latency_ms_ci_low": 2295.6800000000003,
    "startup_latency_ms_ci_high": 2295.6800000000003,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 13292.0,
    "wasted_bytes_ci_low": 13292.0,
    "wasted_bytes_ci_high": 13292.0,
    "sent_bytes_mean": 31024.0,
    "sent_bytes_ci_low": 31024.0,
    "sent_bytes_ci_high": 31024.0,
    "final_quality_utility_mean": 0.675,
    "final_quality_utility_ci_low": 0.675,
    "final_quality_utility_ci_high": 0.675
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 9504.0,
    "wasted_bytes_ci_low": 9504.0,
    "wasted_bytes_ci_high": 9504.0,
    "sent_bytes_mean": 31029.0,
    "sent_bytes_ci_low": 31029.0,
    "sent_bytes_ci_high": 31029.0,
    "final_quality_utility_mean": 0.7375,
    "final_quality_utility_ci_low": 0.7375,
    "final_quality_utility_ci_high": 0.7375
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -3908.0,
    "wasted_bytes_ci_low": -3908.0,
    "wasted_bytes_ci_high": -3908.0,
    "sent_bytes_mean": -68.0,
    "sent_bytes_ci_low": -68.0,
    "sent_bytes_ci_high": -68.0,
    "final_quality_utility_mean": 0.0625,
    "final_quality_utility_ci_low": 0.0625,
    "final_quality_utility_ci_high": 0.0625
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -3031.0,
    "wasted_bytes_ci_low": -3031.0,
    "wasted_bytes_ci_high": -3031.0,
    "sent_bytes_mean": 13089.0,
    "sent_bytes_ci_low": 13089.0,
    "sent_bytes_ci_high": 13089.0,
    "final_quality_utility_mean": 0.25,
    "final_quality_utility_ci_low": 0.25,
    "final_quality_utility_ci_high": 0.25
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -24.800000000000182,
    "startup_latency_ms_ci_low": -24.800000000000182,
    "startup_latency_ms_ci_high": -24.800000000000182,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -7696.0,
    "wasted_bytes_ci_low": -7696.0,
    "wasted_bytes_ci_high": -7696.0,
    "sent_bytes_mean": -63.0,
    "sent_bytes_ci_low": -63.0,
    "sent_bytes_ci_high": -63.0,
    "final_quality_utility_mean": 0.125,
    "final_quality_utility_ci_low": 0.125,
    "final_quality_utility_ci_high": 0.125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.860408203125,
    "startup_latency_ms_ci_low": 2338.054438076172,
    "startup_latency_ms_ci_high": 2369.077782763672,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8492.78,
    "wasted_bytes_ci_low": 8458.9725,
    "wasted_bytes_ci_high": 8524.480749999999,
    "sent_bytes_mean": 18334.195,
    "sent_bytes_ci_low": 18263.065875,
    "sent_bytes_ci_high": 18411.648625,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2358.540408203125,
    "startup_latency_ms_ci_low": 2345.197523701172,
    "startup_latency_ms_ci_high": 2372.001407763672,
    "deadline_miss_rate_mean": 0.9997019867549669,
    "deadline_miss_rate_ci_low": 0.9994039735099338,
    "deadline_miss_rate_ci_high": 0.9999337748344371,
    "wasted_bytes_mean": 7904.81,
    "wasted_bytes_ci_low": 7732.290625000001,
    "wasted_bytes_ci_high": 8082.8369999999995,
    "sent_bytes_mean": 30969.165,
    "sent_bytes_ci_low": 30942.091625,
    "sent_bytes_ci_high": 30993.901,
    "final_quality_utility_mean": 0.74703125,
    "final_quality_utility_ci_low": 0.7433574218750001,
    "final_quality_utility_ci_high": 0.750546875
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2368.7492082031254,
    "startup_latency_ms_ci_low": 2355.4058753906256,
    "startup_latency_ms_ci_high": 2383.6784006738285,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 14141.06,
    "wasted_bytes_ci_low": 14028.909,
    "wasted_bytes_ci_high": 14255.10325,
    "sent_bytes_mean": 31004.605,
    "sent_bytes_ci_low": 30976.901125,
    "sent_bytes_ci_high": 31030.561125,
    "final_quality_utility_mean": 0.6485937499999999,
    "final_quality_utility_ci_low": 0.6464843749999999,
    "final_quality_utility_ci_high": 0.6507031249999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.860408203125,
    "startup_latency_ms_ci_low": 2338.1162780957034,
    "startup_latency_ms_ci_high": 2368.1261383105475,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 10984.98,
    "wasted_bytes_ci_low": 10841.45075,
    "wasted_bytes_ci_high": 11142.222,
    "sent_bytes_mean": 31016.99,
    "sent_bytes_ci_low": 30987.659375,
    "sent_bytes_ci_high": 31044.272625,
    "final_quality_utility_mean": 0.69734375,
    "final_quality_utility_ci_low": 0.69421875,
    "final_quality_utility_ci_high": 0.700314453125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.680000000000145,
    "startup_latency_ms_ci_low": -5.194259999999879,
    "startup_latency_ms_ci_high": 17.124600000000154,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0005960264900662238,
    "deadline_miss_rate_ci_high": -3.311258278145712e-05,
    "wasted_bytes_mean": -3080.17,
    "wasted_bytes_ci_low": -3308.66075,
    "wasted_bytes_ci_high": -2839.811375,
    "sent_bytes_mean": -47.825,
    "sent_bytes_ci_low": -65.99475,
    "sent_bytes_ci_high": -29.729250000000004,
    "final_quality_utility_mean": 0.0496875,
    "final_quality_utility_ci_low": 0.04546875,
    "final_quality_utility_ci_high": 0.053828125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.680000000000145,
    "startup_latency_ms_ci_low": -5.798599999999873,
    "startup_latency_ms_ci_high": 17.12966000000017,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0005960264900662248,
    "deadline_miss_rate_ci_high": -6.622516556291369e-05,
    "wasted_bytes_mean": -587.97,
    "wasted_bytes_ci_low": -772.476125,
    "wasted_bytes_ci_high": -405.6507500000002,
    "sent_bytes_mean": 12634.97,
    "sent_bytes_ci_low": 12537.833625,
    "sent_bytes_ci_high": 12722.265625,
    "final_quality_utility_mean": 0.19703125,
    "final_quality_utility_ci_low": 0.1934375,
    "final_quality_utility_ci_high": 0.200546875
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -10.208800000000029,
    "startup_latency_ms_ci_low": -21.57192000000006,
    "startup_latency_ms_ci_high": 1.835939999999986,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0005960264900662248,
    "deadline_miss_rate_ci_high": -6.622516556291369e-05,
    "wasted_bytes_mean": -6236.25,
    "wasted_bytes_ci_low": -6447.63975,
    "wasted_bytes_ci_high": -6032.34325,
    "sent_bytes_mean": -35.44,
    "sent_bytes_ci_low": -53.665,
    "sent_bytes_ci_high": -16.478000000000012,
    "final_quality_utility_mean": 0.0984375,
    "final_quality_utility_ci_low": 0.09453125,
    "final_quality_utility_ci_high": 0.10234570312499999
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 14281.0,
    "sent_bytes_ci_low": 14281.0,
    "sent_bytes_ci_high": 14281.0,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.8800000000006,
    "startup_latency_ms_ci_low": 2270.8800000000006,
    "startup_latency_ms_ci_high": 2270.8800000000006,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5596.0,
    "wasted_bytes_ci_low": 5596.0,
    "wasted_bytes_ci_high": 5596.0,
    "sent_bytes_mean": 30961.0,
    "sent_bytes_ci_low": 30961.0,
    "sent_bytes_ci_high": 30961.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2295.6800000000003,
    "startup_latency_ms_ci_low": 2295.6800000000003,
    "startup_latency_ms_ci_high": 2295.6800000000003,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 13292.0,
    "wasted_bytes_ci_low": 13292.0,
    "wasted_bytes_ci_high": 13292.0,
    "sent_bytes_mean": 31024.0,
    "sent_bytes_ci_low": 31024.0,
    "sent_bytes_ci_high": 31024.0,
    "final_quality_utility_mean": 0.675,
    "final_quality_utility_ci_low": 0.675,
    "final_quality_utility_ci_high": 0.675
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5585.0,
    "wasted_bytes_ci_low": 5585.0,
    "wasted_bytes_ci_high": 5585.0,
    "sent_bytes_mean": 30980.0,
    "sent_bytes_ci_low": 30980.0,
    "sent_bytes_ci_high": 30980.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 11.0,
    "wasted_bytes_ci_low": 11.0,
    "wasted_bytes_ci_high": 11.0,
    "sent_bytes_mean": -19.0,
    "sent_bytes_ci_low": -19.0,
    "sent_bytes_ci_high": -19.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": 560.0,
    "wasted_bytes_ci_low": 560.0,
    "wasted_bytes_ci_high": 560.0,
    "sent_bytes_mean": 16680.0,
    "sent_bytes_ci_low": 16680.0,
    "sent_bytes_ci_high": 16680.0,
    "final_quality_utility_mean": 0.25,
    "final_quality_utility_ci_low": 0.25,
    "final_quality_utility_ci_high": 0.25
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -24.800000000000182,
    "startup_latency_ms_ci_low": -24.800000000000182,
    "startup_latency_ms_ci_high": -24.800000000000182,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -7696.0,
    "wasted_bytes_ci_low": -7696.0,
    "wasted_bytes_ci_high": -7696.0,
    "sent_bytes_mean": -63.0,
    "sent_bytes_ci_low": -63.0,
    "sent_bytes_ci_high": -63.0,
    "final_quality_utility_mean": 0.125,
    "final_quality_utility_ci_low": 0.125,
    "final_quality_utility_ci_high": 0.125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.354605078125,
    "startup_latency_ms_ci_low": 2336.957372060547,
    "startup_latency_ms_ci_high": 2367.3414821875,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5036.0,
    "wasted_bytes_ci_low": 5036.0,
    "wasted_bytes_ci_high": 5036.0,
    "sent_bytes_mean": 14748.0,
    "sent_bytes_ci_low": 14672.2125,
    "sent_bytes_ci_high": 14825.326000000001,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2356.4058050781255,
    "startup_latency_ms_ci_low": 2343.3387351562506,
    "startup_latency_ms_ci_high": 2369.6091522851566,
    "deadline_miss_rate_mean": 0.9996688741721854,
    "deadline_miss_rate_ci_low": 0.9993377483443708,
    "deadline_miss_rate_ci_high": 0.9999006622516556,
    "wasted_bytes_mean": 7871.93,
    "wasted_bytes_ci_low": 7708.949375,
    "wasted_bytes_ci_high": 8044.992749999999,
    "sent_bytes_mean": 30975.1,
    "sent_bytes_ci_low": 30949.585125,
    "sent_bytes_ci_high": 30996.168875,
    "final_quality_utility_mean": 0.74765625,
    "final_quality_utility_ci_low": 0.74421875,
    "final_quality_utility_ci_high": 0.751171875
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2366.769805078125,
    "startup_latency_ms_ci_low": 2353.8301858593754,
    "startup_latency_ms_ci_high": 2380.258365263672,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 14116.205,
    "wasted_bytes_ci_low": 14001.066625,
    "wasted_bytes_ci_high": 14225.4005,
    "sent_bytes_mean": 31012.225,
    "sent_bytes_ci_low": 30986.063,
    "sent_bytes_ci_high": 31037.0275,
    "final_quality_utility_mean": 0.6491406249999998,
    "final_quality_utility_ci_low": 0.6470312499999998,
    "final_quality_utility_ci_high": 0.6511718749999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.354605078125,
    "startup_latency_ms_ci_low": 2338.0623584375,
    "startup_latency_ms_ci_high": 2367.7929927246096,
    "deadline_miss_rate_mean": 0.9997682119205298,
    "deadline_miss_rate_ci_low": 0.9994701986754967,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 7989.425,
    "wasted_bytes_ci_low": 7811.94925,
    "wasted_bytes_ci_high": 8176.69325,
    "sent_bytes_mean": 30962.825,
    "sent_bytes_ci_low": 30936.496750000002,
    "sent_bytes_ci_high": 30986.250875,
    "final_quality_utility_mean": 0.745703125,
    "final_quality_utility_ci_low": 0.741953125,
    "final_quality_utility_ci_high": 0.7490644531249999
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.051200000000136,
    "startup_latency_ms_ci_low": -7.272539999999878,
    "startup_latency_ms_ci_high": 16.38302000000015,
    "deadline_miss_rate_mean": -9.93377483443708e-05,
    "deadline_miss_rate_ci_low": -0.0004966887417218546,
    "deadline_miss_rate_ci_high": 0.00033112582781456954,
    "wasted_bytes_mean": -117.495,
    "wasted_bytes_ci_low": -347.88987499999996,
    "wasted_bytes_ci_high": 113.04512499999984,
    "sent_bytes_mean": 12.275,
    "sent_bytes_ci_low": -3.040125,
    "sent_bytes_ci_high": 27.77187499999999,
    "final_quality_utility_mean": 0.001953125,
    "final_quality_utility_ci_low": -0.0023457031249999997,
    "final_quality_utility_ci_high": 0.00640625
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.051200000000136,
    "startup_latency_ms_ci_low": -6.587219999999899,
    "startup_latency_ms_ci_high": 16.60940000000015,
    "deadline_miss_rate_mean": -0.00033112582781456954,
    "deadline_miss_rate_ci_low": -0.000662251655629138,
    "deadline_miss_rate_ci_high": -6.622516556291425e-05,
    "wasted_bytes_mean": 2835.93,
    "wasted_bytes_ci_low": 2658.9945,
    "wasted_bytes_ci_high": 3008.3905,
    "sent_bytes_mean": 16227.1,
    "sent_bytes_ci_low": 16134.907875,
    "sent_bytes_ci_high": 16312.305125,
    "final_quality_utility_mean": 0.19765625,
    "final_quality_utility_ci_low": 0.194375,
    "final_quality_utility_ci_high": 0.20117382812499998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -10.36400000000004,
    "startup_latency_ms_ci_low": -21.988080000000075,
    "startup_latency_ms_ci_high": 1.3737199999999956,
    "deadline_miss_rate_mean": -0.00033112582781456954,
    "deadline_miss_rate_ci_low": -0.0006622516556291385,
    "deadline_miss_rate_ci_high": -6.622516556291425e-05,
    "wasted_bytes_mean": -6244.275,
    "wasted_bytes_ci_low": -6454.060625,
    "wasted_bytes_ci_high": -6040.12275,
    "sent_bytes_mean": -37.125,
    "sent_bytes_ci_low": -54.91325,
    "sent_bytes_ci_high": -18.933500000000063,
    "final_quality_utility_mean": 0.098515625,
    "final_quality_utility_ci_low": 0.094453125,
    "final_quality_utility_ci_high": 0.102267578125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8627.0,
    "wasted_bytes_ci_low": 8627.0,
    "wasted_bytes_ci_high": 8627.0,
    "sent_bytes_mean": 17872.0,
    "sent_bytes_ci_low": 17872.0,
    "sent_bytes_ci_high": 17872.0,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.8800000000006,
    "startup_latency_ms_ci_low": 2270.8800000000006,
    "startup_latency_ms_ci_high": 2270.8800000000006,
    "deadline_miss_rate_mean": 0.980132450331126,
    "deadline_miss_rate_ci_low": 0.980132450331126,
    "deadline_miss_rate_ci_high": 0.980132450331126,
    "wasted_bytes_mean": 5596.0,
    "wasted_bytes_ci_low": 5596.0,
    "wasted_bytes_ci_high": 5596.0,
    "sent_bytes_mean": 30961.0,
    "sent_bytes_ci_low": 30961.0,
    "sent_bytes_ci_high": 30961.0,
    "final_quality_utility_mean": 0.8,
    "final_quality_utility_ci_low": 0.8,
    "final_quality_utility_ci_high": 0.8
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2295.6800000000003,
    "startup_latency_ms_ci_low": 2295.6800000000003,
    "startup_latency_ms_ci_high": 2295.6800000000003,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 13292.0,
    "wasted_bytes_ci_low": 13292.0,
    "wasted_bytes_ci_high": 13292.0,
    "sent_bytes_mean": 31024.0,
    "sent_bytes_ci_low": 31024.0,
    "sent_bytes_ci_high": 31024.0,
    "final_quality_utility_mean": 0.675,
    "final_quality_utility_ci_low": 0.675,
    "final_quality_utility_ci_high": 0.675
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2271.68,
    "startup_latency_ms_ci_low": 2271.68,
    "startup_latency_ms_ci_high": 2271.68,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 9504.0,
    "wasted_bytes_ci_low": 9504.0,
    "wasted_bytes_ci_high": 9504.0,
    "sent_bytes_mean": 31029.0,
    "sent_bytes_ci_low": 31029.0,
    "sent_bytes_ci_high": 31029.0,
    "final_quality_utility_mean": 0.7375,
    "final_quality_utility_ci_low": 0.7375,
    "final_quality_utility_ci_high": 0.7375
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -3908.0,
    "wasted_bytes_ci_low": -3908.0,
    "wasted_bytes_ci_high": -3908.0,
    "sent_bytes_mean": -68.0,
    "sent_bytes_ci_low": -68.0,
    "sent_bytes_ci_high": -68.0,
    "final_quality_utility_mean": 0.0625,
    "final_quality_utility_ci_low": 0.0625,
    "final_quality_utility_ci_high": 0.0625
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7999999999997272,
    "startup_latency_ms_ci_low": -0.7999999999997272,
    "startup_latency_ms_ci_high": -0.7999999999997272,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -3031.0,
    "wasted_bytes_ci_low": -3031.0,
    "wasted_bytes_ci_high": -3031.0,
    "sent_bytes_mean": 13089.0,
    "sent_bytes_ci_low": 13089.0,
    "sent_bytes_ci_high": 13089.0,
    "final_quality_utility_mean": 0.25,
    "final_quality_utility_ci_low": 0.25,
    "final_quality_utility_ci_high": 0.25
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -24.800000000000182,
    "startup_latency_ms_ci_low": -24.800000000000182,
    "startup_latency_ms_ci_high": -24.800000000000182,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -7696.0,
    "wasted_bytes_ci_low": -7696.0,
    "wasted_bytes_ci_high": -7696.0,
    "sent_bytes_mean": -63.0,
    "sent_bytes_ci_low": -63.0,
    "sent_bytes_ci_high": -63.0,
    "final_quality_utility_mean": 0.125,
    "final_quality_utility_ci_low": 0.125,
    "final_quality_utility_ci_high": 0.125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.860408203125,
    "startup_latency_ms_ci_low": 2337.720963515625,
    "startup_latency_ms_ci_high": 2368.685491904297,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8492.78,
    "wasted_bytes_ci_low": 8457.2125,
    "wasted_bytes_ci_high": 8526.480625,
    "sent_bytes_mean": 18334.195,
    "sent_bytes_ci_low": 18257.068625,
    "sent_bytes_ci_high": 18415.540875000002,
    "final_quality_utility_mean": 0.5499999999999998,
    "final_quality_utility_ci_low": 0.5499999999999998,
    "final_quality_utility_ci_high": 0.5499999999999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2358.540408203125,
    "startup_latency_ms_ci_low": 2345.316942001953,
    "startup_latency_ms_ci_high": 2372.935719824219,
    "deadline_miss_rate_mean": 0.9997019867549669,
    "deadline_miss_rate_ci_low": 0.9994039735099338,
    "deadline_miss_rate_ci_high": 0.9999337748344371,
    "wasted_bytes_mean": 7904.81,
    "wasted_bytes_ci_low": 7730.900125,
    "wasted_bytes_ci_high": 8079.215125000001,
    "sent_bytes_mean": 30969.165,
    "sent_bytes_ci_low": 30941.289500000003,
    "sent_bytes_ci_high": 30994.19625,
    "final_quality_utility_mean": 0.74703125,
    "final_quality_utility_ci_low": 0.743359375,
    "final_quality_utility_ci_high": 0.750546875
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2368.7492082031254,
    "startup_latency_ms_ci_low": 2356.383604482422,
    "startup_latency_ms_ci_high": 2383.050285703125,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 14141.06,
    "wasted_bytes_ci_low": 14028.419375,
    "wasted_bytes_ci_high": 14252.8165,
    "sent_bytes_mean": 31004.605,
    "sent_bytes_ci_low": 30975.503125,
    "sent_bytes_ci_high": 31029.58825,
    "final_quality_utility_mean": 0.6485937499999999,
    "final_quality_utility_ci_low": 0.6465624999999998,
    "final_quality_utility_ci_high": 0.6507031249999998
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.860408203125,
    "startup_latency_ms_ci_low": 2337.8968975000003,
    "startup_latency_ms_ci_high": 2368.4749495800784,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 10984.98,
    "wasted_bytes_ci_low": 10828.7875,
    "wasted_bytes_ci_high": 11139.357375,
    "sent_bytes_mean": 31016.99,
    "sent_bytes_ci_low": 30987.433125,
    "sent_bytes_ci_high": 31043.333000000002,
    "final_quality_utility_mean": 0.69734375,
    "final_quality_utility_ci_low": 0.694296875,
    "final_quality_utility_ci_high": 0.700234375
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.680000000000145,
    "startup_latency_ms_ci_low": -5.126639999999896,
    "startup_latency_ms_ci_high": 16.871040000000175,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0006291390728476815,
    "deadline_miss_rate_ci_high": -6.622516556291369e-05,
    "wasted_bytes_mean": -3080.17,
    "wasted_bytes_ci_low": -3312.29275,
    "wasted_bytes_ci_high": -2858.998125,
    "sent_bytes_mean": -47.825,
    "sent_bytes_ci_low": -64.906625,
    "sent_bytes_ci_high": -29.714875,
    "final_quality_utility_mean": 0.0496875,
    "final_quality_utility_ci_low": 0.045390625,
    "final_quality_utility_ci_high": 0.053828125
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.680000000000145,
    "startup_latency_ms_ci_low": -5.884859999999879,
    "startup_latency_ms_ci_high": 17.25672000000015,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0006291390728476815,
    "deadline_miss_rate_ci_high": -6.622516556291369e-05,
    "wasted_bytes_mean": -587.97,
    "wasted_bytes_ci_low": -781.95375,
    "wasted_bytes_ci_high": -391.42812500000014,
    "sent_bytes_mean": 12634.97,
    "sent_bytes_ci_low": 12539.020999999999,
    "sent_bytes_ci_high": 12724.95875,
    "final_quality_utility_mean": 0.19703125,
    "final_quality_utility_ci_low": 0.193359375,
    "final_quality_utility_ci_high": 0.200546875
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -10.208800000000029,
    "startup_latency_ms_ci_low": -21.53324000000004,
    "startup_latency_ms_ci_high": 1.3106999999999729,
    "deadline_miss_rate_mean": -0.0002980132450331124,
    "deadline_miss_rate_ci_low": -0.0006291390728476815,
    "deadline_miss_rate_ci_high": -6.622516556291369e-05,
    "wasted_bytes_mean": -6236.25,
    "wasted_bytes_ci_low": -6437.027875000001,
    "wasted_bytes_ci_high": -6041.703875,
    "sent_bytes_mean": -35.44,
    "sent_bytes_ci_low": -53.880375,
    "sent_bytes_ci_high": -16.719625,
    "final_quality_utility_mean": 0.0984375,
    "final_quality_utility_ci_low": 0.094765625,
    "final_quality_utility_ci_high": 0.102421875
  }
]


==> anc/results/transport_render_utility_bootstrap.json <==
[
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.24987081610676,
    "startup_latency_ms_ci_low": 104.56966686078093,
    "startup_latency_ms_ci_high": 110.29948142331187,
    "deadline_miss_rate_mean": 0.027450331125827822,
    "deadline_miss_rate_ci_low": 0.02701986754966888,
    "deadline_miss_rate_ci_high": 0.028014072847682123,
    "wasted_bytes_mean": 6362.17,
    "wasted_bytes_ci_low": 6227.635875,
    "wasted_bytes_ci_high": 6511.26775,
    "sent_bytes_mean": 58699.43,
    "sent_bytes_ci_low": 58678.983625,
    "sent_bytes_ci_high": 58724.045375,
    "final_quality_utility_mean": 0.9907194663096484,
    "final_quality_utility_ci_low": 0.9887466556696312,
    "final_quality_utility_ci_high": 0.9925625121881276,
    "stall_rate_mean": 0.026887417218543052,
    "stall_rate_ci_low": 0.026423841059602653,
    "stall_rate_ci_high": 0.027450331125827825,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.79390897124561,
    "startup_latency_ms_ci_low": 107.98055504242713,
    "startup_latency_ms_ci_high": 114.20816005266764,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.026523178807947027,
    "deadline_miss_rate_ci_high": 0.027384105960264905,
    "wasted_bytes_mean": 6308.38,
    "wasted_bytes_ci_low": 6167.624625,
    "wasted_bytes_ci_high": 6450.065624999999,
    "sent_bytes_mean": 58686.625,
    "sent_bytes_ci_low": 58665.99925,
    "sent_bytes_ci_high": 58711.5465,
    "final_quality_utility_mean": 0.9899130964094165,
    "final_quality_utility_ci_low": 0.9880008337830607,
    "final_quality_utility_ci_high": 0.9916941677070447,
    "stall_rate_mean": 0.02764900662251656,
    "stall_rate_ci_low": 0.02708609271523179,
    "stall_rate_ci_high": 0.028344370860927157,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.8042433646633,
    "startup_latency_ms_ci_low": 104.25755302899029,
    "startup_latency_ms_ci_high": 108.0635315538357,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.02658940397350994,
    "deadline_miss_rate_ci_high": 0.027284768211920538,
    "wasted_bytes_mean": 6371.455,
    "wasted_bytes_ci_low": 6241.607,
    "wasted_bytes_ci_high": 6515.169124999999,
    "sent_bytes_mean": 58704.26,
    "sent_bytes_ci_low": 58683.71462499999,
    "sent_bytes_ci_high": 58727.325874999995,
    "final_quality_utility_mean": 0.9896845164214157,
    "final_quality_utility_ci_low": 0.9876126800051834,
    "final_quality_utility_ci_high": 0.9916105610811908,
    "stall_rate_mean": 0.026324503311258282,
    "stall_rate_ci_low": 0.025960264900662257,
    "stall_rate_ci_high": 0.02675496688741722,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.24987081610676,
    "startup_latency_ms_ci_low": 104.54017318938142,
    "startup_latency_ms_ci_high": 110.39826555548635,
    "deadline_miss_rate_mean": 0.027450331125827822,
    "deadline_miss_rate_ci_low": 0.02701986754966888,
    "deadline_miss_rate_ci_high": 0.028013245033112585,
    "wasted_bytes_mean": 6362.17,
    "wasted_bytes_ci_low": 6219.08625,
    "wasted_bytes_ci_high": 6507.223875,
    "sent_bytes_mean": 58699.43,
    "sent_bytes_ci_low": 58678.421625,
    "sent_bytes_ci_high": 58724.187,
    "final_quality_utility_mean": 0.9907194663096484,
    "final_quality_utility_ci_low": 0.9886732067438698,
    "final_quality_utility_ci_high": 0.9926125865432244,
    "stall_rate_mean": 0.026887417218543052,
    "stall_rate_ci_low": 0.026390728476821196,
    "stall_rate_ci_high": 0.027483443708609275,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.54403815513885,
    "startup_latency_ms_ci_low": 0.09710834004978325,
    "startup_latency_ms_ci_high": 6.780899891926221,
    "deadline_miss_rate_mean": -0.0005960264900662254,
    "deadline_miss_rate_ci_low": -0.000993377483443709,
    "deadline_miss_rate_ci_high": -0.0002649006622516558,
    "wasted_bytes_mean": -53.79,
    "wasted_bytes_ci_low": -267.32187500000003,
    "wasted_bytes_ci_high": 151.45599999999996,
    "sent_bytes_mean": -12.805,
    "sent_bytes_ci_low": -38.568625,
    "sent_bytes_ci_high": 11.780749999999996,
    "final_quality_utility_mean": -0.0008063699002317481,
    "final_quality_utility_ci_low": -0.0034700625266226416,
    "final_quality_utility_ci_high": 0.0017866096451560666,
    "stall_rate_mean": 0.0007615894039735103,
    "stall_rate_ci_low": 9.933774834437102e-05,
    "stall_rate_ci_high": 0.0013907284768211925,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.54403815513885,
    "startup_latency_ms_ci_low": 0.22072490791714638,
    "startup_latency_ms_ci_high": 6.795567585273395,
    "deadline_miss_rate_mean": -0.0005960264900662254,
    "deadline_miss_rate_ci_low": -0.000960264900662252,
    "deadline_miss_rate_ci_high": -0.0002649006622516558,
    "wasted_bytes_mean": -53.79,
    "wasted_bytes_ci_low": -255.834375,
    "wasted_bytes_ci_high": 144.55724999999956,
    "sent_bytes_mean": -12.805,
    "sent_bytes_ci_low": -38.4705,
    "sent_bytes_ci_high": 12.610374999999998,
    "final_quality_utility_mean": -0.0008063699002317481,
    "final_quality_utility_ci_low": -0.0033806513637133035,
    "final_quality_utility_ci_high": 0.0016956253725280595,
    "stall_rate_mean": 0.0007615894039735103,
    "stall_rate_ci_low": 0.00013245033112582798,
    "stall_rate_ci_high": 0.0013907284768211925,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 4.98966560658234,
    "startup_latency_ms_ci_low": 2.6445986992194372,
    "startup_latency_ms_ci_high": 7.573385257656515,
    "deadline_miss_rate_mean": -1.734723475976807e-20,
    "deadline_miss_rate_ci_low": -0.00026490066225165574,
    "deadline_miss_rate_ci_high": 0.00029801324503311264,
    "wasted_bytes_mean": -63.075,
    "wasted_bytes_ci_low": -262.65875,
    "wasted_bytes_ci_high": 132.38174999999995,
    "sent_bytes_mean": -17.635,
    "sent_bytes_ci_low": -42.227375,
    "sent_bytes_ci_high": 6.656124999999994,
    "final_quality_utility_mean": 0.00022857998800081215,
    "final_quality_utility_ci_low": -0.0024201446027085328,
    "final_quality_utility_ci_high": 0.0028762054963908635,
    "stall_rate_mean": 0.0013245033112582786,
    "stall_rate_ci_low": 0.0008278145695364241,
    "stall_rate_ci_high": 0.0018874172185430465,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.77934763082206,
    "startup_latency_ms_ci_low": 130.93653471519073,
    "startup_latency_ms_ci_high": 149.37760152150892,
    "deadline_miss_rate_mean": 0.03367549668874173,
    "deadline_miss_rate_ci_low": 0.03182119205298014,
    "deadline_miss_rate_ci_high": 0.03596026490066226,
    "wasted_bytes_mean": 7731.975,
    "wasted_bytes_ci_low": 7435.371875,
    "wasted_bytes_ci_high": 8015.38825,
    "sent_bytes_mean": 59232.875,
    "sent_bytes_ci_low": 59081.06787499999,
    "sent_bytes_ci_high": 59400.994625,
    "final_quality_utility_mean": 0.9681276211370143,
    "final_quality_utility_ci_low": 0.9631868162537507,
    "final_quality_utility_ci_high": 0.9731437490962185,
    "stall_rate_mean": 0.032880794701986765,
    "stall_rate_ci_low": 0.031092715231788085,
    "stall_rate_ci_high": 0.034635761589403985,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 143.05860435677315,
    "startup_latency_ms_ci_low": 134.20147285316682,
    "startup_latency_ms_ci_high": 153.00697464780154,
    "deadline_miss_rate_mean": 0.03635761589403974,
    "deadline_miss_rate_ci_low": 0.03026490066225166,
    "deadline_miss_rate_ci_high": 0.047285596026490066,
    "wasted_bytes_mean": 7683.58,
    "wasted_bytes_ci_low": 7444.611250000001,
    "wasted_bytes_ci_high": 7930.21875,
    "sent_bytes_mean": 58844.855,
    "sent_bytes_ci_low": 58691.65825,
    "sent_bytes_ci_high": 58986.371125,
    "final_quality_utility_mean": 0.967437452812254,
    "final_quality_utility_ci_low": 0.9615069742997348,
    "final_quality_utility_ci_high": 0.9728918621552661,
    "stall_rate_mean": 0.03364238410596027,
    "stall_rate_ci_low": 0.03192052980132451,
    "stall_rate_ci_high": 0.035596026490066233,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 141.7728251647838,
    "startup_latency_ms_ci_low": 131.7114210928724,
    "startup_latency_ms_ci_high": 153.66697051838324,
    "deadline_miss_rate_mean": 0.07125827814569537,
    "deadline_miss_rate_ci_low": 0.04701903973509934,
    "deadline_miss_rate_ci_high": 0.09966887417218542,
    "wasted_bytes_mean": 8728.2,
    "wasted_bytes_ci_low": 8294.865125,
    "wasted_bytes_ci_high": 9161.186,
    "sent_bytes_mean": 59230.81,
    "sent_bytes_ci_low": 59077.092375,
    "sent_bytes_ci_high": 59395.575375,
    "final_quality_utility_mean": 0.955344898917517,
    "final_quality_utility_ci_low": 0.9470907765346162,
    "final_quality_utility_ci_high": 0.9636043555458793,
    "stall_rate_mean": 0.03311258278145696,
    "stall_rate_ci_low": 0.031125827814569546,
    "stall_rate_ci_high": 0.03536506622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.77934763082206,
    "startup_latency_ms_ci_low": 130.74597178979576,
    "startup_latency_ms_ci_high": 149.4574722501226,
    "deadline_miss_rate_mean": 0.03367549668874173,
    "deadline_miss_rate_ci_low": 0.03172185430463577,
    "deadline_miss_rate_ci_high": 0.035827814569536424,
    "wasted_bytes_mean": 7731.975,
    "wasted_bytes_ci_low": 7466.160875,
    "wasted_bytes_ci_high": 8042.536875,
    "sent_bytes_mean": 59232.875,
    "sent_bytes_ci_low": 59076.478875,
    "sent_bytes_ci_high": 59404.74375,
    "final_quality_utility_mean": 0.9681276211370143,
    "final_quality_utility_ci_low": 0.9631280222256269,
    "final_quality_utility_ci_high": 0.9729668475785481,
    "stall_rate_mean": 0.032880794701986765,
    "stall_rate_ci_low": 0.031158940397351,
    "stall_rate_ci_high": 0.03473509933774835,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2792567259510794,
    "startup_latency_ms_ci_low": -1.3102032796944239,
    "startup_latency_ms_ci_high": 7.558257839601618,
    "deadline_miss_rate_mean": 0.0026821192052980127,
    "deadline_miss_rate_ci_low": -0.0029139072847682124,
    "deadline_miss_rate_ci_high": 0.012781456953642386,
    "wasted_bytes_mean": -48.395,
    "wasted_bytes_ci_low": -271.9855,
    "wasted_bytes_ci_high": 181.74124999999987,
    "sent_bytes_mean": -388.02,
    "sent_bytes_ci_low": -590.8541250000001,
    "sent_bytes_ci_high": -225.45237500000013,
    "final_quality_utility_mean": -0.0006901683247602019,
    "final_quality_utility_ci_low": -0.004731205687101735,
    "final_quality_utility_ci_high": 0.0034315966344760107,
    "stall_rate_mean": 0.0007615894039735104,
    "stall_rate_ci_low": -9.933774834437043e-05,
    "stall_rate_ci_high": 0.0016225165562913913,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2792567259510794,
    "startup_latency_ms_ci_low": -1.1179335164956383,
    "startup_latency_ms_ci_high": 7.905561075757205,
    "deadline_miss_rate_mean": 0.0026821192052980127,
    "deadline_miss_rate_ci_low": -0.002880794701986755,
    "deadline_miss_rate_ci_high": 0.012715231788079468,
    "wasted_bytes_mean": -48.395,
    "wasted_bytes_ci_low": -286.47724999999997,
    "wasted_bytes_ci_high": 184.19587499999994,
    "sent_bytes_mean": -388.02,
    "sent_bytes_ci_low": -592.316875,
    "sent_bytes_ci_high": -226.0945000000001,
    "final_quality_utility_mean": -0.0006901683247602019,
    "final_quality_utility_ci_low": -0.0048084505123689525,
    "final_quality_utility_ci_high": 0.003267213671326523,
    "stall_rate_mean": 0.0007615894039735104,
    "stall_rate_ci_low": -0.00013245033112582743,
    "stall_rate_ci_high": 0.0016564569536423803,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.2857791919893407,
    "startup_latency_ms_ci_low": -3.9754368602271724,
    "startup_latency_ms_ci_high": 6.698153605948186,
    "deadline_miss_rate_mean": -0.03490066225165563,
    "deadline_miss_rate_ci_low": -0.06337913907284767,
    "deadline_miss_rate_ci_high": -0.014701986754966888,
    "wasted_bytes_mean": -1044.62,
    "wasted_bytes_ci_low": -1348.531375,
    "wasted_bytes_ci_high": -740.0127500000001,
    "sent_bytes_mean": -385.955,
    "sent_bytes_ci_low": -574.6251249999999,
    "sent_bytes_ci_high": -216.34762500000016,
    "final_quality_utility_mean": 0.012092553894737245,
    "final_quality_utility_ci_low": 0.007461943435895062,
    "final_quality_utility_ci_high": 0.016462549814583113,
    "stall_rate_mean": 0.0005298013245033116,
    "stall_rate_ci_low": -0.0005629139072847679,
    "stall_rate_ci_high": 0.0015894039735099342,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.54757904231708,
    "startup_latency_ms_ci_low": 103.44735122104552,
    "startup_latency_ms_ci_high": 106.41412260263344,
    "deadline_miss_rate_mean": 0.0333112582781457,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03370860927152318,
    "wasted_bytes_mean": 9847.0,
    "wasted_bytes_ci_low": 9712.24775,
    "wasted_bytes_ci_high": 9968.474625,
    "sent_bytes_mean": 62237.19,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62250.78,
    "final_quality_utility_mean": 0.9899594198539745,
    "final_quality_utility_ci_low": 0.9880245577517827,
    "final_quality_utility_ci_high": 0.9918599971231082,
    "stall_rate_mean": 0.02622516556291391,
    "stall_rate_ci_low": 0.02589403973509934,
    "stall_rate_ci_high": 0.026656456953642386,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.70663954472431,
    "startup_latency_ms_ci_low": 107.83400739695959,
    "startup_latency_ms_ci_high": 114.16084908435028,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.026556291390728487,
    "deadline_miss_rate_ci_high": 0.02731788079470199,
    "wasted_bytes_mean": 8421.275,
    "wasted_bytes_ci_low": 8254.940875,
    "wasted_bytes_ci_high": 8582.600874999998,
    "sent_bytes_mean": 62276.165,
    "sent_bytes_ci_low": 62258.874875,
    "sent_bytes_ci_high": 62294.426125000005,
    "final_quality_utility_mean": 0.9895258936358835,
    "final_quality_utility_ci_low": 0.9875992004986412,
    "final_quality_utility_ci_high": 0.991453798426987,
    "stall_rate_mean": 0.027450331125827822,
    "stall_rate_ci_low": 0.026886589403973517,
    "stall_rate_ci_high": 0.028178807947019876,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.9933025317791,
    "startup_latency_ms_ci_low": 104.61492690249163,
    "startup_latency_ms_ci_high": 110.00807435855438,
    "deadline_miss_rate_mean": 0.02711920529801325,
    "deadline_miss_rate_ci_low": 0.02672185430463577,
    "deadline_miss_rate_ci_high": 0.02764900662251656,
    "wasted_bytes_mean": 6329.2,
    "wasted_bytes_ci_low": 6195.399625,
    "wasted_bytes_ci_high": 6457.709,
    "sent_bytes_mean": 58705.52,
    "sent_bytes_ci_low": 58680.698249999994,
    "sent_bytes_ci_high": 58733.090625,
    "final_quality_utility_mean": 0.9911293475613214,
    "final_quality_utility_ci_low": 0.9892983909549845,
    "final_quality_utility_ci_high": 0.9929204265507473,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02602649006622517,
    "stall_rate_ci_high": 0.027086092715231797,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.54757904231708,
    "startup_latency_ms_ci_low": 103.43577023721605,
    "startup_latency_ms_ci_high": 106.44601182609497,
    "deadline_miss_rate_mean": 0.0333112582781457,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03370860927152318,
    "wasted_bytes_mean": 9847.0,
    "wasted_bytes_ci_low": 9720.356749999999,
    "wasted_bytes_ci_high": 9975.7015,
    "sent_bytes_mean": 62237.19,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62251.57,
    "final_quality_utility_mean": 0.9899594198539745,
    "final_quality_utility_ci_low": 0.9880450526535505,
    "final_quality_utility_ci_high": 0.9917865991264845,
    "stall_rate_mean": 0.02622516556291391,
    "stall_rate_ci_low": 0.02589403973509934,
    "stall_rate_ci_high": 0.026655629139072854,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.159060502407206,
    "startup_latency_ms_ci_low": 3.9078340767324202,
    "startup_latency_ms_ci_high": 8.784023855688432,
    "deadline_miss_rate_mean": -0.006456953642384111,
    "deadline_miss_rate_ci_low": -0.006589403973509938,
    "deadline_miss_rate_ci_high": -0.006291390728476827,
    "wasted_bytes_mean": -1425.725,
    "wasted_bytes_ci_low": -1625.720625,
    "wasted_bytes_ci_high": -1218.773875,
    "sent_bytes_mean": 38.975,
    "sent_bytes_ci_low": 16.15475,
    "sent_bytes_ci_high": 60.48637499999996,
    "final_quality_utility_mean": -0.00043352621809117256,
    "final_quality_utility_ci_low": -0.0030476398247602705,
    "final_quality_utility_ci_high": 0.00208742312850021,
    "stall_rate_mean": 0.0012251655629139074,
    "stall_rate_ci_low": 0.0007615894039735103,
    "stall_rate_ci_high": 0.0017549668874172186,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.159060502407206,
    "startup_latency_ms_ci_low": 4.057937231528261,
    "startup_latency_ms_ci_high": 8.67194416414871,
    "deadline_miss_rate_mean": -0.006456953642384111,
    "deadline_miss_rate_ci_low": -0.006589403973509938,
    "deadline_miss_rate_ci_high": -0.006291390728476827,
    "wasted_bytes_mean": -1425.725,
    "wasted_bytes_ci_low": -1639.46275,
    "wasted_bytes_ci_high": -1221.2380000000003,
    "sent_bytes_mean": 38.975,
    "sent_bytes_ci_low": 16.135125000000002,
    "sent_bytes_ci_high": 60.648499999999984,
    "final_quality_utility_mean": -0.00043352621809117256,
    "final_quality_utility_ci_low": -0.0030241898088957638,
    "final_quality_utility_ci_high": 0.0020559548804776322,
    "stall_rate_mean": 0.0012251655629139074,
    "stall_rate_ci_low": 0.0007284768211920532,
    "stall_rate_ci_high": 0.0017549668874172186,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.713337012945201,
    "startup_latency_ms_ci_low": 0.4748447997316487,
    "startup_latency_ms_ci_high": 6.861446040323375,
    "deadline_miss_rate_mean": -0.0002649006622516557,
    "deadline_miss_rate_ci_low": -0.0005960264900662253,
    "deadline_miss_rate_ci_high": 3.311258278145697e-05,
    "wasted_bytes_mean": 2092.075,
    "wasted_bytes_ci_low": 1891.727125,
    "wasted_bytes_ci_high": 2285.6485,
    "sent_bytes_mean": 3570.645,
    "sent_bytes_ci_low": 3537.694,
    "sent_bytes_ci_high": 3601.6353750000003,
    "final_quality_utility_mean": -0.0016034539254381874,
    "final_quality_utility_ci_low": -0.0040293581366518515,
    "final_quality_utility_ci_high": 0.0008132079262289812,
    "stall_rate_mean": 0.000960264900662252,
    "stall_rate_ci_low": 0.00036423841059602654,
    "stall_rate_ci_high": 0.0015231788079470205,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 134.61915211712224,
    "startup_latency_ms_ci_low": 126.28339806393247,
    "startup_latency_ms_ci_high": 143.55821944346107,
    "deadline_miss_rate_mean": 0.03685430463576159,
    "deadline_miss_rate_ci_low": 0.03513245033112583,
    "deadline_miss_rate_ci_high": 0.03890811258278146,
    "wasted_bytes_mean": 10771.525,
    "wasted_bytes_ci_low": 10503.287,
    "wasted_bytes_ci_high": 11038.749875000001,
    "sent_bytes_mean": 62675.81,
    "sent_bytes_ci_low": 62537.36675,
    "sent_bytes_ci_high": 62830.690500000004,
    "final_quality_utility_mean": 0.9695059942972118,
    "final_quality_utility_ci_low": 0.9639299573622377,
    "final_quality_utility_ci_high": 0.9748966488453421,
    "stall_rate_mean": 0.031854304635761596,
    "stall_rate_ci_low": 0.03019867549668875,
    "stall_rate_ci_high": 0.0335430463576159,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 138.63341293438788,
    "startup_latency_ms_ci_low": 129.85365851770996,
    "startup_latency_ms_ci_high": 147.76407172793083,
    "deadline_miss_rate_mean": 0.0359271523178808,
    "deadline_miss_rate_ci_low": 0.029933774834437092,
    "deadline_miss_rate_ci_high": 0.04665894039735098,
    "wasted_bytes_mean": 9516.7,
    "wasted_bytes_ci_low": 9261.74725,
    "wasted_bytes_ci_high": 9780.535750000001,
    "sent_bytes_mean": 62498.62,
    "sent_bytes_ci_low": 62305.36875,
    "sent_bytes_ci_high": 62694.229125,
    "final_quality_utility_mean": 0.969064450887512,
    "final_quality_utility_ci_low": 0.9634595981951739,
    "final_quality_utility_ci_high": 0.9738932432156944,
    "stall_rate_mean": 0.03268211920529802,
    "stall_rate_ci_low": 0.031092715231788085,
    "stall_rate_ci_high": 0.03430463576158941,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 140.86422665672984,
    "startup_latency_ms_ci_low": 131.48025027374666,
    "startup_latency_ms_ci_high": 150.51737325528623,
    "deadline_miss_rate_mean": 0.06056291390728477,
    "deadline_miss_rate_ci_low": 0.04049668874172186,
    "deadline_miss_rate_ci_high": 0.08496688741721853,
    "wasted_bytes_mean": 8834.415,
    "wasted_bytes_ci_low": 8388.081124999999,
    "wasted_bytes_ci_high": 9270.246500000001,
    "sent_bytes_mean": 59205.06,
    "sent_bytes_ci_low": 59056.93075,
    "sent_bytes_ci_high": 59364.746250000004,
    "final_quality_utility_mean": 0.9574670887648901,
    "final_quality_utility_ci_low": 0.9489687146949377,
    "final_quality_utility_ci_high": 0.9655539494803647,
    "stall_rate_mean": 0.032980132450331136,
    "stall_rate_ci_low": 0.03125745033112583,
    "stall_rate_ci_high": 0.03480132450331126,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 134.61915211712224,
    "startup_latency_ms_ci_low": 126.42106397885388,
    "startup_latency_ms_ci_high": 143.45060991276083,
    "deadline_miss_rate_mean": 0.03685430463576159,
    "deadline_miss_rate_ci_low": 0.035066225165562924,
    "deadline_miss_rate_ci_high": 0.03900745033112583,
    "wasted_bytes_mean": 10771.525,
    "wasted_bytes_ci_low": 10490.420875,
    "wasted_bytes_ci_high": 11070.679,
    "sent_bytes_mean": 62675.81,
    "sent_bytes_ci_low": 62533.06662500001,
    "sent_bytes_ci_high": 62830.16975,
    "final_quality_utility_mean": 0.9695059942972118,
    "final_quality_utility_ci_low": 0.96389848132939,
    "final_quality_utility_ci_high": 0.9747089990242083,
    "stall_rate_mean": 0.031854304635761596,
    "stall_rate_ci_low": 0.030231788079470204,
    "stall_rate_ci_high": 0.033509933774834445,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.014260817265662,
    "startup_latency_ms_ci_low": 0.5964653754703125,
    "startup_latency_ms_ci_high": 7.736959036840744,
    "deadline_miss_rate_mean": -0.0009271523178807986,
    "deadline_miss_rate_ci_low": -0.006589403973509937,
    "deadline_miss_rate_ci_high": 0.009304635761589398,
    "wasted_bytes_mean": -1254.825,
    "wasted_bytes_ci_low": -1513.685125,
    "wasted_bytes_ci_high": -974.9917500000001,
    "sent_bytes_mean": -177.19,
    "sent_bytes_ci_low": -374.73275,
    "sent_bytes_ci_high": -12.789625000000001,
    "final_quality_utility_mean": -0.0004415434096998094,
    "final_quality_utility_ci_low": -0.006023902081280775,
    "final_quality_utility_ci_high": 0.005114779856146475,
    "stall_rate_mean": 0.0008278145695364242,
    "stall_rate_ci_low": 0.00013245033112582803,
    "stall_rate_ci_high": 0.0015240066225165525,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.014260817265662,
    "startup_latency_ms_ci_low": 0.354489255979193,
    "startup_latency_ms_ci_high": 7.396161095184204,
    "deadline_miss_rate_mean": -0.0009271523178807986,
    "deadline_miss_rate_ci_low": -0.006622516556291393,
    "deadline_miss_rate_ci_high": 0.009672185430463554,
    "wasted_bytes_mean": -1254.825,
    "wasted_bytes_ci_low": -1518.327,
    "wasted_bytes_ci_high": -1001.633875,
    "sent_bytes_mean": -177.19,
    "sent_bytes_ci_low": -379.001375,
    "sent_bytes_ci_high": -12.858500000000035,
    "final_quality_utility_mean": -0.0004415434096998094,
    "final_quality_utility_ci_low": -0.006415645837232846,
    "final_quality_utility_ci_high": 0.004980549706769707,
    "stall_rate_mean": 0.0008278145695364242,
    "stall_rate_ci_low": 9.933774834437117e-05,
    "stall_rate_ci_high": 0.00152317880794702,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -2.2308137223419435,
    "startup_latency_ms_ci_low": -6.769126026435678,
    "startup_latency_ms_ci_high": 1.8848783847913961,
    "deadline_miss_rate_mean": -0.024635761589403976,
    "deadline_miss_rate_ci_low": -0.0482798013245033,
    "deadline_miss_rate_ci_high": -0.005894039735099339,
    "wasted_bytes_mean": 682.285,
    "wasted_bytes_ci_low": 347.54425,
    "wasted_bytes_ci_high": 995.8782499999995,
    "sent_bytes_mean": 3293.56,
    "sent_bytes_ci_low": 3084.372375,
    "sent_bytes_ci_high": 3470.14775,
    "final_quality_utility_mean": 0.01159736212262176,
    "final_quality_utility_ci_low": 0.007363121401690637,
    "final_quality_utility_ci_high": 0.01596568897304047,
    "stall_rate_mean": -0.00029801324503311253,
    "stall_rate_ci_low": -0.0010927152317880796,
    "stall_rate_ci_high": 0.0004966887417218543,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.24987081610676,
    "startup_latency_ms_ci_low": 104.71459609580977,
    "startup_latency_ms_ci_high": 110.27550770353275,
    "deadline_miss_rate_mean": 0.027814569536423847,
    "deadline_miss_rate_ci_low": 0.027284768211920538,
    "deadline_miss_rate_ci_high": 0.028444536423841062,
    "wasted_bytes_mean": 7854.21,
    "wasted_bytes_ci_low": 7523.351125,
    "wasted_bytes_ci_high": 8187.41025,
    "sent_bytes_mean": 58699.43,
    "sent_bytes_ci_low": 58678.985,
    "sent_bytes_ci_high": 58722.52125,
    "final_quality_utility_mean": 0.9895866929845599,
    "final_quality_utility_ci_low": 0.9872167393105282,
    "final_quality_utility_ci_high": 0.9917200307964822,
    "stall_rate_mean": 0.026887417218543052,
    "stall_rate_ci_low": 0.026390728476821196,
    "stall_rate_ci_high": 0.027516556291390736,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.79390897124561,
    "startup_latency_ms_ci_low": 108.0441325303493,
    "startup_latency_ms_ci_high": 114.33987985397611,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.026523178807947027,
    "deadline_miss_rate_ci_high": 0.027384105960264905,
    "wasted_bytes_mean": 7750.98,
    "wasted_bytes_ci_low": 7459.421875,
    "wasted_bytes_ci_high": 8064.6125,
    "sent_bytes_mean": 58686.625,
    "sent_bytes_ci_low": 58666.403249999996,
    "sent_bytes_ci_high": 58710.50025,
    "final_quality_utility_mean": 0.9884827157015812,
    "final_quality_utility_ci_low": 0.9862956855128726,
    "final_quality_utility_ci_high": 0.9906684151524876,
    "stall_rate_mean": 0.02764900662251656,
    "stall_rate_ci_low": 0.027052980132450336,
    "stall_rate_ci_high": 0.02834519867549669,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 105.8042433646633,
    "startup_latency_ms_ci_low": 104.26030021891685,
    "startup_latency_ms_ci_high": 108.03554676972003,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.02658940397350994,
    "deadline_miss_rate_ci_high": 0.027284768211920538,
    "wasted_bytes_mean": 7858.655,
    "wasted_bytes_ci_low": 7553.33675,
    "wasted_bytes_ci_high": 8176.393625,
    "sent_bytes_mean": 58704.26,
    "sent_bytes_ci_low": 58683.858,
    "sent_bytes_ci_high": 58730.032875,
    "final_quality_utility_mean": 0.9886307467631991,
    "final_quality_utility_ci_low": 0.9864308696152424,
    "final_quality_utility_ci_high": 0.9907369776002618,
    "stall_rate_mean": 0.026324503311258282,
    "stall_rate_ci_low": 0.025992549668874175,
    "stall_rate_ci_high": 0.02675496688741722,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 107.24987081610676,
    "startup_latency_ms_ci_low": 104.71235134532562,
    "startup_latency_ms_ci_high": 110.26595928739755,
    "deadline_miss_rate_mean": 0.027814569536423847,
    "deadline_miss_rate_ci_low": 0.02731788079470199,
    "deadline_miss_rate_ci_high": 0.028377483443708617,
    "wasted_bytes_mean": 7854.21,
    "wasted_bytes_ci_low": 7511.321125,
    "wasted_bytes_ci_high": 8200.715875,
    "sent_bytes_mean": 58699.43,
    "sent_bytes_ci_low": 58677.836624999996,
    "sent_bytes_ci_high": 58723.339374999996,
    "final_quality_utility_mean": 0.9895866929845599,
    "final_quality_utility_ci_low": 0.9874074468128774,
    "final_quality_utility_ci_high": 0.9917785718645105,
    "stall_rate_mean": 0.026887417218543052,
    "stall_rate_ci_low": 0.026423013245033117,
    "stall_rate_ci_high": 0.027483443708609275,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.54403815513885,
    "startup_latency_ms_ci_low": 0.18988138146434136,
    "startup_latency_ms_ci_high": 6.693570056938449,
    "deadline_miss_rate_mean": -0.000960264900662252,
    "deadline_miss_rate_ci_low": -0.0014569536423841064,
    "deadline_miss_rate_ci_high": -0.0005298013245033115,
    "wasted_bytes_mean": -103.23,
    "wasted_bytes_ci_low": -563.75925,
    "wasted_bytes_ci_high": 341.27812499999993,
    "sent_bytes_mean": -12.805,
    "sent_bytes_ci_low": -38.480125,
    "sent_bytes_ci_high": 13.305124999999999,
    "final_quality_utility_mean": -0.0011039772829786315,
    "final_quality_utility_ci_low": -0.004030315320384862,
    "final_quality_utility_ci_high": 0.0018259882178390818,
    "stall_rate_mean": 0.0007615894039735103,
    "stall_rate_ci_low": 0.000132450331125828,
    "stall_rate_ci_high": 0.0013907284768211925,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.54403815513885,
    "startup_latency_ms_ci_low": 0.23471916994096617,
    "startup_latency_ms_ci_high": 6.747171711675438,
    "deadline_miss_rate_mean": -0.000960264900662252,
    "deadline_miss_rate_ci_low": -0.0014246688741721858,
    "deadline_miss_rate_ci_high": -0.0005298013245033115,
    "wasted_bytes_mean": -103.23,
    "wasted_bytes_ci_low": -582.431,
    "wasted_bytes_ci_high": 368.2221249999999,
    "sent_bytes_mean": -12.805,
    "sent_bytes_ci_low": -38.4865,
    "sent_bytes_ci_high": 12.621249999999993,
    "final_quality_utility_mean": -0.0011039772829786315,
    "final_quality_utility_ci_low": -0.004154131961992361,
    "final_quality_utility_ci_high": 0.0018533517745359257,
    "stall_rate_mean": 0.0007615894039735103,
    "stall_rate_ci_low": 9.933774834437115e-05,
    "stall_rate_ci_high": 0.0014238410596026495,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 4.98966560658234,
    "startup_latency_ms_ci_low": 2.6691699837997462,
    "startup_latency_ms_ci_high": 7.507089040626671,
    "deadline_miss_rate_mean": -1.734723475976807e-20,
    "deadline_miss_rate_ci_low": -0.00026490066225165574,
    "deadline_miss_rate_ci_high": 0.00029801324503311264,
    "wasted_bytes_mean": -107.675,
    "wasted_bytes_ci_low": -548.092625,
    "wasted_bytes_ci_high": 323.46149999999994,
    "sent_bytes_mean": -17.635,
    "sent_bytes_ci_low": -40.954,
    "sent_bytes_ci_high": 6.386499999999992,
    "final_quality_utility_mean": -0.00014803106161786206,
    "final_quality_utility_ci_low": -0.003018621388099946,
    "final_quality_utility_ci_high": 0.002915030068267306,
    "stall_rate_mean": 0.0013245033112582786,
    "stall_rate_ci_low": 0.0008269867549668875,
    "stall_rate_ci_high": 0.0018543046357615896,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.77934763082206,
    "startup_latency_ms_ci_low": 130.65242138727334,
    "startup_latency_ms_ci_high": 149.11494707532637,
    "deadline_miss_rate_mean": 0.03950331125827815,
    "deadline_miss_rate_ci_low": 0.03314569536423842,
    "deadline_miss_rate_ci_high": 0.050861754966887406,
    "wasted_bytes_mean": 11705.655,
    "wasted_bytes_ci_low": 10957.7585,
    "wasted_bytes_ci_high": 12426.076874999999,
    "sent_bytes_mean": 59232.875,
    "sent_bytes_ci_low": 59073.221125,
    "sent_bytes_ci_high": 59406.105375,
    "final_quality_utility_mean": 0.9644444843855561,
    "final_quality_utility_ci_low": 0.9586207205869511,
    "final_quality_utility_ci_high": 0.9696470181476824,
    "stall_rate_mean": 0.032880794701986765,
    "stall_rate_ci_low": 0.03112582781456954,
    "stall_rate_ci_high": 0.03460264900662252,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 143.05860435677315,
    "startup_latency_ms_ci_low": 134.07709507184174,
    "startup_latency_ms_ci_high": 152.90430961433185,
    "deadline_miss_rate_mean": 0.04652317880794702,
    "deadline_miss_rate_ci_low": 0.03231705298013245,
    "deadline_miss_rate_ci_high": 0.0654975165562914,
    "wasted_bytes_mean": 11175.58,
    "wasted_bytes_ci_low": 10569.6555,
    "wasted_bytes_ci_high": 11803.683874999999,
    "sent_bytes_mean": 58844.855,
    "sent_bytes_ci_low": 58691.911,
    "sent_bytes_ci_high": 58990.852999999996,
    "final_quality_utility_mean": 0.9647390770282711,
    "final_quality_utility_ci_low": 0.9588204805201415,
    "final_quality_utility_ci_high": 0.9706251440822747,
    "stall_rate_mean": 0.03364238410596027,
    "stall_rate_ci_low": 0.031854304635761596,
    "stall_rate_ci_high": 0.03562913907284768,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 141.7728251647838,
    "startup_latency_ms_ci_low": 131.32607918942728,
    "startup_latency_ms_ci_high": 153.26625817360542,
    "deadline_miss_rate_mean": 0.09579470198675497,
    "deadline_miss_rate_ci_low": 0.06605960264900662,
    "deadline_miss_rate_ci_high": 0.1305298013245033,
    "wasted_bytes_mean": 13558.92,
    "wasted_bytes_ci_low": 12626.011250000001,
    "wasted_bytes_ci_high": 14644.712,
    "sent_bytes_mean": 59230.81,
    "sent_bytes_ci_low": 59085.679874999994,
    "sent_bytes_ci_high": 59386.887624999996,
    "final_quality_utility_mean": 0.9510212302654599,
    "final_quality_utility_ci_low": 0.9413365661689366,
    "final_quality_utility_ci_high": 0.9597251042552661,
    "stall_rate_mean": 0.03311258278145696,
    "stall_rate_ci_low": 0.03109271523178809,
    "stall_rate_ci_high": 0.03543046357615895,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 139.77934763082206,
    "startup_latency_ms_ci_low": 131.0585471005542,
    "startup_latency_ms_ci_high": 149.68693086792916,
    "deadline_miss_rate_mean": 0.03950331125827815,
    "deadline_miss_rate_ci_low": 0.03304635761589405,
    "deadline_miss_rate_ci_high": 0.05039735099337748,
    "wasted_bytes_mean": 11705.655,
    "wasted_bytes_ci_low": 10959.239,
    "wasted_bytes_ci_high": 12508.624625,
    "sent_bytes_mean": 59232.875,
    "sent_bytes_ci_low": 59083.64675,
    "sent_bytes_ci_high": 59401.68175,
    "final_quality_utility_mean": 0.9644444843855561,
    "final_quality_utility_ci_low": 0.959028842364477,
    "final_quality_utility_ci_high": 0.9695438603382474,
    "stall_rate_mean": 0.032880794701986765,
    "stall_rate_ci_low": 0.031158940397351,
    "stall_rate_ci_high": 0.03470281456953643,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.2792567259510794,
    "startup_latency_ms_ci_low": -1.2421651891283805,
    "startup_latency_ms_ci_high": 7.922015790273615,
    "deadline_miss_rate_mean": 0.007019867549668874,
    "deadline_miss_rate_ci_low": -0.011425496688741725,
    "deadline_miss_rate_ci_high": 0.026393211920529788,
    "wasted_bytes_mean": -530.075,
    "wasted_bytes_ci_low": -1100.386,
    "wasted_bytes_ci_high": 7.191874999999826,
    "sent_bytes_mean": -388.02,
    "sent_bytes_ci_low": -590.122125,
    "sent_bytes_ci_high": -222.59175000000005,
    "final_quality_utility_mean": 0.00029459264271490814,
    "final_quality_utility_ci_low": -0.004290460071574824,
    "final_quality_utility_ci_high": 0.004663389638944961,
    "stall_rate_mean": 0.0007615894039735104,
    "stall_rate_ci_low": -9.93377483443706e-05,
    "stall_rate_ci_high": 0.0016564569536423803,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.2792567259510794,
    "startup_latency_ms_ci_low": -1.3405621107476886,
    "startup_latency_ms_ci_high": 7.87118134070124,
    "deadline_miss_rate_mean": 0.007019867549668874,
    "deadline_miss_rate_ci_low": -0.012021523178807947,
    "deadline_miss_rate_ci_high": 0.026325331125827807,
    "wasted_bytes_mean": -530.075,
    "wasted_bytes_ci_low": -1080.395875,
    "wasted_bytes_ci_high": 18.86137499999991,
    "sent_bytes_mean": -388.02,
    "sent_bytes_ci_low": -583.1155,
    "sent_bytes_ci_high": -209.7935,
    "final_quality_utility_mean": 0.00029459264271490814,
    "final_quality_utility_ci_low": -0.004236972040182719,
    "final_quality_utility_ci_high": 0.004821717422099384,
    "stall_rate_mean": 0.0007615894039735104,
    "stall_rate_ci_low": -0.0001324503311258273,
    "stall_rate_ci_high": 0.0016887417218543054,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.2857791919893407,
    "startup_latency_ms_ci_low": -3.95276808861911,
    "startup_latency_ms_ci_high": 6.703458677529393,
    "deadline_miss_rate_mean": -0.04927152317880795,
    "deadline_miss_rate_ci_low": -0.0790206953642384,
    "deadline_miss_rate_ci_high": -0.024600993377483456,
    "wasted_bytes_mean": -2383.34,
    "wasted_bytes_ci_low": -3067.3242499999997,
    "wasted_bytes_ci_high": -1690.5232500000002,
    "sent_bytes_mean": -385.955,
    "sent_bytes_ci_low": -587.1845,
    "sent_bytes_ci_high": -208.08275000000006,
    "final_quality_utility_mean": 0.01371784676281107,
    "final_quality_utility_ci_low": 0.00891060478844106,
    "final_quality_utility_ci_high": 0.018970268745249864,
    "stall_rate_mean": 0.0005298013245033116,
    "stall_rate_ci_low": -0.0005298013245033106,
    "stall_rate_ci_high": 0.0015894039735099342,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.54757904231708,
    "startup_latency_ms_ci_low": 103.41589939140194,
    "startup_latency_ms_ci_high": 106.44906311091495,
    "deadline_miss_rate_mean": 0.0333112582781457,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03370860927152318,
    "wasted_bytes_mean": 11307.6,
    "wasted_bytes_ci_low": 11020.3265,
    "wasted_bytes_ci_high": 11616.256125,
    "sent_bytes_mean": 62237.19,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62250.78,
    "final_quality_utility_mean": 0.9891989702956917,
    "final_quality_utility_ci_low": 0.9871778876575009,
    "final_quality_utility_ci_high": 0.9912088274569729,
    "stall_rate_mean": 0.02622516556291391,
    "stall_rate_ci_low": 0.025860927152317883,
    "stall_rate_ci_high": 0.026655629139072854,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 110.70663954472431,
    "startup_latency_ms_ci_low": 107.67422669665719,
    "startup_latency_ms_ci_high": 114.41640445838574,
    "deadline_miss_rate_mean": 0.0268543046357616,
    "deadline_miss_rate_ci_low": 0.02655629139072848,
    "deadline_miss_rate_ci_high": 0.027350993377483448,
    "wasted_bytes_mean": 9841.515,
    "wasted_bytes_ci_low": 9532.279999999999,
    "wasted_bytes_ci_high": 10152.398749999998,
    "sent_bytes_mean": 62276.165,
    "sent_bytes_ci_low": 62259.6625,
    "sent_bytes_ci_high": 62294.156875,
    "final_quality_utility_mean": 0.9886507610001383,
    "final_quality_utility_ci_low": 0.9865164819161119,
    "final_quality_utility_ci_high": 0.9908631762598613,
    "stall_rate_mean": 0.027450331125827822,
    "stall_rate_ci_low": 0.026854304635761595,
    "stall_rate_ci_high": 0.02811258278145696,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.9933025317791,
    "startup_latency_ms_ci_low": 104.76404412661405,
    "startup_latency_ms_ci_high": 109.90006836782709,
    "deadline_miss_rate_mean": 0.027185430463576164,
    "deadline_miss_rate_ci_low": 0.026788079470198678,
    "deadline_miss_rate_ci_high": 0.02774917218543047,
    "wasted_bytes_mean": 7669.24,
    "wasted_bytes_ci_low": 7359.429625,
    "wasted_bytes_ci_high": 7961.3234999999995,
    "sent_bytes_mean": 58705.52,
    "sent_bytes_ci_low": 58682.18375,
    "sent_bytes_ci_high": 58732.736750000004,
    "final_quality_utility_mean": 0.9903233966695669,
    "final_quality_utility_ci_low": 0.9881627948453197,
    "final_quality_utility_ci_high": 0.9922727708873205,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.026026490066225167,
    "stall_rate_ci_high": 0.02701986754966888,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.54757904231708,
    "startup_latency_ms_ci_low": 103.42526747528197,
    "startup_latency_ms_ci_high": 106.55851190661829,
    "deadline_miss_rate_mean": 0.0333112582781457,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.03370860927152318,
    "wasted_bytes_mean": 11307.6,
    "wasted_bytes_ci_low": 11008.400125,
    "wasted_bytes_ci_high": 11624.2855,
    "sent_bytes_mean": 62237.19,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62251.57,
    "final_quality_utility_mean": 0.9891989702956917,
    "final_quality_utility_ci_low": 0.9871664784527473,
    "final_quality_utility_ci_high": 0.9912136801391105,
    "stall_rate_mean": 0.02622516556291391,
    "stall_rate_ci_low": 0.02589403973509934,
    "stall_rate_ci_high": 0.026655629139072854,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.159060502407206,
    "startup_latency_ms_ci_low": 4.063424438324938,
    "startup_latency_ms_ci_high": 8.533733098144703,
    "deadline_miss_rate_mean": -0.006456953642384111,
    "deadline_miss_rate_ci_low": -0.006589403973509938,
    "deadline_miss_rate_ci_high": -0.006291390728476826,
    "wasted_bytes_mean": -1466.085,
    "wasted_bytes_ci_low": -1864.788375,
    "wasted_bytes_ci_high": -1053.670125,
    "sent_bytes_mean": 38.975,
    "sent_bytes_ci_low": 16.178625,
    "sent_bytes_ci_high": 60.87887499999998,
    "final_quality_utility_mean": -0.0005482092955534407,
    "final_quality_utility_ci_low": -0.0034682990992412127,
    "final_quality_utility_ci_high": 0.0022975757053113667,
    "stall_rate_mean": 0.0012251655629139074,
    "stall_rate_ci_low": 0.0007284768211920532,
    "stall_rate_ci_high": 0.0017549668874172189,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.159060502407206,
    "startup_latency_ms_ci_low": 3.884928334233787,
    "startup_latency_ms_ci_high": 8.59237460212864,
    "deadline_miss_rate_mean": -0.006456953642384111,
    "deadline_miss_rate_ci_low": -0.006589403973509938,
    "deadline_miss_rate_ci_high": -0.006291390728476826,
    "wasted_bytes_mean": -1466.085,
    "wasted_bytes_ci_low": -1880.2205000000001,
    "wasted_bytes_ci_high": -1064.910875,
    "sent_bytes_mean": 38.975,
    "sent_bytes_ci_low": 16.104375,
    "sent_bytes_ci_high": 60.297749999999986,
    "final_quality_utility_mean": -0.0005482092955534407,
    "final_quality_utility_ci_low": -0.003354991411854511,
    "final_quality_utility_ci_high": 0.002298486863584852,
    "stall_rate_mean": 0.0012251655629139074,
    "stall_rate_ci_low": 0.0007284768211920531,
    "stall_rate_ci_high": 0.0017549668874172189,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.713337012945201,
    "startup_latency_ms_ci_low": 0.5206532666487121,
    "startup_latency_ms_ci_high": 7.027513032151104,
    "deadline_miss_rate_mean": -0.00033112582781456964,
    "deadline_miss_rate_ci_low": -0.0006953642384105962,
    "deadline_miss_rate_ci_high": -3.311258278145695e-05,
    "wasted_bytes_mean": 2172.275,
    "wasted_bytes_ci_low": 1799.723,
    "wasted_bytes_ci_high": 2556.7498749999995,
    "sent_bytes_mean": 3570.645,
    "sent_bytes_ci_low": 3538.2698750000004,
    "sent_bytes_ci_high": 3600.3765,
    "final_quality_utility_mean": -0.0016726356694285532,
    "final_quality_utility_ci_low": -0.004357146880974343,
    "final_quality_utility_ci_high": 0.001006248432093244,
    "stall_rate_mean": 0.000960264900662252,
    "stall_rate_ci_low": 0.0003642384105960267,
    "stall_rate_ci_high": 0.0015562913907284774,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 134.61915211712224,
    "startup_latency_ms_ci_low": 126.34953270986102,
    "startup_latency_ms_ci_high": 143.68287230071,
    "deadline_miss_rate_mean": 0.03721854304635761,
    "deadline_miss_rate_ci_low": 0.03546274834437086,
    "deadline_miss_rate_ci_high": 0.039404801324503316,
    "wasted_bytes_mean": 14437.325,
    "wasted_bytes_ci_low": 13731.666374999999,
    "wasted_bytes_ci_high": 15188.758124999998,
    "sent_bytes_mean": 62675.81,
    "sent_bytes_ci_low": 62545.581374999994,
    "sent_bytes_ci_high": 62827.363,
    "final_quality_utility_mean": 0.9668109711523791,
    "final_quality_utility_ci_low": 0.9610871732698453,
    "final_quality_utility_ci_high": 0.9723647467533189,
    "stall_rate_mean": 0.031854304635761596,
    "stall_rate_ci_low": 0.030331125827814578,
    "stall_rate_ci_high": 0.0335430463576159,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 138.63341293438788,
    "startup_latency_ms_ci_low": 130.31703197777378,
    "startup_latency_ms_ci_high": 147.91732040157248,
    "deadline_miss_rate_mean": 0.041324503311258275,
    "deadline_miss_rate_ci_low": 0.03082781456953643,
    "deadline_miss_rate_ci_high": 0.05649089403973509,
    "wasted_bytes_mean": 12991.14,
    "wasted_bytes_ci_low": 12386.640000000001,
    "wasted_bytes_ci_high": 13630.560000000001,
    "sent_bytes_mean": 62498.62,
    "sent_bytes_ci_low": 62316.939249999996,
    "sent_bytes_ci_high": 62686.42925,
    "final_quality_utility_mean": 0.9663767957397299,
    "final_quality_utility_ci_low": 0.9604900011098125,
    "final_quality_utility_ci_high": 0.9718025377995062,
    "stall_rate_mean": 0.03268211920529802,
    "stall_rate_ci_low": 0.03109188741721855,
    "stall_rate_ci_high": 0.034337748344370866,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 140.86422665672984,
    "startup_latency_ms_ci_low": 131.6519921182067,
    "startup_latency_ms_ci_high": 151.42460304412802,
    "deadline_miss_rate_mean": 0.08072847682119205,
    "deadline_miss_rate_ci_low": 0.05523013245033112,
    "deadline_miss_rate_ci_high": 0.1102980132450331,
    "wasted_bytes_mean": 13509.095,
    "wasted_bytes_ci_low": 12503.563875,
    "wasted_bytes_ci_high": 14530.780999999999,
    "sent_bytes_mean": 59205.06,
    "sent_bytes_ci_low": 59060.238249999995,
    "sent_bytes_ci_high": 59362.28725,
    "final_quality_utility_mean": 0.953553594985519,
    "final_quality_utility_ci_low": 0.9444304212116239,
    "final_quality_utility_ci_high": 0.9623136505642976,
    "stall_rate_mean": 0.032980132450331136,
    "stall_rate_ci_low": 0.031092715231788085,
    "stall_rate_ci_high": 0.03493377483443709,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 134.61915211712224,
    "startup_latency_ms_ci_low": 125.90092600413003,
    "startup_latency_ms_ci_high": 143.77617311156672,
    "deadline_miss_rate_mean": 0.03721854304635761,
    "deadline_miss_rate_ci_low": 0.035496688741721856,
    "deadline_miss_rate_ci_high": 0.03940397350993377,
    "wasted_bytes_mean": 14437.325,
    "wasted_bytes_ci_low": 13732.060375000001,
    "wasted_bytes_ci_high": 15206.884125,
    "sent_bytes_mean": 62675.81,
    "sent_bytes_ci_low": 62543.922125,
    "sent_bytes_ci_high": 62819.66312500001,
    "final_quality_utility_mean": 0.9668109711523791,
    "final_quality_utility_ci_low": 0.9609803472726913,
    "final_quality_utility_ci_high": 0.972410005402421,
    "stall_rate_mean": 0.031854304635761596,
    "stall_rate_ci_low": 0.030331125827814578,
    "stall_rate_ci_high": 0.03357615894039736,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.014260817265662,
    "startup_latency_ms_ci_low": 0.5425327630276455,
    "startup_latency_ms_ci_high": 7.61034232531755,
    "deadline_miss_rate_mean": 0.004105960264900658,
    "deadline_miss_rate_ci_low": -0.0059933774834437115,
    "deadline_miss_rate_ci_high": 0.01900910596026488,
    "wasted_bytes_mean": -1446.185,
    "wasted_bytes_ci_low": -2039.3833750000001,
    "wasted_bytes_ci_high": -807.7910000000002,
    "sent_bytes_mean": -177.19,
    "sent_bytes_ci_low": -379.16175,
    "sent_bytes_ci_high": -9.892625000000095,
    "final_quality_utility_mean": -0.00043417541264926916,
    "final_quality_utility_ci_low": -0.006407176586995581,
    "final_quality_utility_ci_high": 0.005596906780149843,
    "stall_rate_mean": 0.0008278145695364242,
    "stall_rate_ci_low": 0.000132450331125828,
    "stall_rate_ci_high": 0.001556291390728477,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.014260817265662,
    "startup_latency_ms_ci_low": 0.4930170854585629,
    "startup_latency_ms_ci_high": 7.523747033750092,
    "deadline_miss_rate_mean": 0.004105960264900658,
    "deadline_miss_rate_ci_low": -0.005927980132450335,
    "deadline_miss_rate_ci_high": 0.018807947019867544,
    "wasted_bytes_mean": -1446.185,
    "wasted_bytes_ci_low": -2090.1937500000004,
    "wasted_bytes_ci_high": -821.962875,
    "sent_bytes_mean": -177.19,
    "sent_bytes_ci_low": -365.896125,
    "sent_bytes_ci_high": -17.28312500000001,
    "final_quality_utility_mean": -0.00043417541264926916,
    "final_quality_utility_ci_low": -0.006238198636333988,
    "final_quality_utility_ci_high": 0.005563834095653467,
    "stall_rate_mean": 0.0008278145695364242,
    "stall_rate_ci_low": 9.933774834437115e-05,
    "stall_rate_ci_high": 0.0014908940397350952,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "burst",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -2.2308137223419435,
    "startup_latency_ms_ci_low": -6.430468855899598,
    "startup_latency_ms_ci_high": 2.078144667198572,
    "deadline_miss_rate_mean": -0.03940397350993377,
    "deadline_miss_rate_ci_low": -0.0679478476821192,
    "deadline_miss_rate_ci_high": -0.015298013245033113,
    "wasted_bytes_mean": -517.955,
    "wasted_bytes_ci_low": -1203.41475,
    "wasted_bytes_ci_high": 121.08962499999943,
    "sent_bytes_mean": 3293.56,
    "sent_bytes_ci_low": 3072.4466249999996,
    "sent_bytes_ci_high": 3475.7106249999997,
    "final_quality_utility_mean": 0.012823200754211013,
    "final_quality_utility_ci_low": 0.007955794387577616,
    "final_quality_utility_ci_high": 0.018010926797334334,
    "stall_rate_mean": -0.0002980132450331125,
    "stall_rate_ci_low": -0.0010927152317880794,
    "stall_rate_ci_high": 0.0004635761589403974,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.69839326038495,
    "startup_latency_ms_ci_low": 83.68679061321792,
    "startup_latency_ms_ci_high": 90.2877163255231,
    "deadline_miss_rate_mean": 0.021788079470198674,
    "deadline_miss_rate_ci_low": 0.021026490066225163,
    "deadline_miss_rate_ci_high": 0.02268211920529801,
    "wasted_bytes_mean": 6401.205,
    "wasted_bytes_ci_low": 6253.673624999999,
    "wasted_bytes_ci_high": 6553.673624999999,
    "sent_bytes_mean": 58721.645,
    "sent_bytes_ci_low": 58689.686,
    "sent_bytes_ci_high": 58755.025625,
    "final_quality_utility_mean": 0.989681479147441,
    "final_quality_utility_ci_low": 0.9875706792377499,
    "final_quality_utility_ci_high": 0.9916886084657734,
    "stall_rate_mean": 0.02072847682119205,
    "stall_rate_ci_low": 0.020132450331125824,
    "stall_rate_ci_high": 0.021456953642384105,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 90.16098812616288,
    "startup_latency_ms_ci_low": 86.81445251675305,
    "startup_latency_ms_ci_high": 94.09601621623153,
    "deadline_miss_rate_mean": 0.020960264900662252,
    "deadline_miss_rate_ci_low": 0.020231788079470195,
    "deadline_miss_rate_ci_high": 0.021822019867549666,
    "wasted_bytes_mean": 6244.705,
    "wasted_bytes_ci_low": 6105.648875,
    "wasted_bytes_ci_high": 6395.971875,
    "sent_bytes_mean": 58699.855,
    "sent_bytes_ci_low": 58663.896125,
    "sent_bytes_ci_high": 58737.435124999996,
    "final_quality_utility_mean": 0.9888703543683363,
    "final_quality_utility_ci_low": 0.986486107485631,
    "final_quality_utility_ci_high": 0.9909411115429041,
    "stall_rate_mean": 0.021490066225165555,
    "stall_rate_ci_low": 0.02079470198675496,
    "stall_rate_ci_high": 0.022284768211920526,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.15651614532388,
    "startup_latency_ms_ci_low": 83.99977555105983,
    "startup_latency_ms_ci_high": 90.96587045035228,
    "deadline_miss_rate_mean": 0.021092715231788076,
    "deadline_miss_rate_ci_low": 0.020397350993377483,
    "deadline_miss_rate_ci_high": 0.021921357615894033,
    "wasted_bytes_mean": 6393.5,
    "wasted_bytes_ci_low": 6262.572875,
    "wasted_bytes_ci_high": 6528.8036250000005,
    "sent_bytes_mean": 58718.73,
    "sent_bytes_ci_low": 58687.721375,
    "sent_bytes_ci_high": 58757.373625,
    "final_quality_utility_mean": 0.9905261682550917,
    "final_quality_utility_ci_low": 0.9884599740611494,
    "final_quality_utility_ci_high": 0.9924168655755503,
    "stall_rate_mean": 0.02079470198675496,
    "stall_rate_ci_low": 0.020198675496688735,
    "stall_rate_ci_high": 0.021523178807947022,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.69839326038495,
    "startup_latency_ms_ci_low": 83.72677706259468,
    "startup_latency_ms_ci_high": 90.26592189528873,
    "deadline_miss_rate_mean": 0.021788079470198674,
    "deadline_miss_rate_ci_low": 0.02105960264900662,
    "deadline_miss_rate_ci_high": 0.02268211920529801,
    "wasted_bytes_mean": 6401.205,
    "wasted_bytes_ci_low": 6250.945,
    "wasted_bytes_ci_high": 6555.2853749999995,
    "sent_bytes_mean": 58721.645,
    "sent_bytes_ci_low": 58690.511875,
    "sent_bytes_ci_high": 58755.705125,
    "final_quality_utility_mean": 0.989681479147441,
    "final_quality_utility_ci_low": 0.9876331352314635,
    "final_quality_utility_ci_high": 0.9916608950321794,
    "stall_rate_mean": 0.02072847682119205,
    "stall_rate_ci_low": 0.020132450331125824,
    "stall_rate_ci_high": 0.021392384105960255,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.462594865777925,
    "startup_latency_ms_ci_low": 1.6723436391361017,
    "startup_latency_ms_ci_high": 5.111280282649412,
    "deadline_miss_rate_mean": -0.0008278145695364237,
    "deadline_miss_rate_ci_low": -0.0011589403973509933,
    "deadline_miss_rate_ci_high": -0.0004966887417218542,
    "wasted_bytes_mean": -156.5,
    "wasted_bytes_ci_low": -376.28625,
    "wasted_bytes_ci_high": 68.06274999999988,
    "sent_bytes_mean": -21.79,
    "sent_bytes_ci_low": -68.84462500000001,
    "sent_bytes_ci_high": 15.00062499999997,
    "final_quality_utility_mean": -0.0008111247791047288,
    "final_quality_utility_ci_low": -0.004046057874116839,
    "final_quality_utility_ci_high": 0.0023107294328114153,
    "stall_rate_mean": 0.0007615894039735099,
    "stall_rate_ci_low": 0.00039735099337748333,
    "stall_rate_ci_high": 0.0011258278145695364,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.462594865777925,
    "startup_latency_ms_ci_low": 1.7515458238697148,
    "startup_latency_ms_ci_high": 5.2237549653253605,
    "deadline_miss_rate_mean": -0.0008278145695364237,
    "deadline_miss_rate_ci_low": -0.0011920529801324501,
    "deadline_miss_rate_ci_high": -0.0004966887417218542,
    "wasted_bytes_mean": -156.5,
    "wasted_bytes_ci_low": -372.38862500000005,
    "wasted_bytes_ci_high": 57.125624999999964,
    "sent_bytes_mean": -21.79,
    "sent_bytes_ci_low": -66.44699999999999,
    "sent_bytes_ci_high": 16.465874999999993,
    "final_quality_utility_mean": -0.0008111247791047288,
    "final_quality_utility_ci_low": -0.003908402050765809,
    "final_quality_utility_ci_high": 0.002441010993734159,
    "stall_rate_mean": 0.0007615894039735099,
    "stall_rate_ci_low": 0.0003973509933774834,
    "stall_rate_ci_high": 0.0011258278145695364,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.0044719808389755,
    "startup_latency_ms_ci_low": 1.25394488235419,
    "startup_latency_ms_ci_high": 4.802080648464576,
    "deadline_miss_rate_mean": -0.0001324503311258278,
    "deadline_miss_rate_ci_low": -0.0003642384105960264,
    "deadline_miss_rate_ci_high": 9.933774834437085e-05,
    "wasted_bytes_mean": -148.795,
    "wasted_bytes_ci_low": -346.804125,
    "wasted_bytes_ci_high": 42.291374999999995,
    "sent_bytes_mean": -18.875,
    "sent_bytes_ci_low": -69.00075,
    "sent_bytes_ci_high": 20.454999999999945,
    "final_quality_utility_mean": -0.0016558138867554624,
    "final_quality_utility_ci_low": -0.00471496932855693,
    "final_quality_utility_ci_high": 0.0015181447034479756,
    "stall_rate_mean": 0.0006953642384105958,
    "stall_rate_ci_low": 0.0003311258278145695,
    "stall_rate_ci_high": 0.0010927152317880794,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.35913414754685,
    "startup_latency_ms_ci_low": 101.27338704260109,
    "startup_latency_ms_ci_high": 115.35812549099424,
    "deadline_miss_rate_mean": 0.030529801324503315,
    "deadline_miss_rate_ci_low": 0.02463576158940397,
    "deadline_miss_rate_ci_high": 0.0410273178807947,
    "wasted_bytes_mean": 7560.385,
    "wasted_bytes_ci_low": 7309.691375,
    "wasted_bytes_ci_high": 7798.56875,
    "sent_bytes_mean": 59140.19,
    "sent_bytes_ci_low": 58998.127624999994,
    "sent_bytes_ci_high": 59297.824625,
    "final_quality_utility_mean": 0.969887475517361,
    "final_quality_utility_ci_low": 0.9646777383492287,
    "final_quality_utility_ci_high": 0.9747204100382575,
    "stall_rate_mean": 0.025033112582781455,
    "stall_rate_ci_low": 0.023576158940397347,
    "stall_rate_ci_high": 0.02662251655629139,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 111.26621376119974,
    "startup_latency_ms_ci_low": 103.9523150178023,
    "startup_latency_ms_ci_high": 118.92138857542955,
    "deadline_miss_rate_mean": 0.03417218543046358,
    "deadline_miss_rate_ci_low": 0.02387417218543046,
    "deadline_miss_rate_ci_high": 0.04904056291390729,
    "wasted_bytes_mean": 7401.03,
    "wasted_bytes_ci_low": 7157.912,
    "wasted_bytes_ci_high": 7640.023375,
    "sent_bytes_mean": 58698.825,
    "sent_bytes_ci_low": 58467.324,
    "sent_bytes_ci_high": 58931.801125,
    "final_quality_utility_mean": 0.9701898706367027,
    "final_quality_utility_ci_low": 0.9640534384546819,
    "final_quality_utility_ci_high": 0.9759839702474621,
    "stall_rate_mean": 0.025761589403973505,
    "stall_rate_ci_low": 0.024403973509933775,
    "stall_rate_ci_high": 0.02725165562913907,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 109.44475754573516,
    "startup_latency_ms_ci_low": 102.24662230232434,
    "startup_latency_ms_ci_high": 117.40917640738307,
    "deadline_miss_rate_mean": 0.05423841059602649,
    "deadline_miss_rate_ci_low": 0.03403973509933775,
    "deadline_miss_rate_ci_high": 0.07923923841059603,
    "wasted_bytes_mean": 8579.79,
    "wasted_bytes_ci_low": 8195.015375,
    "wasted_bytes_ci_high": 8929.886625000001,
    "sent_bytes_mean": 59153.57,
    "sent_bytes_ci_low": 59013.781875,
    "sent_bytes_ci_high": 59310.678625,
    "final_quality_utility_mean": 0.9604061172120057,
    "final_quality_utility_ci_low": 0.9518784616053837,
    "final_quality_utility_ci_high": 0.9682610685678608,
    "stall_rate_mean": 0.025298013245033113,
    "stall_rate_ci_low": 0.023841059602649005,
    "stall_rate_ci_high": 0.026821192052980135,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.35913414754685,
    "startup_latency_ms_ci_low": 101.31612715723445,
    "startup_latency_ms_ci_high": 115.78759910328935,
    "deadline_miss_rate_mean": 0.030529801324503315,
    "deadline_miss_rate_ci_low": 0.02460264900662252,
    "deadline_miss_rate_ci_high": 0.040993377483443706,
    "wasted_bytes_mean": 7560.385,
    "wasted_bytes_ci_low": 7319.465125,
    "wasted_bytes_ci_high": 7802.30525,
    "sent_bytes_mean": 59140.19,
    "sent_bytes_ci_low": 59000.7405,
    "sent_bytes_ci_high": 59283.7765,
    "final_quality_utility_mean": 0.969887475517361,
    "final_quality_utility_ci_low": 0.9647194421011183,
    "final_quality_utility_ci_high": 0.974780125602369,
    "stall_rate_mean": 0.025033112582781455,
    "stall_rate_ci_low": 0.02364238410596026,
    "stall_rate_ci_high": 0.026523178807947016,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 2.9070796136528996,
    "startup_latency_ms_ci_low": 0.5007931225285281,
    "startup_latency_ms_ci_high": 5.370255624286192,
    "deadline_miss_rate_mean": 0.003642384105960265,
    "deadline_miss_rate_ci_low": -0.0015571192052980132,
    "deadline_miss_rate_ci_high": 0.01347682119205298,
    "wasted_bytes_mean": -159.355,
    "wasted_bytes_ci_low": -387.65425,
    "wasted_bytes_ci_high": 70.73662499999985,
    "sent_bytes_mean": -441.365,
    "sent_bytes_ci_low": -704.747625,
    "sent_bytes_ci_high": -212.18225000000007,
    "final_quality_utility_mean": 0.00030239511934166964,
    "final_quality_utility_ci_low": -0.003956901978674972,
    "final_quality_utility_ci_high": 0.004482712908621177,
    "stall_rate_mean": 0.0007284768211920528,
    "stall_rate_ci_low": 0.00023178807947019865,
    "stall_rate_ci_high": 0.0012251655629139074,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 2.9070796136528996,
    "startup_latency_ms_ci_low": 0.42206099522498236,
    "startup_latency_ms_ci_high": 5.398975740201198,
    "deadline_miss_rate_mean": 0.003642384105960265,
    "deadline_miss_rate_ci_low": -0.0015894039735099336,
    "deadline_miss_rate_ci_high": 0.01347682119205298,
    "wasted_bytes_mean": -159.355,
    "wasted_bytes_ci_low": -380.41499999999996,
    "wasted_bytes_ci_high": 59.424874999999595,
    "sent_bytes_mean": -441.365,
    "sent_bytes_ci_low": -700.8188749999999,
    "sent_bytes_ci_high": -209.21287500000008,
    "final_quality_utility_mean": 0.00030239511934166964,
    "final_quality_utility_ci_low": -0.004285323949675625,
    "final_quality_utility_ci_high": 0.004771780084463134,
    "stall_rate_mean": 0.0007284768211920528,
    "stall_rate_ci_low": 0.00023096026490066217,
    "stall_rate_ci_high": 0.001258278145695364,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8214562154645852,
    "startup_latency_ms_ci_low": -0.6241352247780017,
    "startup_latency_ms_ci_high": 4.246006671856806,
    "deadline_miss_rate_mean": -0.02006622516556291,
    "deadline_miss_rate_ci_low": -0.03980132450331126,
    "deadline_miss_rate_ci_high": -0.005198675496688742,
    "wasted_bytes_mean": -1178.76,
    "wasted_bytes_ci_low": -1485.92875,
    "wasted_bytes_ci_high": -885.7126250000001,
    "sent_bytes_mean": -454.745,
    "sent_bytes_ci_low": -732.380625,
    "sent_bytes_ci_high": -230.81825000000032,
    "final_quality_utility_mean": 0.009783753424696841,
    "final_quality_utility_ci_low": 0.005818713958251036,
    "final_quality_utility_ci_high": 0.014004317525938398,
    "stall_rate_mean": 0.00046357615894039735,
    "stall_rate_ci_low": -6.6225165562914e-05,
    "stall_rate_ci_high": 0.0009933774834437086,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.15933036868284,
    "startup_latency_ms_ci_low": 81.89541776616147,
    "startup_latency_ms_ci_high": 85.01088911320558,
    "deadline_miss_rate_mean": 0.026622516556291397,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.026887417218543055,
    "wasted_bytes_mean": 9881.06,
    "wasted_bytes_ci_low": 9743.066499999999,
    "wasted_bytes_ci_high": 10018.771499999999,
    "sent_bytes_mean": 62240.525,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62257.45,
    "final_quality_utility_mean": 0.9902450302703278,
    "final_quality_utility_ci_low": 0.9883655440454925,
    "final_quality_utility_ci_high": 0.992196979190199,
    "stall_rate_mean": 0.020099337748344367,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020463576158940393,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.45203468193522,
    "startup_latency_ms_ci_low": 85.66120832101679,
    "startup_latency_ms_ci_high": 89.7047667655103,
    "deadline_miss_rate_mean": 0.020132450331125824,
    "deadline_miss_rate_ci_low": 0.019900662251655626,
    "deadline_miss_rate_ci_high": 0.020529801324503313,
    "wasted_bytes_mean": 6324.895,
    "wasted_bytes_ci_low": 6178.4165,
    "wasted_bytes_ci_high": 6458.704874999999,
    "sent_bytes_mean": 58693.61,
    "sent_bytes_ci_low": 58674.987,
    "sent_bytes_ci_high": 58714.90575,
    "final_quality_utility_mean": 0.9894975099802218,
    "final_quality_utility_ci_low": 0.9875607829764205,
    "final_quality_utility_ci_high": 0.9913388270408158,
    "stall_rate_mean": 0.02105960264900662,
    "stall_rate_ci_low": 0.020662251655629137,
    "stall_rate_ci_high": 0.021556291390728476,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.60871636683102,
    "startup_latency_ms_ci_low": 82.45840729188251,
    "startup_latency_ms_ci_high": 85.34424986769028,
    "deadline_miss_rate_mean": 0.020298013245033112,
    "deadline_miss_rate_ci_low": 0.019999999999999997,
    "deadline_miss_rate_ci_high": 0.020696192052980126,
    "wasted_bytes_mean": 6319.125,
    "wasted_bytes_ci_low": 6182.4935,
    "wasted_bytes_ci_high": 6464.265375,
    "sent_bytes_mean": 58694.485,
    "sent_bytes_ci_low": 58674.759625,
    "sent_bytes_ci_high": 58717.570875,
    "final_quality_utility_mean": 0.9920965443721159,
    "final_quality_utility_ci_low": 0.9904248370117901,
    "final_quality_utility_ci_high": 0.9935809414293224,
    "stall_rate_mean": 0.02006622516556291,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020397350993377483,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.15933036868284,
    "startup_latency_ms_ci_low": 81.95090860852905,
    "startup_latency_ms_ci_high": 84.91853324429592,
    "deadline_miss_rate_mean": 0.026622516556291397,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.026887417218543055,
    "wasted_bytes_mean": 9881.06,
    "wasted_bytes_ci_low": 9740.539,
    "wasted_bytes_ci_high": 10028.0315,
    "sent_bytes_mean": 62240.525,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62259.3,
    "final_quality_utility_mean": 0.9902450302703278,
    "final_quality_utility_ci_low": 0.9882569745826848,
    "final_quality_utility_ci_high": 0.992071168147061,
    "stall_rate_mean": 0.020099337748344367,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020463576158940396,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.2927043132523774,
    "startup_latency_ms_ci_low": 2.5457186968952485,
    "startup_latency_ms_ci_high": 6.164022822639506,
    "deadline_miss_rate_mean": -0.0064900662251655625,
    "deadline_miss_rate_ci_low": -0.006589403973509933,
    "deadline_miss_rate_ci_high": -0.0063567880794702025,
    "wasted_bytes_mean": -3556.165,
    "wasted_bytes_ci_low": -3761.87075,
    "wasted_bytes_ci_high": -3343.6886250000002,
    "sent_bytes_mean": -3546.915,
    "sent_bytes_ci_low": -3565.62175,
    "sent_bytes_ci_high": -3528.225625,
    "final_quality_utility_mean": -0.0007475202901058554,
    "final_quality_utility_ci_low": -0.003532005690361514,
    "final_quality_utility_ci_high": 0.001813875092415801,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.0005629139072847682,
    "stall_rate_ci_high": 0.0013907284768211918,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.2927043132523774,
    "startup_latency_ms_ci_low": 2.497012464433544,
    "startup_latency_ms_ci_high": 6.136780624936104,
    "deadline_miss_rate_mean": -0.0064900662251655625,
    "deadline_miss_rate_ci_low": -0.006589403973509933,
    "deadline_miss_rate_ci_high": -0.006357615894039734,
    "wasted_bytes_mean": -3556.165,
    "wasted_bytes_ci_low": -3774.3615,
    "wasted_bytes_ci_high": -3356.308125,
    "sent_bytes_mean": -3546.915,
    "sent_bytes_ci_low": -3566.2866249999997,
    "sent_bytes_ci_high": -3528.4051249999998,
    "final_quality_utility_mean": -0.0007475202901058554,
    "final_quality_utility_ci_low": -0.003624378126178288,
    "final_quality_utility_ci_high": 0.0019078606742209386,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.0005298013245033111,
    "stall_rate_ci_high": 0.0013907284768211918,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.8433183151042107,
    "startup_latency_ms_ci_low": 2.126811788032956,
    "startup_latency_ms_ci_high": 5.728267914941309,
    "deadline_miss_rate_mean": -0.00016556291390728474,
    "deadline_miss_rate_ci_low": -0.0003642384105960264,
    "deadline_miss_rate_ci_high": 3.311258278145695e-05,
    "wasted_bytes_mean": 5.77,
    "wasted_bytes_ci_low": -179.30825000000002,
    "wasted_bytes_ci_high": 191.3291249999999,
    "sent_bytes_mean": -0.875,
    "sent_bytes_ci_low": -24.771,
    "sent_bytes_ci_high": 22.13137499999999,
    "final_quality_utility_mean": -0.0025990343918940967,
    "final_quality_utility_ci_low": -0.0052033598124905395,
    "final_quality_utility_ci_high": -0.000164931958002846,
    "stall_rate_mean": 0.0009933774834437084,
    "stall_rate_ci_low": 0.0005960264900662251,
    "stall_rate_ci_high": 0.0014238410596026487,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.0986201181329,
    "startup_latency_ms_ci_low": 94.13968918611143,
    "startup_latency_ms_ci_high": 106.80422351625678,
    "deadline_miss_rate_mean": 0.033973509933774834,
    "deadline_miss_rate_ci_low": 0.028310430463576165,
    "deadline_miss_rate_ci_high": 0.04496771523178807,
    "wasted_bytes_mean": 10849.78,
    "wasted_bytes_ci_low": 10602.556875,
    "wasted_bytes_ci_high": 11107.241375,
    "sent_bytes_mean": 62665.095,
    "sent_bytes_ci_low": 62515.699625,
    "sent_bytes_ci_high": 62830.380999999994,
    "final_quality_utility_mean": 0.9713911155450006,
    "final_quality_utility_ci_low": 0.9662659756043315,
    "final_quality_utility_ci_high": 0.9764410585203556,
    "stall_rate_mean": 0.02347682119205298,
    "stall_rate_ci_low": 0.02225165562913907,
    "stall_rate_ci_high": 0.0247682119205298,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.74124531132726,
    "startup_latency_ms_ci_low": 102.44713211364903,
    "startup_latency_ms_ci_high": 115.59982217140252,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.022748344370860926,
    "deadline_miss_rate_ci_high": 0.04827897350993377,
    "wasted_bytes_mean": 7414.985,
    "wasted_bytes_ci_low": 7169.22375,
    "wasted_bytes_ci_high": 7669.024375,
    "sent_bytes_mean": 58777.745,
    "sent_bytes_ci_low": 58544.75475,
    "sent_bytes_ci_high": 58994.5575,
    "final_quality_utility_mean": 0.9701752714662619,
    "final_quality_utility_ci_low": 0.9641819694705281,
    "final_quality_utility_ci_high": 0.9757486327942055,
    "stall_rate_mean": 0.02533112582781457,
    "stall_rate_ci_low": 0.023973509933774832,
    "stall_rate_ci_high": 0.02678890728476821,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.82442121887037,
    "startup_latency_ms_ci_low": 98.83355653507128,
    "startup_latency_ms_ci_high": 111.58595338911088,
    "deadline_miss_rate_mean": 0.06274834437086094,
    "deadline_miss_rate_ci_low": 0.03821109271523179,
    "deadline_miss_rate_ci_high": 0.09188990066225165,
    "wasted_bytes_mean": 8412.4,
    "wasted_bytes_ci_low": 8054.995,
    "wasted_bytes_ci_high": 8773.742875,
    "sent_bytes_mean": 59133.15,
    "sent_bytes_ci_low": 58988.239125,
    "sent_bytes_ci_high": 59303.39825,
    "final_quality_utility_mean": 0.9612844321699427,
    "final_quality_utility_ci_low": 0.9524674073058303,
    "final_quality_utility_ci_high": 0.9696033777511284,
    "stall_rate_mean": 0.024370860927152314,
    "stall_rate_ci_low": 0.023112582781456954,
    "stall_rate_ci_high": 0.025695364238410595,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.0986201181329,
    "startup_latency_ms_ci_low": 94.1358349351194,
    "startup_latency_ms_ci_high": 106.3452516230295,
    "deadline_miss_rate_mean": 0.033973509933774834,
    "deadline_miss_rate_ci_low": 0.028278145695364243,
    "deadline_miss_rate_ci_high": 0.04450579470198675,
    "wasted_bytes_mean": 10849.78,
    "wasted_bytes_ci_low": 10602.42325,
    "wasted_bytes_ci_high": 11108.06325,
    "sent_bytes_mean": 62665.095,
    "sent_bytes_ci_low": 62515.519625,
    "sent_bytes_ci_high": 62832.991500000004,
    "final_quality_utility_mean": 0.9713911155450006,
    "final_quality_utility_ci_low": 0.9660806678434193,
    "final_quality_utility_ci_high": 0.9763709963028881,
    "stall_rate_mean": 0.02347682119205298,
    "stall_rate_ci_low": 0.022218543046357616,
    "stall_rate_ci_high": 0.024668874172185426,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.642625193194352,
    "startup_latency_ms_ci_low": 5.746701297613643,
    "startup_latency_ms_ci_high": 11.974147069899358,
    "deadline_miss_rate_mean": -0.0008609271523178813,
    "deadline_miss_rate_ci_low": -0.0060927152317880795,
    "deadline_miss_rate_ci_high": 0.009172185430463574,
    "wasted_bytes_mean": -3434.795,
    "wasted_bytes_ci_low": -3683.949875,
    "wasted_bytes_ci_high": -3182.23975,
    "sent_bytes_mean": -3887.35,
    "sent_bytes_ci_low": -4147.691,
    "sent_bytes_ci_high": -3662.962,
    "final_quality_utility_mean": -0.0012158440787385638,
    "final_quality_utility_ci_low": -0.006568778565935944,
    "final_quality_utility_ci_high": 0.00392094033575393,
    "stall_rate_mean": 0.0018543046357615894,
    "stall_rate_ci_low": 0.0011920529801324505,
    "stall_rate_ci_high": 0.0025504966887417175,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.642625193194352,
    "startup_latency_ms_ci_low": 5.613545847683592,
    "startup_latency_ms_ci_high": 11.919274603990202,
    "deadline_miss_rate_mean": -0.0008609271523178813,
    "deadline_miss_rate_ci_low": -0.0061258278145695354,
    "deadline_miss_rate_ci_high": 0.009173013245033106,
    "wasted_bytes_mean": -3434.795,
    "wasted_bytes_ci_low": -3694.967125,
    "wasted_bytes_ci_high": -3168.8948750000004,
    "sent_bytes_mean": -3887.35,
    "sent_bytes_ci_low": -4128.095,
    "sent_bytes_ci_high": -3659.262,
    "final_quality_utility_mean": -0.0012158440787385638,
    "final_quality_utility_ci_low": -0.0067970287567616396,
    "final_quality_utility_ci_high": 0.003967167074618873,
    "stall_rate_mean": 0.0018543046357615894,
    "stall_rate_ci_low": 0.0012251655629139072,
    "stall_rate_ci_high": 0.0025496688741721858,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.9168240924568782,
    "startup_latency_ms_ci_low": 1.4711370450638777,
    "startup_latency_ms_ci_high": 6.5702879524853035,
    "deadline_miss_rate_mean": -0.029635761589403974,
    "deadline_miss_rate_ci_low": -0.05390728476821192,
    "deadline_miss_rate_ci_high": -0.010033112582781459,
    "wasted_bytes_mean": -997.415,
    "wasted_bytes_ci_low": -1280.86675,
    "wasted_bytes_ci_high": -734.9851250000002,
    "sent_bytes_mean": -355.405,
    "sent_bytes_ci_low": -616.7315,
    "sent_bytes_ci_high": -132.127125,
    "final_quality_utility_mean": 0.008890839296319295,
    "final_quality_utility_ci_low": 0.004795017092173845,
    "final_quality_utility_ci_high": 0.013098878556957889,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.0004304635761589403,
    "stall_rate_ci_high": 0.001490066225165563,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.69839326038495,
    "startup_latency_ms_ci_low": 83.714520935662,
    "startup_latency_ms_ci_high": 90.17624983256911,
    "deadline_miss_rate_mean": 0.021953642384105958,
    "deadline_miss_rate_ci_low": 0.02119122516556291,
    "deadline_miss_rate_ci_high": 0.02291390728476821,
    "wasted_bytes_mean": 7830.365,
    "wasted_bytes_ci_low": 7497.946,
    "wasted_bytes_ci_high": 8175.150250000001,
    "sent_bytes_mean": 58721.645,
    "sent_bytes_ci_low": 58692.324,
    "sent_bytes_ci_high": 58755.597875,
    "final_quality_utility_mean": 0.9885015563233099,
    "final_quality_utility_ci_low": 0.9861590779402823,
    "final_quality_utility_ci_high": 0.9906788517961268,
    "stall_rate_mean": 0.02072847682119205,
    "stall_rate_ci_low": 0.020132450331125824,
    "stall_rate_ci_high": 0.021390728476821188,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 90.16098812616288,
    "startup_latency_ms_ci_low": 86.7964365586815,
    "startup_latency_ms_ci_high": 94.20324663818454,
    "deadline_miss_rate_mean": 0.020993377483443706,
    "deadline_miss_rate_ci_low": 0.02026490066225166,
    "deadline_miss_rate_ci_high": 0.021854304635761587,
    "wasted_bytes_mean": 7718.545,
    "wasted_bytes_ci_low": 7391.89675,
    "wasted_bytes_ci_high": 8063.739125,
    "sent_bytes_mean": 58699.855,
    "sent_bytes_ci_low": 58664.558375,
    "sent_bytes_ci_high": 58735.5605,
    "final_quality_utility_mean": 0.9878174648441926,
    "final_quality_utility_ci_low": 0.9852745426168361,
    "final_quality_utility_ci_high": 0.9903304362979671,
    "stall_rate_mean": 0.021490066225165555,
    "stall_rate_ci_low": 0.02079470198675496,
    "stall_rate_ci_high": 0.02225165562913907,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.15651614532388,
    "startup_latency_ms_ci_low": 84.01887383335377,
    "startup_latency_ms_ci_high": 91.1018766162575,
    "deadline_miss_rate_mean": 0.021092715231788076,
    "deadline_miss_rate_ci_low": 0.020397350993377483,
    "deadline_miss_rate_ci_high": 0.0219205298013245,
    "wasted_bytes_mean": 7818.54,
    "wasted_bytes_ci_low": 7505.8185,
    "wasted_bytes_ci_high": 8154.108875,
    "sent_bytes_mean": 58718.73,
    "sent_bytes_ci_low": 58686.239375,
    "sent_bytes_ci_high": 58756.033375,
    "final_quality_utility_mean": 0.9896867041225559,
    "final_quality_utility_ci_low": 0.9873924440591785,
    "final_quality_utility_ci_high": 0.9917436999216174,
    "stall_rate_mean": 0.02079470198675496,
    "stall_rate_ci_low": 0.020198675496688735,
    "stall_rate_ci_high": 0.021523178807947015,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 86.69839326038495,
    "startup_latency_ms_ci_low": 83.71918716763524,
    "startup_latency_ms_ci_high": 90.20496631931333,
    "deadline_miss_rate_mean": 0.021953642384105958,
    "deadline_miss_rate_ci_low": 0.021192052980132447,
    "deadline_miss_rate_ci_high": 0.022847682119205296,
    "wasted_bytes_mean": 7830.365,
    "wasted_bytes_ci_low": 7510.32975,
    "wasted_bytes_ci_high": 8178.277999999999,
    "sent_bytes_mean": 58721.645,
    "sent_bytes_ci_low": 58691.2485,
    "sent_bytes_ci_high": 58756.85725,
    "final_quality_utility_mean": 0.9885015563233099,
    "final_quality_utility_ci_low": 0.9860610720866188,
    "final_quality_utility_ci_high": 0.9907613476571696,
    "stall_rate_mean": 0.02072847682119205,
    "stall_rate_ci_low": 0.020132450331125824,
    "stall_rate_ci_high": 0.0214569536423841,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 3.462594865777925,
    "startup_latency_ms_ci_low": 1.7497208756345544,
    "startup_latency_ms_ci_high": 5.215471880892826,
    "deadline_miss_rate_mean": -0.0009602649006622515,
    "deadline_miss_rate_ci_low": -0.001324503311258278,
    "deadline_miss_rate_ci_high": -0.0005960264900662251,
    "wasted_bytes_mean": -111.82,
    "wasted_bytes_ci_low": -602.1883750000001,
    "wasted_bytes_ci_high": 418.14624999999944,
    "sent_bytes_mean": -21.79,
    "sent_bytes_ci_low": -68.01075,
    "sent_bytes_ci_high": 15.334749999999975,
    "final_quality_utility_mean": -0.0006840914791173919,
    "final_quality_utility_ci_low": -0.004233421283989398,
    "final_quality_utility_ci_high": 0.002982094250399916,
    "stall_rate_mean": 0.0007615894039735099,
    "stall_rate_ci_low": 0.0003973509933774834,
    "stall_rate_ci_high": 0.0011258278145695364,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 3.462594865777925,
    "startup_latency_ms_ci_low": 1.8109267057948568,
    "startup_latency_ms_ci_high": 5.241807870924521,
    "deadline_miss_rate_mean": -0.0009602649006622515,
    "deadline_miss_rate_ci_low": -0.001324503311258278,
    "deadline_miss_rate_ci_high": -0.0005960264900662251,
    "wasted_bytes_mean": -111.82,
    "wasted_bytes_ci_low": -586.49025,
    "wasted_bytes_ci_high": 402.15099999999995,
    "sent_bytes_mean": -21.79,
    "sent_bytes_ci_low": -65.76625,
    "sent_bytes_ci_high": 17.573999999999977,
    "final_quality_utility_mean": -0.0006840914791173919,
    "final_quality_utility_ci_low": -0.004486964224379002,
    "final_quality_utility_ci_high": 0.0028176538647888545,
    "stall_rate_mean": 0.0007615894039735099,
    "stall_rate_ci_low": 0.0004304635761589403,
    "stall_rate_ci_high": 0.0011258278145695364,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.0044719808389755,
    "startup_latency_ms_ci_low": 1.1417080462094324,
    "startup_latency_ms_ci_high": 4.8485821864373095,
    "deadline_miss_rate_mean": -9.933774834437085e-05,
    "deadline_miss_rate_ci_low": -0.0003311258278145695,
    "deadline_miss_rate_ci_high": 0.0001324503311258278,
    "wasted_bytes_mean": -99.995,
    "wasted_bytes_ci_low": -557.268375,
    "wasted_bytes_ci_high": 350.4324999999996,
    "sent_bytes_mean": -18.875,
    "sent_bytes_ci_low": -70.40362499999999,
    "sent_bytes_ci_high": 21.228124999999956,
    "final_quality_utility_mean": -0.0018692392783634742,
    "final_quality_utility_ci_low": -0.005214134026536724,
    "final_quality_utility_ci_high": 0.0015486194086206013,
    "stall_rate_mean": 0.0006953642384105958,
    "stall_rate_ci_low": 0.00033112582781456943,
    "stall_rate_ci_high": 0.0010927152317880791,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.35913414754685,
    "startup_latency_ms_ci_low": 101.35063744313379,
    "startup_latency_ms_ci_high": 115.7776105015714,
    "deadline_miss_rate_mean": 0.03096026490066225,
    "deadline_miss_rate_ci_low": 0.024933774834437084,
    "deadline_miss_rate_ci_high": 0.04169039735099337,
    "wasted_bytes_mean": 11181.705,
    "wasted_bytes_ci_low": 10500.292625,
    "wasted_bytes_ci_high": 11919.3885,
    "sent_bytes_mean": 59140.19,
    "sent_bytes_ci_low": 59000.752875,
    "sent_bytes_ci_high": 59297.027875,
    "final_quality_utility_mean": 0.9668321171759063,
    "final_quality_utility_ci_low": 0.9608135669983779,
    "final_quality_utility_ci_high": 0.9723149670714487,
    "stall_rate_mean": 0.025033112582781455,
    "stall_rate_ci_low": 0.023708609271523174,
    "stall_rate_ci_high": 0.02649006622516556,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 111.26621376119974,
    "startup_latency_ms_ci_low": 104.18874869432831,
    "startup_latency_ms_ci_high": 118.5996208739359,
    "deadline_miss_rate_mean": 0.039370860927152314,
    "deadline_miss_rate_ci_low": 0.024735099337748343,
    "deadline_miss_rate_ci_high": 0.05881208609271521,
    "wasted_bytes_mean": 10589.99,
    "wasted_bytes_ci_low": 9968.135125,
    "wasted_bytes_ci_high": 11229.973250000001,
    "sent_bytes_mean": 58698.825,
    "sent_bytes_ci_low": 58431.945999999996,
    "sent_bytes_ci_high": 58922.8695,
    "final_quality_utility_mean": 0.9676490648736898,
    "final_quality_utility_ci_low": 0.9611723006964441,
    "final_quality_utility_ci_high": 0.9739818021187876,
    "stall_rate_mean": 0.025761589403973505,
    "stall_rate_ci_low": 0.024403973509933775,
    "stall_rate_ci_high": 0.02725165562913907,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 109.44475754573516,
    "startup_latency_ms_ci_low": 102.15364518049216,
    "startup_latency_ms_ci_high": 117.10303012744946,
    "deadline_miss_rate_mean": 0.07367549668874172,
    "deadline_miss_rate_ci_low": 0.044731788079470196,
    "deadline_miss_rate_ci_high": 0.1030132450331126,
    "wasted_bytes_mean": 12925.03,
    "wasted_bytes_ci_low": 11999.397625,
    "wasted_bytes_ci_high": 13880.4475,
    "sent_bytes_mean": 59153.57,
    "sent_bytes_ci_low": 59018.383875,
    "sent_bytes_ci_high": 59311.070375,
    "final_quality_utility_mean": 0.9570531632017847,
    "final_quality_utility_ci_low": 0.9487308070264178,
    "final_quality_utility_ci_high": 0.9650751958595674,
    "stall_rate_mean": 0.025298013245033113,
    "stall_rate_ci_low": 0.023940397350993372,
    "stall_rate_ci_high": 0.026788079470198674,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.35913414754685,
    "startup_latency_ms_ci_low": 101.01738103247018,
    "startup_latency_ms_ci_high": 115.99616870593036,
    "deadline_miss_rate_mean": 0.03096026490066225,
    "deadline_miss_rate_ci_low": 0.024966059602649006,
    "deadline_miss_rate_ci_high": 0.04225413907284767,
    "wasted_bytes_mean": 11181.705,
    "wasted_bytes_ci_low": 10482.115125,
    "wasted_bytes_ci_high": 11876.0795,
    "sent_bytes_mean": 59140.19,
    "sent_bytes_ci_low": 59004.6435,
    "sent_bytes_ci_high": 59294.953625,
    "final_quality_utility_mean": 0.9668321171759063,
    "final_quality_utility_ci_low": 0.9608668094489379,
    "final_quality_utility_ci_high": 0.972298684559479,
    "stall_rate_mean": 0.025033112582781455,
    "stall_rate_ci_low": 0.02370778145695364,
    "stall_rate_ci_high": 0.02649089403973509,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 2.9070796136528996,
    "startup_latency_ms_ci_low": 0.47576387180619895,
    "startup_latency_ms_ci_high": 5.184566750946597,
    "deadline_miss_rate_mean": 0.008410596026490066,
    "deadline_miss_rate_ci_low": -0.0015231788079470199,
    "deadline_miss_rate_ci_high": 0.022880794701986753,
    "wasted_bytes_mean": -591.715,
    "wasted_bytes_ci_low": -1118.938375,
    "wasted_bytes_ci_high": -54.728875,
    "sent_bytes_mean": -441.365,
    "sent_bytes_ci_low": -710.3368750000001,
    "sent_bytes_ci_high": -215.20450000000028,
    "final_quality_utility_mean": 0.0008169476977833956,
    "final_quality_utility_ci_low": -0.0039598966779948825,
    "final_quality_utility_ci_high": 0.005529215026012535,
    "stall_rate_mean": 0.0007284768211920528,
    "stall_rate_ci_low": 0.00023096026490066217,
    "stall_rate_ci_high": 0.0012259933774834393,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 2.9070796136528996,
    "startup_latency_ms_ci_low": 0.5198425759915266,
    "startup_latency_ms_ci_high": 5.319366401318739,
    "deadline_miss_rate_mean": 0.008410596026490066,
    "deadline_miss_rate_ci_low": -0.0015562913907284765,
    "deadline_miss_rate_ci_high": 0.023245033112582778,
    "wasted_bytes_mean": -591.715,
    "wasted_bytes_ci_low": -1159.8211250000002,
    "wasted_bytes_ci_high": -51.802500000000045,
    "sent_bytes_mean": -441.365,
    "sent_bytes_ci_low": -710.5844999999999,
    "sent_bytes_ci_high": -211.63012500000005,
    "final_quality_utility_mean": 0.0008169476977833956,
    "final_quality_utility_ci_low": -0.003911708186100308,
    "final_quality_utility_ci_high": 0.005938626075290185,
    "stall_rate_mean": 0.0007284768211920528,
    "stall_rate_ci_low": 0.00023178807947019857,
    "stall_rate_ci_high": 0.0012251655629139072,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 1.8214562154645852,
    "startup_latency_ms_ci_low": -0.6761591389027162,
    "startup_latency_ms_ci_high": 4.316320864729531,
    "deadline_miss_rate_mean": -0.0343046357615894,
    "deadline_miss_rate_ci_low": -0.06288079470198675,
    "deadline_miss_rate_ci_high": -0.010331125827814569,
    "wasted_bytes_mean": -2335.04,
    "wasted_bytes_ci_low": -3009.765375,
    "wasted_bytes_ci_high": -1724.21475,
    "sent_bytes_mean": -454.745,
    "sent_bytes_ci_low": -731.28625,
    "sent_bytes_ci_high": -235.041,
    "final_quality_utility_mean": 0.010595901671905144,
    "final_quality_utility_ci_low": 0.0059667816637833495,
    "final_quality_utility_ci_high": 0.01532778372927364,
    "stall_rate_mean": 0.00046357615894039735,
    "stall_rate_ci_low": -3.311258278145709e-05,
    "stall_rate_ci_high": 0.0009933774834437086,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.15933036868284,
    "startup_latency_ms_ci_low": 81.9428438626028,
    "startup_latency_ms_ci_high": 84.9570244164904,
    "deadline_miss_rate_mean": 0.026622516556291397,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.026887417218543055,
    "wasted_bytes_mean": 11296.58,
    "wasted_bytes_ci_low": 10996.601875,
    "wasted_bytes_ci_high": 11606.3305,
    "sent_bytes_mean": 62240.525,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62257.45,
    "final_quality_utility_mean": 0.9892518087170248,
    "final_quality_utility_ci_low": 0.9872022874778238,
    "final_quality_utility_ci_high": 0.9912570773115502,
    "stall_rate_mean": 0.020099337748344367,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020463576158940393,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 87.45203468193522,
    "startup_latency_ms_ci_low": 85.51085955589382,
    "startup_latency_ms_ci_high": 89.61399598864483,
    "deadline_miss_rate_mean": 0.02019867549668874,
    "deadline_miss_rate_ci_low": 0.019933774834437083,
    "deadline_miss_rate_ci_high": 0.020629139072847677,
    "wasted_bytes_mean": 7807.735,
    "wasted_bytes_ci_low": 7484.28275,
    "wasted_bytes_ci_high": 8125.418124999999,
    "sent_bytes_mean": 58693.61,
    "sent_bytes_ci_low": 58673.71425,
    "sent_bytes_ci_high": 58715.823125,
    "final_quality_utility_mean": 0.9883466611262096,
    "final_quality_utility_ci_low": 0.9862502329785121,
    "final_quality_utility_ci_high": 0.9903546297616033,
    "stall_rate_mean": 0.02105960264900662,
    "stall_rate_ci_low": 0.02062913907284768,
    "stall_rate_ci_high": 0.021523178807947022,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.60871636683102,
    "startup_latency_ms_ci_low": 82.41417113377754,
    "startup_latency_ms_ci_high": 85.34280932307179,
    "deadline_miss_rate_mean": 0.020298013245033112,
    "deadline_miss_rate_ci_low": 0.019999999999999997,
    "deadline_miss_rate_ci_high": 0.02072847682119205,
    "wasted_bytes_mean": 7663.645,
    "wasted_bytes_ci_low": 7364.94275,
    "wasted_bytes_ci_high": 7954.232625,
    "sent_bytes_mean": 58694.485,
    "sent_bytes_ci_low": 58675.314875000004,
    "sent_bytes_ci_high": 58717.345375,
    "final_quality_utility_mean": 0.991404877272171,
    "final_quality_utility_ci_low": 0.9896446071448478,
    "final_quality_utility_ci_high": 0.9931350924136063,
    "stall_rate_mean": 0.02006622516556291,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020397350993377483,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 83.15933036868284,
    "startup_latency_ms_ci_low": 81.91300086603744,
    "startup_latency_ms_ci_high": 84.9692960972729,
    "deadline_miss_rate_mean": 0.026622516556291397,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.026887417218543055,
    "wasted_bytes_mean": 11296.58,
    "wasted_bytes_ci_low": 10979.621,
    "wasted_bytes_ci_high": 11619.631625,
    "sent_bytes_mean": 62240.525,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62257.45,
    "final_quality_utility_mean": 0.9892518087170248,
    "final_quality_utility_ci_low": 0.9871880350576631,
    "final_quality_utility_ci_high": 0.9912177097287109,
    "stall_rate_mean": 0.020099337748344367,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.020463576158940393,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.2927043132523774,
    "startup_latency_ms_ci_low": 2.461558420030508,
    "startup_latency_ms_ci_high": 6.12588323308109,
    "deadline_miss_rate_mean": -0.006423841059602649,
    "deadline_miss_rate_ci_low": -0.006556291390728476,
    "deadline_miss_rate_ci_high": -0.006258278145695364,
    "wasted_bytes_mean": -3488.845,
    "wasted_bytes_ci_low": -3934.493125,
    "wasted_bytes_ci_high": -3036.454,
    "sent_bytes_mean": -3546.915,
    "sent_bytes_ci_low": -3565.3558749999997,
    "sent_bytes_ci_high": -3528.22475,
    "final_quality_utility_mean": -0.0009051475908151402,
    "final_quality_utility_ci_low": -0.0037509378955383056,
    "final_quality_utility_ci_high": 0.0020598549520880853,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.0005298013245033111,
    "stall_rate_ci_high": 0.0013907284768211918,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.2927043132523774,
    "startup_latency_ms_ci_low": 2.5129609225812186,
    "startup_latency_ms_ci_high": 6.134988709740087,
    "deadline_miss_rate_mean": -0.006423841059602649,
    "deadline_miss_rate_ci_low": -0.006556291390728476,
    "deadline_miss_rate_ci_high": -0.006258278145695364,
    "wasted_bytes_mean": -3488.845,
    "wasted_bytes_ci_low": -3947.553375,
    "wasted_bytes_ci_high": -3027.3485,
    "sent_bytes_mean": -3546.915,
    "sent_bytes_ci_low": -3565.338375,
    "sent_bytes_ci_high": -3527.9387500000003,
    "final_quality_utility_mean": -0.0009051475908151402,
    "final_quality_utility_ci_low": -0.0038388791782325155,
    "final_quality_utility_ci_high": 0.0021790790146663905,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.0005298013245033111,
    "stall_rate_ci_high": 0.001357615894039735,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.8433183151042107,
    "startup_latency_ms_ci_low": 2.156850440905648,
    "startup_latency_ms_ci_high": 5.643443576540604,
    "deadline_miss_rate_mean": -9.933774834437085e-05,
    "deadline_miss_rate_ci_low": -0.0003311258278145695,
    "deadline_miss_rate_ci_high": 9.933774834437085e-05,
    "wasted_bytes_mean": 144.09,
    "wasted_bytes_ci_low": -296.33025,
    "wasted_bytes_ci_high": 566.1968749999995,
    "sent_bytes_mean": -0.875,
    "sent_bytes_ci_low": -24.035375,
    "sent_bytes_ci_high": 21.414999999999974,
    "final_quality_utility_mean": -0.0030582161459612044,
    "final_quality_utility_ci_low": -0.005698444852469733,
    "final_quality_utility_ci_high": -0.0004077945293303099,
    "stall_rate_mean": 0.0009933774834437084,
    "stall_rate_ci_low": 0.0005960264900662251,
    "stall_rate_ci_high": 0.0013907284768211918,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.0986201181329,
    "startup_latency_ms_ci_low": 94.13373285456332,
    "startup_latency_ms_ci_high": 106.33213501741929,
    "deadline_miss_rate_mean": 0.034072847682119205,
    "deadline_miss_rate_ci_low": 0.02841059602649007,
    "deadline_miss_rate_ci_high": 0.047620860927152286,
    "wasted_bytes_mean": 14497.5,
    "wasted_bytes_ci_low": 13806.053,
    "wasted_bytes_ci_high": 15246.804875,
    "sent_bytes_mean": 62665.095,
    "sent_bytes_ci_low": 62511.528,
    "sent_bytes_ci_high": 62832.86425,
    "final_quality_utility_mean": 0.9680744181826606,
    "final_quality_utility_ci_low": 0.9622949287269416,
    "final_quality_utility_ci_high": 0.9738439599456942,
    "stall_rate_mean": 0.02347682119205298,
    "stall_rate_ci_low": 0.022218543046357616,
    "stall_rate_ci_high": 0.024802152317880785,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 108.74124531132726,
    "startup_latency_ms_ci_low": 102.1366070443487,
    "startup_latency_ms_ci_high": 115.90464281031474,
    "deadline_miss_rate_mean": 0.03834437086092715,
    "deadline_miss_rate_ci_low": 0.023774006622516556,
    "deadline_miss_rate_ci_high": 0.057352649006622514,
    "wasted_bytes_mean": 10532.065,
    "wasted_bytes_ci_low": 9913.26275,
    "wasted_bytes_ci_high": 11162.062125,
    "sent_bytes_mean": 58777.745,
    "sent_bytes_ci_low": 58554.27450000001,
    "sent_bytes_ci_high": 58975.24175,
    "final_quality_utility_mean": 0.9674664381971664,
    "final_quality_utility_ci_low": 0.9607999083876746,
    "final_quality_utility_ci_high": 0.9738241306013143,
    "stall_rate_mean": 0.02533112582781457,
    "stall_rate_ci_low": 0.02400662251655629,
    "stall_rate_ci_high": 0.026854304635761585,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.82442121887037,
    "startup_latency_ms_ci_low": 98.54989381444658,
    "startup_latency_ms_ci_high": 111.81687990114239,
    "deadline_miss_rate_mean": 0.08238410596026492,
    "deadline_miss_rate_ci_low": 0.0534064569536424,
    "deadline_miss_rate_ci_high": 0.11702069536423843,
    "wasted_bytes_mean": 12690.19,
    "wasted_bytes_ci_low": 11803.330375000001,
    "wasted_bytes_ci_high": 13577.66875,
    "sent_bytes_mean": 59133.15,
    "sent_bytes_ci_low": 58986.299375,
    "sent_bytes_ci_high": 59286.723,
    "final_quality_utility_mean": 0.9579943356684337,
    "final_quality_utility_ci_low": 0.9483614361295304,
    "final_quality_utility_ci_high": 0.966599873847485,
    "stall_rate_mean": 0.024370860927152314,
    "stall_rate_ci_low": 0.023178807947019864,
    "stall_rate_ci_high": 0.025761589403973505,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 100.0986201181329,
    "startup_latency_ms_ci_low": 94.35182717265474,
    "startup_latency_ms_ci_high": 106.56993602566257,
    "deadline_miss_rate_mean": 0.034072847682119205,
    "deadline_miss_rate_ci_low": 0.02841059602649007,
    "deadline_miss_rate_ci_high": 0.04437251655629138,
    "wasted_bytes_mean": 14497.5,
    "wasted_bytes_ci_low": 13792.65425,
    "wasted_bytes_ci_high": 15210.402124999999,
    "sent_bytes_mean": 62665.095,
    "sent_bytes_ci_low": 62518.39462499999,
    "sent_bytes_ci_high": 62838.00025,
    "final_quality_utility_mean": 0.9680744181826606,
    "final_quality_utility_ci_low": 0.9621701359444956,
    "final_quality_utility_ci_high": 0.973502933871556,
    "stall_rate_mean": 0.02347682119205298,
    "stall_rate_ci_low": 0.022284768211920526,
    "stall_rate_ci_high": 0.024769039735099332,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.642625193194352,
    "startup_latency_ms_ci_low": 5.720422756160403,
    "startup_latency_ms_ci_high": 11.822828027172951,
    "deadline_miss_rate_mean": 0.004271523178807945,
    "deadline_miss_rate_ci_low": -0.005662251655629139,
    "deadline_miss_rate_ci_high": 0.01910596026490066,
    "wasted_bytes_mean": -3965.435,
    "wasted_bytes_ci_low": -4549.420749999999,
    "wasted_bytes_ci_high": -3345.1713750000004,
    "sent_bytes_mean": -3887.35,
    "sent_bytes_ci_low": -4157.48225,
    "sent_bytes_ci_high": -3667.4723750000003,
    "final_quality_utility_mean": -0.0006079799854944084,
    "final_quality_utility_ci_low": -0.006429633532062759,
    "final_quality_utility_ci_high": 0.005130814611070539,
    "stall_rate_mean": 0.0018543046357615894,
    "stall_rate_ci_low": 0.0011920529801324503,
    "stall_rate_ci_high": 0.0025496688741721858,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.642625193194352,
    "startup_latency_ms_ci_low": 5.783045378509738,
    "startup_latency_ms_ci_high": 11.765183468066288,
    "deadline_miss_rate_mean": 0.004271523178807945,
    "deadline_miss_rate_ci_low": -0.0056953642384105965,
    "deadline_miss_rate_ci_high": 0.019139072847682116,
    "wasted_bytes_mean": -3965.435,
    "wasted_bytes_ci_low": -4563.21625,
    "wasted_bytes_ci_high": -3347.117,
    "sent_bytes_mean": -3887.35,
    "sent_bytes_ci_low": -4155.739625,
    "sent_bytes_ci_high": -3663.6713750000004,
    "final_quality_utility_mean": -0.0006079799854944084,
    "final_quality_utility_ci_low": -0.006577519244953885,
    "final_quality_utility_ci_high": 0.005122239833933308,
    "stall_rate_mean": 0.0018543046357615894,
    "stall_rate_ci_low": 0.0011920529801324505,
    "stall_rate_ci_high": 0.002582781456953642,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cell_variable",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 3.9168240924568782,
    "startup_latency_ms_ci_low": 1.500222081596422,
    "startup_latency_ms_ci_high": 6.562935080877837,
    "deadline_miss_rate_mean": -0.04403973509933775,
    "deadline_miss_rate_ci_low": -0.07331291390728478,
    "deadline_miss_rate_ci_high": -0.01956953642384106,
    "wasted_bytes_mean": -2158.125,
    "wasted_bytes_ci_low": -2769.842,
    "wasted_bytes_ci_high": -1549.2931250000004,
    "sent_bytes_mean": -355.405,
    "sent_bytes_ci_low": -595.70175,
    "sent_bytes_ci_high": -145.934,
    "final_quality_utility_mean": 0.009472102528732441,
    "final_quality_utility_ci_low": 0.005056137352313886,
    "final_quality_utility_ci_high": 0.014245006066044367,
    "stall_rate_mean": 0.0009602649006622515,
    "stall_rate_ci_low": 0.00043046357615894023,
    "stall_rate_ci_high": 0.0015231788079470199,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.2175962692132,
    "startup_latency_ms_ci_low": 99.2175962692132,
    "startup_latency_ms_ci_high": 99.2175962692132,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.64827655575093,
    "startup_latency_ms_ci_low": 98.64827655575093,
    "startup_latency_ms_ci_high": 98.64827655575093,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.569319713462292,
    "startup_latency_ms_ci_low": 0.569319713462292,
    "startup_latency_ms_ci_high": 0.569319713462292,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.2265448834109,
    "startup_latency_ms_ci_low": 122.90905690781224,
    "startup_latency_ms_ci_high": 142.42216262794855,
    "deadline_miss_rate_mean": 0.03168874172185431,
    "deadline_miss_rate_ci_low": 0.029933774834437092,
    "deadline_miss_rate_ci_high": 0.03367549668874173,
    "wasted_bytes_mean": 6175.21,
    "wasted_bytes_ci_low": 5992.1975,
    "wasted_bytes_ci_high": 6378.2405,
    "sent_bytes_mean": 59094.045,
    "sent_bytes_ci_low": 58965.2305,
    "sent_bytes_ci_high": 59236.0535,
    "final_quality_utility_mean": 0.9793977922602918,
    "final_quality_utility_ci_low": 0.9750183987969838,
    "final_quality_utility_ci_high": 0.9835403691731192,
    "stall_rate_mean": 0.027549668874172185,
    "stall_rate_ci_low": 0.025562913907284764,
    "stall_rate_ci_high": 0.029801324503311254,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.57704598597243,
    "startup_latency_ms_ci_low": 122.11942768743565,
    "startup_latency_ms_ci_high": 139.75355774847242,
    "deadline_miss_rate_mean": 0.035364238410596036,
    "deadline_miss_rate_ci_low": 0.02943708609271524,
    "deadline_miss_rate_ci_high": 0.04615976821192053,
    "wasted_bytes_mean": 6176.625,
    "wasted_bytes_ci_low": 5983.328875,
    "wasted_bytes_ci_high": 6360.4929999999995,
    "sent_bytes_mean": 58971.155,
    "sent_bytes_ci_low": 58855.66175,
    "sent_bytes_ci_high": 59102.336125,
    "final_quality_utility_mean": 0.9783142073599272,
    "final_quality_utility_ci_low": 0.9731164250330331,
    "final_quality_utility_ci_high": 0.9835763723746075,
    "stall_rate_mean": 0.03205298013245034,
    "stall_rate_ci_low": 0.025827814569536423,
    "stall_rate_ci_high": 0.042486754966887405,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.86853056304176,
    "startup_latency_ms_ci_low": 123.61473490632076,
    "startup_latency_ms_ci_high": 143.38690879166293,
    "deadline_miss_rate_mean": 0.060430463576158944,
    "deadline_miss_rate_ci_low": 0.0402317880794702,
    "deadline_miss_rate_ci_high": 0.084307119205298,
    "wasted_bytes_mean": 7282.685,
    "wasted_bytes_ci_low": 6882.543874999999,
    "wasted_bytes_ci_high": 7676.043375,
    "sent_bytes_mean": 59152.2,
    "sent_bytes_ci_low": 59004.639,
    "sent_bytes_ci_high": 59307.731374999996,
    "final_quality_utility_mean": 0.9670791612370414,
    "final_quality_utility_ci_low": 0.9588345439452349,
    "final_quality_utility_ci_high": 0.9749076416799631,
    "stall_rate_mean": 0.02768211920529801,
    "stall_rate_ci_low": 0.025562913907284764,
    "stall_rate_ci_high": 0.030033940397350987,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.2265448834109,
    "startup_latency_ms_ci_low": 122.82422374516872,
    "startup_latency_ms_ci_high": 141.79113981347425,
    "deadline_miss_rate_mean": 0.03168874172185431,
    "deadline_miss_rate_ci_low": 0.029933774834437092,
    "deadline_miss_rate_ci_high": 0.03357615894039736,
    "wasted_bytes_mean": 6175.21,
    "wasted_bytes_ci_low": 5986.07275,
    "wasted_bytes_ci_high": 6373.031125,
    "sent_bytes_mean": 59094.045,
    "sent_bytes_ci_low": 58961.937125,
    "sent_bytes_ci_high": 59238.81875,
    "final_quality_utility_mean": 0.9793977922602918,
    "final_quality_utility_ci_low": 0.9751374050532182,
    "final_quality_utility_ci_high": 0.9836516574397367,
    "stall_rate_mean": 0.027549668874172185,
    "stall_rate_ci_low": 0.025562913907284764,
    "stall_rate_ci_high": 0.029768211920529798,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.9626272172657959,
    "startup_latency_ms_ci_low": -3.3648293455927156,
    "startup_latency_ms_ci_high": 1.3902282588737167,
    "deadline_miss_rate_mean": 0.003675496688741722,
    "deadline_miss_rate_ci_low": -0.0017880794701986757,
    "deadline_miss_rate_ci_high": 0.013776490066225158,
    "wasted_bytes_mean": 1.415,
    "wasted_bytes_ci_low": -106.399875,
    "wasted_bytes_ci_high": 106.06374999999996,
    "sent_bytes_mean": -122.89,
    "sent_bytes_ci_low": -233.96650000000002,
    "sent_bytes_ci_high": -33.127375000000036,
    "final_quality_utility_mean": -0.0010835849003647641,
    "final_quality_utility_ci_low": -0.004642244232335652,
    "final_quality_utility_ci_high": 0.0022237472578357283,
    "stall_rate_mean": 0.0045033112582781466,
    "stall_rate_ci_low": -0.0005960264900662251,
    "stall_rate_ci_high": 0.014172185430463578,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.9626272172657959,
    "startup_latency_ms_ci_low": -3.339157855177995,
    "startup_latency_ms_ci_high": 1.3996725230467428,
    "deadline_miss_rate_mean": 0.003675496688741722,
    "deadline_miss_rate_ci_low": -0.0017549668874172189,
    "deadline_miss_rate_ci_high": 0.013841059602649006,
    "wasted_bytes_mean": 1.415,
    "wasted_bytes_ci_low": -104.21225,
    "wasted_bytes_ci_high": 109.28637499999991,
    "sent_bytes_mean": -122.89,
    "sent_bytes_ci_low": -232.58525,
    "sent_bytes_ci_high": -32.65212500000002,
    "final_quality_utility_mean": -0.0010835849003647641,
    "final_quality_utility_ci_low": -0.004525255996718808,
    "final_quality_utility_ci_high": 0.002440348364905351,
    "stall_rate_mean": 0.0045033112582781466,
    "stall_rate_ci_low": -0.0005960264900662251,
    "stall_rate_ci_high": 0.014272350993377479,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.6001435147983138,
    "startup_latency_ms_ci_low": -4.154772262619261,
    "startup_latency_ms_ci_high": 0.6585038705814795,
    "deadline_miss_rate_mean": -0.02506622516556291,
    "deadline_miss_rate_ci_low": -0.04897433774834437,
    "deadline_miss_rate_ci_high": -0.005794701986754968,
    "wasted_bytes_mean": -1106.06,
    "wasted_bytes_ci_low": -1365.565625,
    "wasted_bytes_ci_high": -869.2148750000002,
    "sent_bytes_mean": -181.045,
    "sent_bytes_ci_low": -289.17587499999996,
    "sent_bytes_ci_high": -88.66200000000002,
    "final_quality_utility_mean": 0.011235046122885603,
    "final_quality_utility_ci_low": 0.007866940996249643,
    "final_quality_utility_ci_high": 0.014955231473127035,
    "stall_rate_mean": 0.004370860927152318,
    "stall_rate_ci_low": -0.0007615894039735096,
    "stall_rate_ci_high": 0.01413907284768212,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.2175962692132,
    "startup_latency_ms_ci_low": 99.2175962692132,
    "startup_latency_ms_ci_high": 99.2175962692132,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.64827655575093,
    "startup_latency_ms_ci_low": 98.64827655575093,
    "startup_latency_ms_ci_high": 98.64827655575093,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": -0.006622516556291396,
    "deadline_miss_rate_ci_low": -0.006622516556291396,
    "deadline_miss_rate_ci_high": -0.006622516556291396,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": -0.006622516556291396,
    "deadline_miss_rate_ci_low": -0.006622516556291396,
    "deadline_miss_rate_ci_high": -0.006622516556291396,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.569319713462292,
    "startup_latency_ms_ci_low": 0.569319713462292,
    "startup_latency_ms_ci_high": 0.569319713462292,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.40782707749402,
    "startup_latency_ms_ci_low": 118.00036704000074,
    "startup_latency_ms_ci_high": 133.9578917314211,
    "deadline_miss_rate_mean": 0.041158940397351,
    "deadline_miss_rate_ci_low": 0.03516556291390729,
    "deadline_miss_rate_ci_high": 0.05185430463576159,
    "wasted_bytes_mean": 9464.51,
    "wasted_bytes_ci_low": 9271.86525,
    "wasted_bytes_ci_high": 9676.246874999999,
    "sent_bytes_mean": 62589.155,
    "sent_bytes_ci_low": 62470.2845,
    "sent_bytes_ci_high": 62717.409,
    "final_quality_utility_mean": 0.9785987731899349,
    "final_quality_utility_ci_low": 0.9732043991838346,
    "final_quality_utility_ci_high": 0.9832086128345167,
    "stall_rate_mean": 0.026225165562913908,
    "stall_rate_ci_low": 0.02443708609271523,
    "stall_rate_ci_high": 0.0280794701986755,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.00132050596613,
    "startup_latency_ms_ci_low": 121.11648468159285,
    "startup_latency_ms_ci_high": 139.8535327712824,
    "deadline_miss_rate_mean": 0.035099337748344374,
    "deadline_miss_rate_ci_low": 0.02923758278145696,
    "deadline_miss_rate_ci_high": 0.04573013245033111,
    "wasted_bytes_mean": 6148.835,
    "wasted_bytes_ci_low": 5958.677,
    "wasted_bytes_ci_high": 6345.493,
    "sent_bytes_mean": 58974.475,
    "sent_bytes_ci_low": 58852.177749999995,
    "sent_bytes_ci_high": 59107.874125,
    "final_quality_utility_mean": 0.9784644230529661,
    "final_quality_utility_ci_low": 0.9729192485806802,
    "final_quality_utility_ci_high": 0.9836341262955898,
    "stall_rate_mean": 0.03192052980132451,
    "stall_rate_ci_low": 0.02559602649006622,
    "stall_rate_ci_high": 0.042516556291390735,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.35802117940403,
    "startup_latency_ms_ci_low": 122.4050589091176,
    "startup_latency_ms_ci_high": 141.18412918372576,
    "deadline_miss_rate_mean": 0.06006622516556291,
    "deadline_miss_rate_ci_low": 0.04036175496688742,
    "deadline_miss_rate_ci_high": 0.08496937086092714,
    "wasted_bytes_mean": 7235.33,
    "wasted_bytes_ci_low": 6858.988,
    "wasted_bytes_ci_high": 7622.567,
    "sent_bytes_mean": 59137.43,
    "sent_bytes_ci_low": 58990.488375,
    "sent_bytes_ci_high": 59300.962375,
    "final_quality_utility_mean": 0.9670809176113084,
    "final_quality_utility_ci_low": 0.9586853841903441,
    "final_quality_utility_ci_high": 0.9752069468954372,
    "stall_rate_mean": 0.027350993377483444,
    "stall_rate_ci_low": 0.025297185430463574,
    "stall_rate_ci_high": 0.029471026490066218,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.40782707749402,
    "startup_latency_ms_ci_low": 117.4853960590057,
    "startup_latency_ms_ci_high": 133.67905644750206,
    "deadline_miss_rate_mean": 0.041158940397351,
    "deadline_miss_rate_ci_low": 0.03513245033112583,
    "deadline_miss_rate_ci_high": 0.052122516556291375,
    "wasted_bytes_mean": 9464.51,
    "wasted_bytes_ci_low": 9260.894750000001,
    "wasted_bytes_ci_high": 9674.429,
    "sent_bytes_mean": 62589.155,
    "sent_bytes_ci_low": 62470.646625,
    "sent_bytes_ci_high": 62715.741375000005,
    "final_quality_utility_mean": 0.9785987731899349,
    "final_quality_utility_ci_low": 0.9732738482827742,
    "final_quality_utility_ci_high": 0.9833345934882517,
    "stall_rate_mean": 0.026225165562913908,
    "stall_rate_ci_low": 0.0245364238410596,
    "stall_rate_ci_high": 0.028178807947019865,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.492763609912998,
    "startup_latency_ms_ci_low": 1.2504930633445002,
    "startup_latency_ms_ci_high": 7.980270060663944,
    "deadline_miss_rate_mean": -0.006059602649006627,
    "deadline_miss_rate_ci_low": -0.020562913907284774,
    "deadline_miss_rate_ci_high": 0.008411423841059593,
    "wasted_bytes_mean": -3315.675,
    "wasted_bytes_ci_low": -3469.929,
    "wasted_bytes_ci_high": -3150.764625,
    "sent_bytes_mean": -3614.68,
    "sent_bytes_ci_low": -3723.379,
    "sent_bytes_ci_high": -3519.8415,
    "final_quality_utility_mean": -0.00013435013696879605,
    "final_quality_utility_ci_low": -0.0055744547249453325,
    "final_quality_utility_ci_high": 0.005171480348748176,
    "stall_rate_mean": 0.0056953642384105965,
    "stall_rate_ci_low": 0.00033112582781456975,
    "stall_rate_ci_high": 0.01576158940397351,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.492763609912998,
    "startup_latency_ms_ci_low": 1.2064798964254349,
    "startup_latency_ms_ci_high": 7.9717135721989925,
    "deadline_miss_rate_mean": -0.006059602649006627,
    "deadline_miss_rate_ci_low": -0.020564569536423848,
    "deadline_miss_rate_ci_high": 0.008509933774834432,
    "wasted_bytes_mean": -3315.675,
    "wasted_bytes_ci_low": -3468.719625,
    "wasted_bytes_ci_high": -3148.233125,
    "sent_bytes_mean": -3614.68,
    "sent_bytes_ci_low": -3722.112875,
    "sent_bytes_ci_high": -3513.4652499999997,
    "final_quality_utility_mean": -0.00013435013696879605,
    "final_quality_utility_ci_low": -0.005404683149970022,
    "final_quality_utility_ci_high": 0.005008648282812203,
    "stall_rate_mean": 0.0056953642384105965,
    "stall_rate_ci_low": 0.0003311258278145697,
    "stall_rate_ci_high": 0.015860927152317877,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.6577691117516321,
    "startup_latency_ms_ci_low": -2.561032298648585,
    "startup_latency_ms_ci_high": 1.1449776117663608,
    "deadline_miss_rate_mean": -0.024966887417218545,
    "deadline_miss_rate_ci_low": -0.044703642384105964,
    "deadline_miss_rate_ci_high": -0.005662251655629139,
    "wasted_bytes_mean": -1086.495,
    "wasted_bytes_ci_low": -1360.064375,
    "wasted_bytes_ci_high": -838.6792500000001,
    "sent_bytes_mean": -162.955,
    "sent_bytes_ci_low": -272.467375,
    "sent_bytes_ci_high": -77.41912500000002,
    "final_quality_utility_mean": 0.01138350544165759,
    "final_quality_utility_ci_low": 0.007778868727284998,
    "final_quality_utility_ci_high": 0.014935428228603064,
    "stall_rate_mean": 0.004569536423841059,
    "stall_rate_ci_low": -0.00043046357615894007,
    "stall_rate_ci_high": 0.014238410596026492,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.2175962692132,
    "startup_latency_ms_ci_low": 99.2175962692132,
    "startup_latency_ms_ci_high": 99.2175962692132,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.64827655575093,
    "startup_latency_ms_ci_low": 98.64827655575093,
    "startup_latency_ms_ci_high": 98.64827655575093,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.569319713462292,
    "startup_latency_ms_ci_low": 0.569319713462292,
    "startup_latency_ms_ci_high": 0.569319713462292,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.2265448834109,
    "startup_latency_ms_ci_low": 123.43667770067327,
    "startup_latency_ms_ci_high": 142.249269270276,
    "deadline_miss_rate_mean": 0.03221854304635762,
    "deadline_miss_rate_ci_low": 0.030430463576158945,
    "deadline_miss_rate_ci_high": 0.03420529801324504,
    "wasted_bytes_mean": 8987.89,
    "wasted_bytes_ci_low": 8291.40575,
    "wasted_bytes_ci_high": 9687.0675,
    "sent_bytes_mean": 59094.045,
    "sent_bytes_ci_low": 58965.009,
    "sent_bytes_ci_high": 59242.633875,
    "final_quality_utility_mean": 0.9765283459869352,
    "final_quality_utility_ci_low": 0.9716506735607415,
    "final_quality_utility_ci_high": 0.9810555568128603,
    "stall_rate_mean": 0.027549668874172185,
    "stall_rate_ci_low": 0.025595198675496686,
    "stall_rate_ci_high": 0.029735099337748344,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.57704598597243,
    "startup_latency_ms_ci_low": 122.13660327210712,
    "startup_latency_ms_ci_high": 139.64740544191315,
    "deadline_miss_rate_mean": 0.03586092715231789,
    "deadline_miss_rate_ci_low": 0.029933774834437092,
    "deadline_miss_rate_ci_high": 0.04645778145695363,
    "wasted_bytes_mean": 8535.365,
    "wasted_bytes_ci_low": 7924.293750000001,
    "wasted_bytes_ci_high": 9128.547999999999,
    "sent_bytes_mean": 58971.155,
    "sent_bytes_ci_low": 58846.97475,
    "sent_bytes_ci_high": 59095.575,
    "final_quality_utility_mean": 0.9760406441374669,
    "final_quality_utility_ci_low": 0.9692462753776232,
    "final_quality_utility_ci_high": 0.9815091969260835,
    "stall_rate_mean": 0.03205298013245034,
    "stall_rate_ci_low": 0.02572847682119205,
    "stall_rate_ci_high": 0.0431796357615894,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.86853056304176,
    "startup_latency_ms_ci_low": 123.0684201560394,
    "startup_latency_ms_ci_high": 143.8070889985531,
    "deadline_miss_rate_mean": 0.08016556291390728,
    "deadline_miss_rate_ci_low": 0.05300496688741722,
    "deadline_miss_rate_ci_high": 0.1128824503311258,
    "wasted_bytes_mean": 10725.495,
    "wasted_bytes_ci_low": 9766.014500000001,
    "wasted_bytes_ci_high": 11704.839750000001,
    "sent_bytes_mean": 59152.2,
    "sent_bytes_ci_low": 59013.996875,
    "sent_bytes_ci_high": 59296.867999999995,
    "final_quality_utility_mean": 0.963961292537262,
    "final_quality_utility_ci_low": 0.9551360392592166,
    "final_quality_utility_ci_high": 0.9727183357586972,
    "stall_rate_mean": 0.02768211920529801,
    "stall_rate_ci_low": 0.025562913907284764,
    "stall_rate_ci_high": 0.030033112582781456,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 132.2265448834109,
    "startup_latency_ms_ci_low": 122.6680152642543,
    "startup_latency_ms_ci_high": 142.3363577970539,
    "deadline_miss_rate_mean": 0.03221854304635762,
    "deadline_miss_rate_ci_low": 0.030562913907284776,
    "deadline_miss_rate_ci_high": 0.03440397350993378,
    "wasted_bytes_mean": 8987.89,
    "wasted_bytes_ci_low": 8357.344,
    "wasted_bytes_ci_high": 9682.959124999998,
    "sent_bytes_mean": 59094.045,
    "sent_bytes_ci_low": 58961.937874999996,
    "sent_bytes_ci_high": 59250.847625,
    "final_quality_utility_mean": 0.9765283459869352,
    "final_quality_utility_ci_low": 0.9715811795305856,
    "final_quality_utility_ci_high": 0.9811759350558081,
    "stall_rate_mean": 0.027549668874172185,
    "stall_rate_ci_low": 0.02549668874172185,
    "stall_rate_ci_high": 0.02976903973509933,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.9626272172657959,
    "startup_latency_ms_ci_low": -3.4260882125137457,
    "startup_latency_ms_ci_high": 1.324735684475446,
    "deadline_miss_rate_mean": 0.003642384105960265,
    "deadline_miss_rate_ci_low": -0.001688741721854305,
    "deadline_miss_rate_ci_high": 0.0137433774834437,
    "wasted_bytes_mean": -452.525,
    "wasted_bytes_ci_low": -770.130125,
    "wasted_bytes_ci_high": -138.72362500000008,
    "sent_bytes_mean": -122.89,
    "sent_bytes_ci_low": -225.1975,
    "sent_bytes_ci_high": -28.82437500000003,
    "final_quality_utility_mean": -0.00048770184946806685,
    "final_quality_utility_ci_low": -0.004070743551859858,
    "final_quality_utility_ci_high": 0.003367676196328193,
    "stall_rate_mean": 0.0045033112582781466,
    "stall_rate_ci_low": -0.0006291390728476819,
    "stall_rate_ci_high": 0.01837831125827814,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.9626272172657959,
    "startup_latency_ms_ci_low": -3.3431223831385752,
    "startup_latency_ms_ci_high": 1.3771291101297822,
    "deadline_miss_rate_mean": 0.003642384105960265,
    "deadline_miss_rate_ci_low": -0.0017549668874172186,
    "deadline_miss_rate_ci_high": 0.013774834437086094,
    "wasted_bytes_mean": -452.525,
    "wasted_bytes_ci_low": -775.75775,
    "wasted_bytes_ci_high": -158.19862500000016,
    "sent_bytes_mean": -122.89,
    "sent_bytes_ci_low": -238.081,
    "sent_bytes_ci_high": -33.309875000000055,
    "final_quality_utility_mean": -0.00048770184946806685,
    "final_quality_utility_ci_low": -0.004402515889790212,
    "final_quality_utility_ci_high": 0.0032749161479357744,
    "stall_rate_mean": 0.0045033112582781466,
    "stall_rate_ci_low": -0.0006291390728476819,
    "stall_rate_ci_high": 0.014206125827814565,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -1.6001435147983138,
    "startup_latency_ms_ci_low": -4.305929976310188,
    "startup_latency_ms_ci_high": 0.7022067151826523,
    "deadline_miss_rate_mean": -0.044304635761589405,
    "deadline_miss_rate_ci_low": -0.07344453642384106,
    "deadline_miss_rate_ci_high": -0.019933774834437087,
    "wasted_bytes_mean": -2190.13,
    "wasted_bytes_ci_low": -2691.7486249999997,
    "wasted_bytes_ci_high": -1724.1101250000002,
    "sent_bytes_mean": -181.045,
    "sent_bytes_ci_low": -292.153375,
    "sent_bytes_ci_high": -86.65425,
    "final_quality_utility_mean": 0.012079351600205051,
    "final_quality_utility_ci_low": 0.008308189008738524,
    "final_quality_utility_ci_high": 0.015999935919193693,
    "stall_rate_mean": 0.004370860927152318,
    "stall_rate_ci_low": -0.0007293046357615894,
    "stall_rate_ci_high": 0.014172185430463578,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.2175962692132,
    "startup_latency_ms_ci_low": 99.2175962692132,
    "startup_latency_ms_ci_high": 99.2175962692132,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 98.64827655575093,
    "startup_latency_ms_ci_low": 98.64827655575093,
    "startup_latency_ms_ci_high": 98.64827655575093,
    "deadline_miss_rate_mean": 0.02649006622516557,
    "deadline_miss_rate_ci_low": 0.02649006622516557,
    "deadline_miss_rate_ci_high": 0.02649006622516557,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 99.18469116115403,
    "startup_latency_ms_ci_low": 99.18469116115403,
    "startup_latency_ms_ci_high": 99.18469116115403,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.019867549668874173,
    "stall_rate_ci_low": 0.019867549668874173,
    "stall_rate_ci_high": 0.019867549668874173,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": -0.006622516556291396,
    "deadline_miss_rate_ci_low": -0.006622516556291396,
    "deadline_miss_rate_ci_high": -0.006622516556291396,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.03290510805915403,
    "startup_latency_ms_ci_low": 0.03290510805915403,
    "startup_latency_ms_ci_high": 0.03290510805915403,
    "deadline_miss_rate_mean": -0.006622516556291396,
    "deadline_miss_rate_ci_low": -0.006622516556291396,
    "deadline_miss_rate_ci_high": -0.006622516556291396,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.569319713462292,
    "startup_latency_ms_ci_low": 0.569319713462292,
    "startup_latency_ms_ci_high": 0.569319713462292,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.40782707749402,
    "startup_latency_ms_ci_low": 117.52687066565532,
    "startup_latency_ms_ci_high": 133.98328602705655,
    "deadline_miss_rate_mean": 0.04142384105960265,
    "deadline_miss_rate_ci_low": 0.0354635761589404,
    "deadline_miss_rate_ci_high": 0.05162334437086092,
    "wasted_bytes_mean": 12035.67,
    "wasted_bytes_ci_low": 11351.5885,
    "wasted_bytes_ci_high": 12779.30025,
    "sent_bytes_mean": 62589.155,
    "sent_bytes_ci_low": 62476.43725,
    "sent_bytes_ci_high": 62718.2075,
    "final_quality_utility_mean": 0.9763760316054156,
    "final_quality_utility_ci_low": 0.9705115841689675,
    "final_quality_utility_ci_high": 0.9813170555881742,
    "stall_rate_mean": 0.026225165562913908,
    "stall_rate_ci_low": 0.024403973509933775,
    "stall_rate_ci_high": 0.027947019867549664,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 130.00132050596613,
    "startup_latency_ms_ci_low": 121.24603402801748,
    "startup_latency_ms_ci_high": 140.11987964320485,
    "deadline_miss_rate_mean": 0.03562913907284768,
    "deadline_miss_rate_ci_low": 0.02973509933774835,
    "deadline_miss_rate_ci_high": 0.046892384105960236,
    "wasted_bytes_mean": 8480.815,
    "wasted_bytes_ci_low": 7855.8635,
    "wasted_bytes_ci_high": 9096.772749999998,
    "sent_bytes_mean": 58974.475,
    "sent_bytes_ci_low": 58858.948,
    "sent_bytes_ci_high": 59105.786375,
    "final_quality_utility_mean": 0.9762203461050794,
    "final_quality_utility_ci_low": 0.9698630431225613,
    "final_quality_utility_ci_high": 0.9817279952928635,
    "stall_rate_mean": 0.03192052980132451,
    "stall_rate_ci_low": 0.025660596026490064,
    "stall_rate_ci_high": 0.04235099337748345,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 131.35802117940403,
    "startup_latency_ms_ci_low": 122.54864176921244,
    "startup_latency_ms_ci_high": 140.682445696638,
    "deadline_miss_rate_mean": 0.07980132450331126,
    "deadline_miss_rate_ci_low": 0.055065397350993375,
    "deadline_miss_rate_ci_high": 0.10996771523178808,
    "wasted_bytes_mean": 10651.26,
    "wasted_bytes_ci_low": 9718.704249999999,
    "wasted_bytes_ci_high": 11657.9425,
    "sent_bytes_mean": 59137.43,
    "sent_bytes_ci_low": 58996.685374999994,
    "sent_bytes_ci_high": 59289.189125000004,
    "final_quality_utility_mean": 0.9639841336497049,
    "final_quality_utility_ci_low": 0.954438180026199,
    "final_quality_utility_ci_high": 0.9726783336647025,
    "stall_rate_mean": 0.027350993377483444,
    "stall_rate_ci_low": 0.025330298013245028,
    "stall_rate_ci_high": 0.029437086092715226,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 125.40782707749402,
    "startup_latency_ms_ci_low": 117.48582957493275,
    "startup_latency_ms_ci_high": 133.68653961828002,
    "deadline_miss_rate_mean": 0.04142384105960265,
    "deadline_miss_rate_ci_low": 0.03539735099337749,
    "deadline_miss_rate_ci_high": 0.05215231788079469,
    "wasted_bytes_mean": 12035.67,
    "wasted_bytes_ci_low": 11341.570125,
    "wasted_bytes_ci_high": 12742.329125,
    "sent_bytes_mean": 62589.155,
    "sent_bytes_ci_low": 62476.980125,
    "sent_bytes_ci_high": 62723.538125,
    "final_quality_utility_mean": 0.9763760316054156,
    "final_quality_utility_ci_low": 0.9705313022682307,
    "final_quality_utility_ci_high": 0.9816161293135068,
    "stall_rate_mean": 0.026225165562913908,
    "stall_rate_ci_low": 0.024470198675496685,
    "stall_rate_ci_high": 0.02814569536423841,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.492763609912998,
    "startup_latency_ms_ci_low": 1.3069513591186133,
    "startup_latency_ms_ci_high": 7.818223792367362,
    "deadline_miss_rate_mean": -0.005794701986754971,
    "deadline_miss_rate_ci_low": -0.020298013245033112,
    "deadline_miss_rate_ci_high": 0.008774834437086085,
    "wasted_bytes_mean": -3554.855,
    "wasted_bytes_ci_low": -4059.791875,
    "wasted_bytes_ci_high": -3068.1581250000004,
    "sent_bytes_mean": -3614.68,
    "sent_bytes_ci_low": -3731.167625,
    "sent_bytes_ci_high": -3520.186875,
    "final_quality_utility_mean": -0.00015568550033624062,
    "final_quality_utility_ci_low": -0.00608313239267094,
    "final_quality_utility_ci_high": 0.005767414934251081,
    "stall_rate_mean": 0.0056953642384105965,
    "stall_rate_ci_low": 0.0003642384105960267,
    "stall_rate_ci_high": 0.01582864238410596,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.492763609912998,
    "startup_latency_ms_ci_low": 1.219819002863514,
    "startup_latency_ms_ci_high": 8.076522825766085,
    "deadline_miss_rate_mean": -0.005794701986754971,
    "deadline_miss_rate_ci_low": -0.020165562913907288,
    "deadline_miss_rate_ci_high": 0.008709437086092708,
    "wasted_bytes_mean": -3554.855,
    "wasted_bytes_ci_low": -4033.5695,
    "wasted_bytes_ci_high": -3103.285,
    "sent_bytes_mean": -3614.68,
    "sent_bytes_ci_low": -3724.8113749999998,
    "sent_bytes_ci_high": -3516.949,
    "final_quality_utility_mean": -0.00015568550033624062,
    "final_quality_utility_ci_low": -0.006027807831756185,
    "final_quality_utility_ci_high": 0.0055848024621401185,
    "stall_rate_mean": 0.0056953642384105965,
    "stall_rate_ci_low": 0.0003642384105960266,
    "stall_rate_ci_high": 0.015729304635761585,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_tmobile_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.6577691117516321,
    "startup_latency_ms_ci_low": -2.5815041832981804,
    "startup_latency_ms_ci_high": 1.102059625482848,
    "deadline_miss_rate_mean": -0.04417218543046357,
    "deadline_miss_rate_ci_low": -0.07317880794701986,
    "deadline_miss_rate_ci_high": -0.019184602649007097,
    "wasted_bytes_mean": -2170.445,
    "wasted_bytes_ci_low": -2675.4799999999996,
    "wasted_bytes_ci_high": -1665.83175,
    "sent_bytes_mean": -162.955,
    "sent_bytes_ci_low": -267.43725,
    "sent_bytes_ci_high": -79.35887500000001,
    "final_quality_utility_mean": 0.012236212455374384,
    "final_quality_utility_ci_low": 0.008634533570784336,
    "final_quality_utility_ci_high": 0.016125402515797103,
    "stall_rate_mean": 0.004569536423841059,
    "stall_rate_ci_low": -0.00043046357615894023,
    "stall_rate_ci_high": 0.014105960264900663,
    "startup_failure_rate_mean": 0.005,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.015
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.97399375534883,
    "startup_latency_ms_ci_low": 128.97399375534883,
    "startup_latency_ms_ci_high": 128.97399375534883,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.23800674071413,
    "startup_latency_ms_ci_low": 128.23800674071413,
    "startup_latency_ms_ci_high": 128.23800674071413,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.7359870146347021,
    "startup_latency_ms_ci_low": 0.7359870146347021,
    "startup_latency_ms_ci_high": 0.7359870146347021,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 170.44812378075457,
    "startup_latency_ms_ci_low": 160.7059246248038,
    "startup_latency_ms_ci_high": 180.28675826478718,
    "deadline_miss_rate_mean": 0.03917218543046358,
    "deadline_miss_rate_ci_low": 0.037682119205298015,
    "deadline_miss_rate_ci_high": 0.04089403973509933,
    "wasted_bytes_mean": 6203.06,
    "wasted_bytes_ci_low": 6036.698375,
    "wasted_bytes_ci_high": 6386.407499999999,
    "sent_bytes_mean": 59126.605,
    "sent_bytes_ci_low": 59000.88875,
    "sent_bytes_ci_high": 59261.537375,
    "final_quality_utility_mean": 0.9810626944783617,
    "final_quality_utility_ci_low": 0.9768400465404908,
    "final_quality_utility_ci_high": 0.985177919502614,
    "stall_rate_mean": 0.03523178807947021,
    "stall_rate_ci_low": 0.033211920529801334,
    "stall_rate_ci_high": 0.03725165562913908,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 169.67147611174937,
    "startup_latency_ms_ci_low": 160.5048922321297,
    "startup_latency_ms_ci_high": 179.43348486347986,
    "deadline_miss_rate_mean": 0.04208609271523178,
    "deadline_miss_rate_ci_low": 0.03619122516556291,
    "deadline_miss_rate_ci_high": 0.05255049668874172,
    "wasted_bytes_mean": 6291.17,
    "wasted_bytes_ci_low": 6101.457125,
    "wasted_bytes_ci_high": 6477.900125,
    "sent_bytes_mean": 58868.81,
    "sent_bytes_ci_low": 58712.592000000004,
    "sent_bytes_ci_high": 59017.261625,
    "final_quality_utility_mean": 0.9793349368757823,
    "final_quality_utility_ci_low": 0.9746387714779441,
    "final_quality_utility_ci_high": 0.9837811602814656,
    "stall_rate_mean": 0.03513245033112583,
    "stall_rate_ci_low": 0.03317880794701988,
    "stall_rate_ci_high": 0.03728476821192053,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 167.37989223409363,
    "startup_latency_ms_ci_low": 157.90368067700066,
    "startup_latency_ms_ci_high": 177.25173720585147,
    "deadline_miss_rate_mean": 0.05708609271523178,
    "deadline_miss_rate_ci_low": 0.04168874172185431,
    "deadline_miss_rate_ci_high": 0.07652400662251654,
    "wasted_bytes_mean": 7403.435,
    "wasted_bytes_ci_low": 7057.4615,
    "wasted_bytes_ci_high": 7763.636375,
    "sent_bytes_mean": 59090.555,
    "sent_bytes_ci_low": 58976.354250000004,
    "sent_bytes_ci_high": 59217.772125,
    "final_quality_utility_mean": 0.9686442034697105,
    "final_quality_utility_ci_low": 0.9610220688823038,
    "final_quality_utility_ci_high": 0.9755185197032594,
    "stall_rate_mean": 0.03493377483443709,
    "stall_rate_ci_low": 0.03298013245033113,
    "stall_rate_ci_high": 0.03701986754966888,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 170.44812378075457,
    "startup_latency_ms_ci_low": 160.8662007456411,
    "startup_latency_ms_ci_high": 180.00160823363225,
    "deadline_miss_rate_mean": 0.03917218543046358,
    "deadline_miss_rate_ci_low": 0.037615066225165555,
    "deadline_miss_rate_ci_high": 0.040894039735099336,
    "wasted_bytes_mean": 6203.06,
    "wasted_bytes_ci_low": 6031.5846249999995,
    "wasted_bytes_ci_high": 6384.211875,
    "sent_bytes_mean": 59126.605,
    "sent_bytes_ci_low": 59005.913125,
    "sent_bytes_ci_high": 59260.978624999996,
    "final_quality_utility_mean": 0.9810626944783617,
    "final_quality_utility_ci_low": 0.976860382978692,
    "final_quality_utility_ci_high": 0.9850391851966321,
    "stall_rate_mean": 0.03523178807947021,
    "stall_rate_ci_low": 0.03317880794701988,
    "stall_rate_ci_high": 0.03735099337748345,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7766476690052396,
    "startup_latency_ms_ci_low": -3.8898761573829015,
    "startup_latency_ms_ci_high": 2.0938635235571534,
    "deadline_miss_rate_mean": 0.002913907284768212,
    "deadline_miss_rate_ci_low": -0.0025496688741721853,
    "deadline_miss_rate_ci_high": 0.013046357615894037,
    "wasted_bytes_mean": 88.11,
    "wasted_bytes_ci_low": -7.229749999999999,
    "wasted_bytes_ci_high": 178.48637499999975,
    "sent_bytes_mean": -257.795,
    "sent_bytes_ci_low": -413.173625,
    "sent_bytes_ci_high": -127.01337500000007,
    "final_quality_utility_mean": -0.0017277576025794084,
    "final_quality_utility_ci_low": -0.004684778105514089,
    "final_quality_utility_ci_high": 0.0013242428359653885,
    "stall_rate_mean": -9.933774834437074e-05,
    "stall_rate_ci_low": -0.0007284768211920528,
    "stall_rate_ci_high": 0.0005298013245033114,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7766476690052396,
    "startup_latency_ms_ci_low": -3.9232749896092773,
    "startup_latency_ms_ci_high": 2.0437633776122537,
    "deadline_miss_rate_mean": 0.002913907284768212,
    "deadline_miss_rate_ci_low": -0.0026158940397350994,
    "deadline_miss_rate_ci_high": 0.013079470198675494,
    "wasted_bytes_mean": 88.11,
    "wasted_bytes_ci_low": -7.748625,
    "wasted_bytes_ci_high": 184.3977499999999,
    "sent_bytes_mean": -257.795,
    "sent_bytes_ci_low": -414.367375,
    "sent_bytes_ci_high": -125.83787500000012,
    "final_quality_utility_mean": -0.0017277576025794084,
    "final_quality_utility_ci_low": -0.004670543238012343,
    "final_quality_utility_ci_high": 0.0011803222715445257,
    "stall_rate_mean": -9.933774834437074e-05,
    "stall_rate_ci_low": -0.000662251655629139,
    "stall_rate_ci_high": 0.0004966887417218545,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.2915838776557327,
    "startup_latency_ms_ci_low": -0.8013368684802898,
    "startup_latency_ms_ci_high": 5.866771778683118,
    "deadline_miss_rate_mean": -0.015000000000000003,
    "deadline_miss_rate_ci_low": -0.034172185430463575,
    "deadline_miss_rate_ci_high": -0.0006283112582781501,
    "wasted_bytes_mean": -1112.265,
    "wasted_bytes_ci_low": -1337.192375,
    "wasted_bytes_ci_high": -901.6033750000001,
    "sent_bytes_mean": -221.745,
    "sent_bytes_ci_low": -378.4045,
    "sent_bytes_ci_high": -88.68325000000002,
    "final_quality_utility_mean": 0.010690733406071917,
    "final_quality_utility_ci_low": 0.007261929642258203,
    "final_quality_utility_ci_high": 0.014268223525716139,
    "stall_rate_mean": 0.00019867549668874172,
    "stall_rate_ci_low": -0.0004304635761589404,
    "stall_rate_ci_high": 0.0009271523178807947,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.97399375534883,
    "startup_latency_ms_ci_low": 128.97399375534883,
    "startup_latency_ms_ci_high": 128.97399375534883,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.23800674071413,
    "startup_latency_ms_ci_low": 128.23800674071413,
    "startup_latency_ms_ci_high": 128.23800674071413,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": -0.00662251655629139,
    "deadline_miss_rate_ci_low": -0.00662251655629139,
    "deadline_miss_rate_ci_high": -0.00662251655629139,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": -0.00662251655629139,
    "deadline_miss_rate_ci_low": -0.00662251655629139,
    "deadline_miss_rate_ci_high": -0.00662251655629139,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.7359870146347021,
    "startup_latency_ms_ci_low": 0.7359870146347021,
    "startup_latency_ms_ci_high": 0.7359870146347021,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.99091145694427,
    "startup_latency_ms_ci_low": 157.88963319433307,
    "startup_latency_ms_ci_high": 176.74817491608266,
    "deadline_miss_rate_mean": 0.04291390728476821,
    "deadline_miss_rate_ci_low": 0.04158940397350992,
    "deadline_miss_rate_ci_high": 0.04443708609271522,
    "wasted_bytes_mean": 9649.435,
    "wasted_bytes_ci_low": 9456.767375,
    "wasted_bytes_ci_high": 9857.825499999999,
    "sent_bytes_mean": 62649.645,
    "sent_bytes_ci_low": 62535.90575,
    "sent_bytes_ci_high": 62775.562125000004,
    "final_quality_utility_mean": 0.9811522842024426,
    "final_quality_utility_ci_low": 0.9767975294420389,
    "final_quality_utility_ci_high": 0.9851495279435568,
    "stall_rate_mean": 0.03463576158940398,
    "stall_rate_ci_low": 0.03274834437086093,
    "stall_rate_ci_high": 0.03675496688741722,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.67008201818484,
    "startup_latency_ms_ci_low": 159.70342966291366,
    "startup_latency_ms_ci_high": 178.92931212005354,
    "deadline_miss_rate_mean": 0.04185430463576159,
    "deadline_miss_rate_ci_low": 0.03605960264900662,
    "deadline_miss_rate_ci_high": 0.052450331125827816,
    "wasted_bytes_mean": 6274.15,
    "wasted_bytes_ci_low": 6093.304,
    "wasted_bytes_ci_high": 6459.3645,
    "sent_bytes_mean": 58898.035,
    "sent_bytes_ci_low": 58755.6475,
    "sent_bytes_ci_high": 59046.178250000004,
    "final_quality_utility_mean": 0.9799887512443499,
    "final_quality_utility_ci_low": 0.9753518461135505,
    "final_quality_utility_ci_high": 0.9844224117362785,
    "stall_rate_mean": 0.0349337748344371,
    "stall_rate_ci_low": 0.03317798013245034,
    "stall_rate_ci_high": 0.036921357615894046,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.383855420483,
    "startup_latency_ms_ci_low": 157.0487973160251,
    "startup_latency_ms_ci_high": 176.22991058684076,
    "deadline_miss_rate_mean": 0.05685430463576159,
    "deadline_miss_rate_ci_low": 0.04168874172185431,
    "deadline_miss_rate_ci_high": 0.07655629139072846,
    "wasted_bytes_mean": 7395.695,
    "wasted_bytes_ci_low": 7054.136875,
    "wasted_bytes_ci_high": 7733.8215,
    "sent_bytes_mean": 59091.01,
    "sent_bytes_ci_low": 58972.196375,
    "sent_bytes_ci_high": 59213.46799999999,
    "final_quality_utility_mean": 0.9694493025900295,
    "final_quality_utility_ci_low": 0.9616994573532094,
    "final_quality_utility_ci_high": 0.9761598470400681,
    "stall_rate_mean": 0.03473509933774835,
    "stall_rate_ci_low": 0.03278145695364239,
    "stall_rate_ci_high": 0.03682119205298014,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.99091145694427,
    "startup_latency_ms_ci_low": 157.9785406231381,
    "startup_latency_ms_ci_high": 176.91940825316124,
    "deadline_miss_rate_mean": 0.04291390728476821,
    "deadline_miss_rate_ci_low": 0.04165562913907284,
    "deadline_miss_rate_ci_high": 0.04433774834437086,
    "wasted_bytes_mean": 9649.435,
    "wasted_bytes_ci_low": 9454.564124999999,
    "wasted_bytes_ci_high": 9872.196375,
    "sent_bytes_mean": 62649.645,
    "sent_bytes_ci_low": 62533.27775,
    "sent_bytes_ci_high": 62776.541375,
    "final_quality_utility_mean": 0.9811522842024426,
    "final_quality_utility_ci_low": 0.9769653082237503,
    "final_quality_utility_ci_high": 0.9852054217763008,
    "stall_rate_mean": 0.03463576158940398,
    "stall_rate_ci_low": 0.03274834437086093,
    "stall_rate_ci_high": 0.03662334437086093,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.6791705612405334,
    "startup_latency_ms_ci_low": -1.1782791063439508,
    "startup_latency_ms_ci_high": 4.826058580127624,
    "deadline_miss_rate_mean": -0.0010596026490066238,
    "deadline_miss_rate_ci_low": -0.006357615894039734,
    "deadline_miss_rate_ci_high": 0.00900745033112582,
    "wasted_bytes_mean": -3375.285,
    "wasted_bytes_ci_low": -3525.87725,
    "wasted_bytes_ci_high": -3218.9057500000004,
    "sent_bytes_mean": -3751.61,
    "sent_bytes_ci_low": -3898.0365,
    "sent_bytes_ci_high": -3631.76875,
    "final_quality_utility_mean": -0.0011635329580928838,
    "final_quality_utility_ci_low": -0.005561592568622388,
    "final_quality_utility_ci_high": 0.00296888799000059,
    "stall_rate_mean": 0.00029801324503311264,
    "stall_rate_ci_low": -0.0003642384105960264,
    "stall_rate_ci_high": 0.0009933774834437086,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.6791705612405334,
    "startup_latency_ms_ci_low": -1.276897499277382,
    "startup_latency_ms_ci_high": 4.695442101585725,
    "deadline_miss_rate_mean": -0.0010596026490066238,
    "deadline_miss_rate_ci_low": -0.006390728476821191,
    "deadline_miss_rate_ci_high": 0.008807947019867545,
    "wasted_bytes_mean": -3375.285,
    "wasted_bytes_ci_low": -3529.25325,
    "wasted_bytes_ci_high": -3220.0575,
    "sent_bytes_mean": -3751.61,
    "sent_bytes_ci_low": -3894.75325,
    "sent_bytes_ci_high": -3630.903375,
    "final_quality_utility_mean": -0.0011635329580928838,
    "final_quality_utility_ci_low": -0.005456218753168571,
    "final_quality_utility_ci_high": 0.002848038001279155,
    "stall_rate_mean": 0.00029801324503311264,
    "stall_rate_ci_low": -0.0003642384105960265,
    "stall_rate_ci_high": 0.0009602649006622517,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.2862265977017913,
    "startup_latency_ms_ci_low": -0.7194133317578033,
    "startup_latency_ms_ci_high": 5.801980877352994,
    "deadline_miss_rate_mean": -0.015000000000000003,
    "deadline_miss_rate_ci_low": -0.034072847682119205,
    "deadline_miss_rate_ci_high": -0.0006622516556291391,
    "wasted_bytes_mean": -1121.545,
    "wasted_bytes_ci_low": -1350.267125,
    "wasted_bytes_ci_high": -905.8061250000002,
    "sent_bytes_mean": -192.975,
    "sent_bytes_ci_low": -335.66387499999996,
    "sent_bytes_ci_high": -70.33750000000015,
    "final_quality_utility_mean": 0.010539448654320206,
    "final_quality_utility_ci_low": 0.007278326369253672,
    "final_quality_utility_ci_high": 0.01411692223912591,
    "stall_rate_mean": 0.00019867549668874172,
    "stall_rate_ci_low": -0.00043046357615894045,
    "stall_rate_ci_high": 0.0009610927152317838,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.97399375534883,
    "startup_latency_ms_ci_low": 128.97399375534883,
    "startup_latency_ms_ci_high": 128.97399375534883,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.23800674071413,
    "startup_latency_ms_ci_low": 128.23800674071413,
    "startup_latency_ms_ci_high": 128.23800674071413,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.7359870146347021,
    "startup_latency_ms_ci_low": 0.7359870146347021,
    "startup_latency_ms_ci_high": 0.7359870146347021,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 170.44812378075457,
    "startup_latency_ms_ci_low": 160.9996606700746,
    "startup_latency_ms_ci_high": 180.3300286160067,
    "deadline_miss_rate_mean": 0.03983443708609272,
    "deadline_miss_rate_ci_low": 0.03824420529801324,
    "deadline_miss_rate_ci_high": 0.04152317880794701,
    "wasted_bytes_mean": 8645.46,
    "wasted_bytes_ci_low": 8054.042375,
    "wasted_bytes_ci_high": 9233.541375,
    "sent_bytes_mean": 59126.605,
    "sent_bytes_ci_low": 59002.218625,
    "sent_bytes_ci_high": 59260.267125,
    "final_quality_utility_mean": 0.9788812308036693,
    "final_quality_utility_ci_low": 0.9739529888434331,
    "final_quality_utility_ci_high": 0.983443124675299,
    "stall_rate_mean": 0.03523178807947021,
    "stall_rate_ci_low": 0.03317798013245034,
    "stall_rate_ci_high": 0.03741721854304636,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 169.67147611174937,
    "startup_latency_ms_ci_low": 160.20335042867998,
    "startup_latency_ms_ci_high": 179.54816087028578,
    "deadline_miss_rate_mean": 0.04268211920529802,
    "deadline_miss_rate_ci_low": 0.03682119205298014,
    "deadline_miss_rate_ci_high": 0.05304635761589404,
    "wasted_bytes_mean": 8551.22,
    "wasted_bytes_ci_low": 8043.563125,
    "wasted_bytes_ci_high": 9090.3665,
    "sent_bytes_mean": 58868.81,
    "sent_bytes_ci_low": 58717.99025,
    "sent_bytes_ci_high": 59011.990999999995,
    "final_quality_utility_mean": 0.977130362359558,
    "final_quality_utility_ci_low": 0.9717004143547618,
    "final_quality_utility_ci_high": 0.9821053489803263,
    "stall_rate_mean": 0.03513245033112583,
    "stall_rate_ci_low": 0.03317880794701988,
    "stall_rate_ci_high": 0.037218543046357626,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 167.37989223409363,
    "startup_latency_ms_ci_low": 157.63773208801746,
    "startup_latency_ms_ci_high": 177.40811167938827,
    "deadline_miss_rate_mean": 0.06307947019867549,
    "deadline_miss_rate_ci_low": 0.043841059602649,
    "deadline_miss_rate_ci_high": 0.0865256622516556,
    "wasted_bytes_mean": 10912.555,
    "wasted_bytes_ci_low": 10051.244375,
    "wasted_bytes_ci_high": 11846.574249999998,
    "sent_bytes_mean": 59090.555,
    "sent_bytes_ci_low": 58971.748,
    "sent_bytes_ci_high": 59216.127,
    "final_quality_utility_mean": 0.9658991149149506,
    "final_quality_utility_ci_low": 0.9578147351913652,
    "final_quality_utility_ci_high": 0.9740234813003036,
    "stall_rate_mean": 0.03493377483443709,
    "stall_rate_ci_low": 0.03304635761589405,
    "stall_rate_ci_high": 0.0370860927152318,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 170.44812378075457,
    "startup_latency_ms_ci_low": 161.16934760442996,
    "startup_latency_ms_ci_high": 180.15023012756347,
    "deadline_miss_rate_mean": 0.03983443708609272,
    "deadline_miss_rate_ci_low": 0.03824503311258278,
    "deadline_miss_rate_ci_high": 0.041589403973509936,
    "wasted_bytes_mean": 8645.46,
    "wasted_bytes_ci_low": 8067.331,
    "wasted_bytes_ci_high": 9289.57175,
    "sent_bytes_mean": 59126.605,
    "sent_bytes_ci_low": 59000.230375,
    "sent_bytes_ci_high": 59246.212125,
    "final_quality_utility_mean": 0.9788812308036693,
    "final_quality_utility_ci_low": 0.9742996209815941,
    "final_quality_utility_ci_high": 0.9833868200172845,
    "stall_rate_mean": 0.03523178807947021,
    "stall_rate_ci_low": 0.033245033112582784,
    "stall_rate_ci_high": 0.03731788079470199,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": -0.7766476690052396,
    "startup_latency_ms_ci_low": -3.811435602643557,
    "startup_latency_ms_ci_high": 1.961271104429503,
    "deadline_miss_rate_mean": 0.0028476821192052982,
    "deadline_miss_rate_ci_low": -0.002615894039735099,
    "deadline_miss_rate_ci_high": 0.012880794701986753,
    "wasted_bytes_mean": -94.24,
    "wasted_bytes_ci_low": -401.737125,
    "wasted_bytes_ci_high": 189.71424999999988,
    "sent_bytes_mean": -257.795,
    "sent_bytes_ci_low": -411.736875,
    "sent_bytes_ci_high": -128.06175000000002,
    "final_quality_utility_mean": -0.001750868444111164,
    "final_quality_utility_ci_low": -0.005022901039962154,
    "final_quality_utility_ci_high": 0.0014452799153735097,
    "stall_rate_mean": -9.933774834437074e-05,
    "stall_rate_ci_low": -0.0007284768211920528,
    "stall_rate_ci_high": 0.0004966887417218545,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": -0.7766476690052396,
    "startup_latency_ms_ci_low": -3.9359229673150065,
    "startup_latency_ms_ci_high": 2.012343529095867,
    "deadline_miss_rate_mean": 0.0028476821192052982,
    "deadline_miss_rate_ci_low": -0.002649006622516556,
    "deadline_miss_rate_ci_high": 0.012781456953642382,
    "wasted_bytes_mean": -94.24,
    "wasted_bytes_ci_low": -401.543125,
    "wasted_bytes_ci_high": 187.82587499999966,
    "sent_bytes_mean": -257.795,
    "sent_bytes_ci_low": -410.948625,
    "sent_bytes_ci_high": -129.4010000000001,
    "final_quality_utility_mean": -0.001750868444111164,
    "final_quality_utility_ci_low": -0.005171373616407893,
    "final_quality_utility_ci_high": 0.001504032554810586,
    "stall_rate_mean": -9.933774834437074e-05,
    "stall_rate_ci_low": -0.0006961920529801323,
    "stall_rate_ci_high": 0.0004966887417218545,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.2915838776557327,
    "startup_latency_ms_ci_low": -0.7603729076542001,
    "startup_latency_ms_ci_high": 5.80902793082218,
    "deadline_miss_rate_mean": -0.020397350993377483,
    "deadline_miss_rate_ci_low": -0.039934602649006626,
    "deadline_miss_rate_ci_high": -0.0057607615894039775,
    "wasted_bytes_mean": -2361.335,
    "wasted_bytes_ci_low": -2878.7225,
    "wasted_bytes_ci_high": -1846.1271250000002,
    "sent_bytes_mean": -221.745,
    "sent_bytes_ci_low": -380.362,
    "sent_bytes_ci_high": -89.52087500000007,
    "final_quality_utility_mean": 0.011231247444607483,
    "final_quality_utility_ci_low": 0.007300471644416873,
    "final_quality_utility_ci_high": 0.015152214994384128,
    "stall_rate_mean": 0.00019867549668874172,
    "stall_rate_ci_low": -0.0004635761589403973,
    "stall_rate_ci_high": 0.0009602649006622517,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.97399375534883,
    "startup_latency_ms_ci_low": 128.97399375534883,
    "startup_latency_ms_ci_high": 128.97399375534883,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.23800674071413,
    "startup_latency_ms_ci_low": 128.23800674071413,
    "startup_latency_ms_ci_high": 128.23800674071413,
    "deadline_miss_rate_mean": 0.033112582781456956,
    "deadline_miss_rate_ci_low": 0.033112582781456956,
    "deadline_miss_rate_ci_high": 0.033112582781456956,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 58640.0,
    "sent_bytes_ci_low": 58640.0,
    "sent_bytes_ci_high": 58640.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.93120235518066,
    "startup_latency_ms_ci_low": 128.93120235518066,
    "startup_latency_ms_ci_high": 128.93120235518066,
    "deadline_miss_rate_mean": 0.039735099337748346,
    "deadline_miss_rate_ci_low": 0.039735099337748346,
    "deadline_miss_rate_ci_high": 0.039735099337748346,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 62230.0,
    "sent_bytes_ci_low": 62230.0,
    "sent_bytes_ci_high": 62230.0,
    "final_quality_utility_mean": 1.0,
    "final_quality_utility_ci_low": 1.0,
    "final_quality_utility_ci_high": 1.0,
    "stall_rate_mean": 0.02649006622516557,
    "stall_rate_ci_low": 0.02649006622516557,
    "stall_rate_ci_high": 0.02649006622516557,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": -0.00662251655629139,
    "deadline_miss_rate_ci_low": -0.00662251655629139,
    "deadline_miss_rate_ci_high": -0.00662251655629139,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 0.042791400168113114,
    "startup_latency_ms_ci_low": 0.042791400168113114,
    "startup_latency_ms_ci_high": 0.042791400168113114,
    "deadline_miss_rate_mean": -0.00662251655629139,
    "deadline_miss_rate_ci_low": -0.00662251655629139,
    "deadline_miss_rate_ci_high": -0.00662251655629139,
    "wasted_bytes_mean": -3590.0,
    "wasted_bytes_ci_low": -3590.0,
    "wasted_bytes_ci_high": -3590.0,
    "sent_bytes_mean": -3590.0,
    "sent_bytes_ci_low": -3590.0,
    "sent_bytes_ci_high": -3590.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 0.7359870146347021,
    "startup_latency_ms_ci_low": 0.7359870146347021,
    "startup_latency_ms_ci_high": 0.7359870146347021,
    "deadline_miss_rate_mean": 0.0,
    "deadline_miss_rate_ci_low": 0.0,
    "deadline_miss_rate_ci_high": 0.0,
    "wasted_bytes_mean": 0.0,
    "wasted_bytes_ci_low": 0.0,
    "wasted_bytes_ci_high": 0.0,
    "sent_bytes_mean": 0.0,
    "sent_bytes_ci_low": 0.0,
    "sent_bytes_ci_high": 0.0,
    "final_quality_utility_mean": 0.0,
    "final_quality_utility_ci_low": 0.0,
    "final_quality_utility_ci_high": 0.0,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.99091145694427,
    "startup_latency_ms_ci_low": 157.83500982241443,
    "startup_latency_ms_ci_high": 176.40524740646995,
    "deadline_miss_rate_mean": 0.04804635761589404,
    "deadline_miss_rate_ci_low": 0.042218543046357616,
    "deadline_miss_rate_ci_high": 0.058510761589403965,
    "wasted_bytes_mean": 12212.315,
    "wasted_bytes_ci_low": 11604.607875,
    "wasted_bytes_ci_high": 12858.262125,
    "sent_bytes_mean": 62649.645,
    "sent_bytes_ci_low": 62538.180499999995,
    "sent_bytes_ci_high": 62777.099125,
    "final_quality_utility_mean": 0.9788389969704864,
    "final_quality_utility_ci_low": 0.9739445483068876,
    "final_quality_utility_ci_high": 0.9833746142592388,
    "stall_rate_mean": 0.03463576158940398,
    "stall_rate_ci_low": 0.03278145695364239,
    "stall_rate_ci_high": 0.03665562913907285,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 168.67008201818484,
    "startup_latency_ms_ci_low": 159.0462357022056,
    "startup_latency_ms_ci_high": 178.15534594225207,
    "deadline_miss_rate_mean": 0.042450331125827814,
    "deadline_miss_rate_ci_low": 0.036556291390728475,
    "deadline_miss_rate_ci_high": 0.05377483443708609,
    "wasted_bytes_mean": 8561.08,
    "wasted_bytes_ci_low": 8060.83925,
    "wasted_bytes_ci_high": 9092.003875,
    "sent_bytes_mean": 58898.035,
    "sent_bytes_ci_low": 58756.314375,
    "sent_bytes_ci_high": 59049.078875,
    "final_quality_utility_mean": 0.9779325153867512,
    "final_quality_utility_ci_low": 0.9728971673465657,
    "final_quality_utility_ci_high": 0.9826048693688513,
    "stall_rate_mean": 0.0349337748344371,
    "stall_rate_ci_low": 0.0330794701986755,
    "stall_rate_ci_high": 0.03688741721854305,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.383855420483,
    "startup_latency_ms_ci_low": 156.74129484544633,
    "startup_latency_ms_ci_high": 176.49753174939846,
    "deadline_miss_rate_mean": 0.06284768211920529,
    "deadline_miss_rate_ci_low": 0.04350993377483445,
    "deadline_miss_rate_ci_high": 0.08665645695364237,
    "wasted_bytes_mean": 10891.575,
    "wasted_bytes_ci_low": 10030.294124999999,
    "wasted_bytes_ci_high": 11778.60825,
    "sent_bytes_mean": 59091.01,
    "sent_bytes_ci_low": 58970.7025,
    "sent_bytes_ci_high": 59222.803125,
    "final_quality_utility_mean": 0.9668396204039024,
    "final_quality_utility_ci_low": 0.9589134597169974,
    "final_quality_utility_ci_high": 0.9745480397994278,
    "stall_rate_mean": 0.03473509933774835,
    "stall_rate_ci_low": 0.032913907284768215,
    "stall_rate_ci_high": 0.036920529801324514,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 166.99091145694427,
    "startup_latency_ms_ci_low": 157.465723181179,
    "startup_latency_ms_ci_high": 176.91797359709946,
    "deadline_miss_rate_mean": 0.04804635761589404,
    "deadline_miss_rate_ci_low": 0.04231788079470197,
    "deadline_miss_rate_ci_high": 0.05837913907284767,
    "wasted_bytes_mean": 12212.315,
    "wasted_bytes_ci_low": 11629.303124999999,
    "wasted_bytes_ci_high": 12860.018874999998,
    "sent_bytes_mean": 62649.645,
    "sent_bytes_ci_low": 62538.004499999995,
    "sent_bytes_ci_high": 62768.952249999995,
    "final_quality_utility_mean": 0.9788389969704864,
    "final_quality_utility_ci_low": 0.974111635991135,
    "final_quality_utility_ci_high": 0.9832297745057985,
    "stall_rate_mean": 0.03463576158940398,
    "stall_rate_ci_low": 0.03274834437086094,
    "stall_rate_ci_high": 0.036656456953642384,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.6791705612405334,
    "startup_latency_ms_ci_low": -1.3431757105822824,
    "startup_latency_ms_ci_high": 4.553996933507338,
    "deadline_miss_rate_mean": -0.005596026490066225,
    "deadline_miss_rate_ci_low": -0.019834437086092716,
    "deadline_miss_rate_ci_high": 0.008609271523178806,
    "wasted_bytes_mean": -3651.235,
    "wasted_bytes_ci_low": -4065.1815,
    "wasted_bytes_ci_high": -3246.7396250000006,
    "sent_bytes_mean": -3751.61,
    "sent_bytes_ci_low": -3890.6391249999997,
    "sent_bytes_ci_high": -3626.779125,
    "final_quality_utility_mean": -0.000906481583735188,
    "final_quality_utility_ci_low": -0.00558940334438854,
    "final_quality_utility_ci_high": 0.003737641565664376,
    "stall_rate_mean": 0.00029801324503311264,
    "stall_rate_ci_low": -0.00036423841059602654,
    "stall_rate_ci_high": 0.0009602649006622517,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.6791705612405334,
    "startup_latency_ms_ci_low": -1.3643392190281471,
    "startup_latency_ms_ci_high": 4.528137251885863,
    "deadline_miss_rate_mean": -0.005596026490066225,
    "deadline_miss_rate_ci_low": -0.01973592715231788,
    "deadline_miss_rate_ci_high": 0.008676324503311253,
    "wasted_bytes_mean": -3651.235,
    "wasted_bytes_ci_low": -4067.9827499999997,
    "wasted_bytes_ci_high": -3243.387125,
    "sent_bytes_mean": -3751.61,
    "sent_bytes_ci_low": -3886.3275,
    "sent_bytes_ci_high": -3630.01475,
    "final_quality_utility_mean": -0.000906481583735188,
    "final_quality_utility_ci_low": -0.0058340069584281356,
    "final_quality_utility_ci_high": 0.003467596513653219,
    "stall_rate_mean": 0.00029801324503311264,
    "stall_rate_ci_low": -0.0003642384105960264,
    "stall_rate_ci_high": 0.0009271523178807947,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "cellreplay_verizon_walking",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 2.2862265977017913,
    "startup_latency_ms_ci_low": -0.6629493560433927,
    "startup_latency_ms_ci_high": 5.555795566259144,
    "deadline_miss_rate_mean": -0.020397350993377483,
    "deadline_miss_rate_ci_low": -0.03960264900662252,
    "deadline_miss_rate_ci_high": -0.0057607615894039775,
    "wasted_bytes_mean": -2330.495,
    "wasted_bytes_ci_low": -2859.64825,
    "wasted_bytes_ci_high": -1812.5690000000004,
    "sent_bytes_mean": -192.975,
    "sent_bytes_ci_low": -334.18212500000004,
    "sent_bytes_ci_high": -65.27550000000005,
    "final_quality_utility_mean": 0.01109289498284886,
    "final_quality_utility_ci_low": 0.007324713709232058,
    "final_quality_utility_ci_high": 0.015085298532522948,
    "stall_rate_mean": 0.00019867549668874172,
    "stall_rate_ci_low": -0.0004304635761589404,
    "stall_rate_ci_high": 0.0009602649006622514,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 201.23292579508458,
    "startup_latency_ms_ci_low": 194.5390303154958,
    "startup_latency_ms_ci_high": 209.24476392292067,
    "deadline_miss_rate_mean": 0.04725165562913907,
    "deadline_miss_rate_ci_low": 0.04569536423841059,
    "deadline_miss_rate_ci_high": 0.04890728476821191,
    "wasted_bytes_mean": 7532.79,
    "wasted_bytes_ci_low": 7329.115,
    "wasted_bytes_ci_high": 7731.833375,
    "sent_bytes_mean": 58779.295,
    "sent_bytes_ci_low": 58737.9615,
    "sent_bytes_ci_high": 58824.111375,
    "final_quality_utility_mean": 0.9821203273699349,
    "final_quality_utility_ci_low": 0.9790988487761372,
    "final_quality_utility_ci_high": 0.9848084356740671,
    "stall_rate_mean": 0.043410596026490056,
    "stall_rate_ci_low": 0.042052980132450325,
    "stall_rate_ci_high": 0.04486754966887418,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 211.73314834355014,
    "startup_latency_ms_ci_low": 203.69904702067143,
    "startup_latency_ms_ci_high": 220.92640760914543,
    "deadline_miss_rate_mean": 0.04539735099337748,
    "deadline_miss_rate_ci_low": 0.04390728476821192,
    "deadline_miss_rate_ci_high": 0.04701986754966888,
    "wasted_bytes_mean": 7683.515,
    "wasted_bytes_ci_low": 7493.792,
    "wasted_bytes_ci_high": 7881.221875,
    "sent_bytes_mean": 58751.705,
    "sent_bytes_ci_low": 58693.628375,
    "sent_bytes_ci_high": 58801.956125000004,
    "final_quality_utility_mean": 0.9798378915967473,
    "final_quality_utility_ci_low": 0.9770268345836368,
    "final_quality_utility_ci_high": 0.9826731092362712,
    "stall_rate_mean": 0.04529801324503311,
    "stall_rate_ci_low": 0.04364238410596027,
    "stall_rate_ci_high": 0.04705298013245032,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 202.00927234680682,
    "startup_latency_ms_ci_low": 194.47911234400547,
    "startup_latency_ms_ci_high": 209.861960392166,
    "deadline_miss_rate_mean": 0.044801324503311264,
    "deadline_miss_rate_ci_low": 0.043344370860927156,
    "deadline_miss_rate_ci_high": 0.04635761589403973,
    "wasted_bytes_mean": 7758.02,
    "wasted_bytes_ci_low": 7530.8216250000005,
    "wasted_bytes_ci_high": 7983.1068749999995,
    "sent_bytes_mean": 58789.795,
    "sent_bytes_ci_low": 58746.54975,
    "sent_bytes_ci_high": 58836.148125,
    "final_quality_utility_mean": 0.9794117858933709,
    "final_quality_utility_ci_low": 0.9765352069639215,
    "final_quality_utility_ci_high": 0.9821525025189447,
    "stall_rate_mean": 0.04360927152317881,
    "stall_rate_ci_low": 0.04208609271523178,
    "stall_rate_ci_high": 0.04526490066225166,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 201.23292579508458,
    "startup_latency_ms_ci_low": 194.4997653692897,
    "startup_latency_ms_ci_high": 208.69365260542165,
    "deadline_miss_rate_mean": 0.04725165562913907,
    "deadline_miss_rate_ci_low": 0.04569453642384105,
    "deadline_miss_rate_ci_high": 0.04903973509933775,
    "wasted_bytes_mean": 7532.79,
    "wasted_bytes_ci_low": 7343.280125,
    "wasted_bytes_ci_high": 7744.686750000001,
    "sent_bytes_mean": 58779.295,
    "sent_bytes_ci_low": 58737.869125000005,
    "sent_bytes_ci_high": 58824.773125,
    "final_quality_utility_mean": 0.9821203273699349,
    "final_quality_utility_ci_low": 0.9792032035687968,
    "final_quality_utility_ci_high": 0.9849406414858477,
    "stall_rate_mean": 0.043410596026490056,
    "stall_rate_ci_low": 0.042052980132450325,
    "stall_rate_ci_high": 0.044900662251655635,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 10.500222548465501,
    "startup_latency_ms_ci_low": 5.067781107643965,
    "startup_latency_ms_ci_high": 15.950143792738821,
    "deadline_miss_rate_mean": -0.0018543046357615892,
    "deadline_miss_rate_ci_low": -0.0024834437086092716,
    "deadline_miss_rate_ci_high": -0.0012251655629139072,
    "wasted_bytes_mean": 150.725,
    "wasted_bytes_ci_low": -129.56799999999998,
    "wasted_bytes_ci_high": 440.48087499999974,
    "sent_bytes_mean": -27.59,
    "sent_bytes_ci_low": -99.75412499999999,
    "sent_bytes_ci_high": 34.144499999999944,
    "final_quality_utility_mean": -0.0022824357731875563,
    "final_quality_utility_ci_low": -0.006223180035896294,
    "final_quality_utility_ci_high": 0.0013736922383845774,
    "stall_rate_mean": 0.0018874172185430462,
    "stall_rate_ci_low": 0.0006953642384105961,
    "stall_rate_ci_high": 0.003079470198675497,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 10.500222548465501,
    "startup_latency_ms_ci_low": 5.179947348966121,
    "startup_latency_ms_ci_high": 15.765429202628626,
    "deadline_miss_rate_mean": -0.0018543046357615892,
    "deadline_miss_rate_ci_low": -0.002484271523178808,
    "deadline_miss_rate_ci_high": -0.001258278145695364,
    "wasted_bytes_mean": 150.725,
    "wasted_bytes_ci_low": -134.9925,
    "wasted_bytes_ci_high": 446.26874999999995,
    "sent_bytes_mean": -27.59,
    "sent_bytes_ci_low": -97.833,
    "sent_bytes_ci_high": 33.931124999999994,
    "final_quality_utility_mean": -0.0022824357731875563,
    "final_quality_utility_ci_low": -0.006090796940602936,
    "final_quality_utility_ci_high": 0.0014796587530607668,
    "stall_rate_mean": 0.0018874172185430462,
    "stall_rate_ci_low": 0.0006953642384105959,
    "stall_rate_ci_high": 0.003079470198675497,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 9.72387599674329,
    "startup_latency_ms_ci_low": 4.760884045644362,
    "startup_latency_ms_ci_high": 14.875486821904431,
    "deadline_miss_rate_mean": 0.0005960264900662252,
    "deadline_miss_rate_ci_low": 0.0001986754966887417,
    "deadline_miss_rate_ci_high": 0.0009933774834437086,
    "wasted_bytes_mean": -74.505,
    "wasted_bytes_ci_low": -367.398375,
    "wasted_bytes_ci_high": 226.62312499999996,
    "sent_bytes_mean": -38.09,
    "sent_bytes_ci_low": -111.26025,
    "sent_bytes_ci_high": 23.950874999999993,
    "final_quality_utility_mean": 0.0004261057033764898,
    "final_quality_utility_ci_low": -0.003529829044840239,
    "final_quality_utility_ci_high": 0.004255308088298922,
    "stall_rate_mean": 0.0016887417218543043,
    "stall_rate_ci_low": 0.0005629139072847683,
    "stall_rate_ci_high": 0.0027814569536423837,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 245.12935766995378,
    "startup_latency_ms_ci_low": 231.65153345426788,
    "startup_latency_ms_ci_high": 259.19868623424384,
    "deadline_miss_rate_mean": 0.053443708609271515,
    "deadline_miss_rate_ci_low": 0.05089403973509934,
    "deadline_miss_rate_ci_high": 0.05642466887417219,
    "wasted_bytes_mean": 8842.27,
    "wasted_bytes_ci_low": 8529.908625,
    "wasted_bytes_ci_high": 9148.151875,
    "sent_bytes_mean": 59214.04,
    "sent_bytes_ci_low": 59098.978875,
    "sent_bytes_ci_high": 59330.704249999995,
    "final_quality_utility_mean": 0.9639390405717063,
    "final_quality_utility_ci_low": 0.9587894718676571,
    "final_quality_utility_ci_high": 0.9690062794249753,
    "stall_rate_mean": 0.05195364238410596,
    "stall_rate_ci_low": 0.04933692052980131,
    "stall_rate_ci_high": 0.05493377483443709,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 253.6967974185879,
    "startup_latency_ms_ci_low": 240.4386295017585,
    "startup_latency_ms_ci_high": 268.34301321865007,
    "deadline_miss_rate_mean": 0.05536423841059603,
    "deadline_miss_rate_ci_low": 0.04890728476821191,
    "deadline_miss_rate_ci_high": 0.0671548013245033,
    "wasted_bytes_mean": 8882.455,
    "wasted_bytes_ci_low": 8623.2395,
    "wasted_bytes_ci_high": 9146.042125,
    "sent_bytes_mean": 59008.74,
    "sent_bytes_ci_low": 58886.820375,
    "sent_bytes_ci_high": 59128.470375,
    "final_quality_utility_mean": 0.9631936851639604,
    "final_quality_utility_ci_low": 0.9578136156933963,
    "final_quality_utility_ci_high": 0.968333149365486,
    "stall_rate_mean": 0.05360927152317881,
    "stall_rate_ci_low": 0.05089403973509934,
    "stall_rate_ci_high": 0.05655629139072848,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 246.09754709741551,
    "startup_latency_ms_ci_low": 232.8496006854973,
    "startup_latency_ms_ci_high": 260.55921423946023,
    "deadline_miss_rate_mean": 0.0933112582781457,
    "deadline_miss_rate_ci_low": 0.06639072847682119,
    "deadline_miss_rate_ci_high": 0.12268211920529801,
    "wasted_bytes_mean": 9717.075,
    "wasted_bytes_ci_low": 9343.98775,
    "wasted_bytes_ci_high": 10100.608875,
    "sent_bytes_mean": 59192.78,
    "sent_bytes_ci_low": 59081.43675,
    "sent_bytes_ci_high": 59313.151375,
    "final_quality_utility_mean": 0.9531024157834491,
    "final_quality_utility_ci_low": 0.9449889202453694,
    "final_quality_utility_ci_high": 0.9602585129697668,
    "stall_rate_mean": 0.05218543046357615,
    "stall_rate_ci_low": 0.04950331125827814,
    "stall_rate_ci_high": 0.055067052980132446,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 245.12935766995378,
    "startup_latency_ms_ci_low": 230.87349730695283,
    "startup_latency_ms_ci_high": 258.9977971618719,
    "deadline_miss_rate_mean": 0.053443708609271515,
    "deadline_miss_rate_ci_low": 0.050695364238410597,
    "deadline_miss_rate_ci_high": 0.05635761589403974,
    "wasted_bytes_mean": 8842.27,
    "wasted_bytes_ci_low": 8534.587125,
    "wasted_bytes_ci_high": 9172.228,
    "sent_bytes_mean": 59214.04,
    "sent_bytes_ci_low": 59099.619125000005,
    "sent_bytes_ci_high": 59338.524,
    "final_quality_utility_mean": 0.9639390405717063,
    "final_quality_utility_ci_low": 0.9586052960794432,
    "final_quality_utility_ci_high": 0.9690713257422249,
    "stall_rate_mean": 0.05195364238410596,
    "stall_rate_ci_low": 0.04927152317880795,
    "stall_rate_ci_high": 0.054701986754966875,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.567439748634092,
    "startup_latency_ms_ci_low": 2.2012640074802037,
    "startup_latency_ms_ci_high": 15.144868741941615,
    "deadline_miss_rate_mean": 0.001920529801324503,
    "deadline_miss_rate_ci_low": -0.003741721854304636,
    "deadline_miss_rate_ci_high": 0.012019867549668875,
    "wasted_bytes_mean": 40.185,
    "wasted_bytes_ci_low": -281.90275,
    "wasted_bytes_ci_high": 354.23649999999947,
    "sent_bytes_mean": -205.3,
    "sent_bytes_ci_low": -350.46375,
    "sent_bytes_ci_high": -84.60375000000003,
    "final_quality_utility_mean": -0.0007453554077459484,
    "final_quality_utility_ci_low": -0.005591678364222995,
    "final_quality_utility_ci_high": 0.00398964698194148,
    "stall_rate_mean": 0.001655629139072848,
    "stall_rate_ci_low": 0.00026407284768211874,
    "stall_rate_ci_high": 0.0030463576158940393,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.567439748634092,
    "startup_latency_ms_ci_low": 2.0637619693040716,
    "startup_latency_ms_ci_high": 15.605402148667533,
    "deadline_miss_rate_mean": 0.001920529801324503,
    "deadline_miss_rate_ci_low": -0.003774834437086093,
    "deadline_miss_rate_ci_high": 0.012053807947019862,
    "wasted_bytes_mean": 40.185,
    "wasted_bytes_ci_low": -290.33475000000004,
    "wasted_bytes_ci_high": 362.3758749999999,
    "sent_bytes_mean": -205.3,
    "sent_bytes_ci_low": -338.91125,
    "sent_bytes_ci_high": -75.32337500000018,
    "final_quality_utility_mean": -0.0007453554077459484,
    "final_quality_utility_ci_low": -0.005345480120159263,
    "final_quality_utility_ci_high": 0.0036668646869965505,
    "stall_rate_mean": 0.001655629139072848,
    "stall_rate_ci_low": 0.0002317880794701984,
    "stall_rate_ci_high": 0.0030463576158940397,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.599250321172352,
    "startup_latency_ms_ci_low": 0.9279806617224274,
    "startup_latency_ms_ci_high": 14.081612568415673,
    "deadline_miss_rate_mean": -0.03794701986754967,
    "deadline_miss_rate_ci_low": -0.06612582781456953,
    "deadline_miss_rate_ci_high": -0.014270695364238414,
    "wasted_bytes_mean": -834.62,
    "wasted_bytes_ci_low": -1146.7250000000001,
    "wasted_bytes_ci_high": -510.0471250000001,
    "sent_bytes_mean": -184.04,
    "sent_bytes_ci_low": -317.595625,
    "sent_bytes_ci_high": -60.16337500000001,
    "final_quality_utility_mean": 0.010091269380511213,
    "final_quality_utility_ci_low": 0.0050504224713945915,
    "final_quality_utility_ci_high": 0.015398215251233187,
    "stall_rate_mean": 0.0014238410596026491,
    "stall_rate_ci_low": -2.0990154059319356e-19,
    "stall_rate_ci_high": 0.002814569536423841,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.41145666764479,
    "startup_latency_ms_ci_low": 174.8827624064819,
    "startup_latency_ms_ci_high": 184.198271968855,
    "deadline_miss_rate_mean": 0.046754966887417225,
    "deadline_miss_rate_ci_low": 0.045629139072847685,
    "deadline_miss_rate_ci_high": 0.04811258278145696,
    "wasted_bytes_mean": 11106.48,
    "wasted_bytes_ci_low": 10881.859750000001,
    "wasted_bytes_ci_high": 11326.666,
    "sent_bytes_mean": 62260.425,
    "sent_bytes_ci_low": 62237.01,
    "sent_bytes_ci_high": 62288.162500000006,
    "final_quality_utility_mean": 0.9797698028729588,
    "final_quality_utility_ci_low": 0.9766787089302584,
    "final_quality_utility_ci_high": 0.982568775207802,
    "stall_rate_mean": 0.0390728476821192,
    "stall_rate_ci_low": 0.03814569536423841,
    "stall_rate_ci_high": 0.040066225165562915,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 202.1216332814299,
    "startup_latency_ms_ci_low": 196.80903831981743,
    "startup_latency_ms_ci_high": 208.16058065987727,
    "deadline_miss_rate_mean": 0.04374172185430464,
    "deadline_miss_rate_ci_low": 0.04278062913907284,
    "deadline_miss_rate_ci_high": 0.0447682119205298,
    "wasted_bytes_mean": 7643.98,
    "wasted_bytes_ci_low": 7453.2964999999995,
    "wasted_bytes_ci_high": 7852.714375,
    "sent_bytes_mean": 58737.42,
    "sent_bytes_ci_low": 58699.41925,
    "sent_bytes_ci_high": 58773.599,
    "final_quality_utility_mean": 0.9807492727697397,
    "final_quality_utility_ci_low": 0.9782845048351038,
    "final_quality_utility_ci_high": 0.9832605365317658,
    "stall_rate_mean": 0.04341059602649007,
    "stall_rate_ci_low": 0.04228476821192053,
    "stall_rate_ci_high": 0.04463576158940397,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 196.90044627416745,
    "startup_latency_ms_ci_low": 191.67703307344627,
    "startup_latency_ms_ci_high": 202.7932748620495,
    "deadline_miss_rate_mean": 0.04331125827814569,
    "deadline_miss_rate_ci_low": 0.0423501655629139,
    "deadline_miss_rate_ci_high": 0.04450331125827814,
    "wasted_bytes_mean": 7556.38,
    "wasted_bytes_ci_low": 7372.046625,
    "wasted_bytes_ci_high": 7744.79375,
    "sent_bytes_mean": 58769.885,
    "sent_bytes_ci_low": 58735.69475,
    "sent_bytes_ci_high": 58806.400875,
    "final_quality_utility_mean": 0.9799996009446373,
    "final_quality_utility_ci_low": 0.9772315268488512,
    "final_quality_utility_ci_high": 0.9824874320788296,
    "stall_rate_mean": 0.042218543046357616,
    "stall_rate_ci_low": 0.041092715231788084,
    "stall_rate_ci_high": 0.0433774834437086,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.41145666764479,
    "startup_latency_ms_ci_low": 174.74287245829342,
    "startup_latency_ms_ci_high": 184.42899643861904,
    "deadline_miss_rate_mean": 0.046754966887417225,
    "deadline_miss_rate_ci_low": 0.045629139072847685,
    "deadline_miss_rate_ci_high": 0.04817963576158941,
    "wasted_bytes_mean": 11106.48,
    "wasted_bytes_ci_low": 10904.48675,
    "wasted_bytes_ci_high": 11321.014,
    "sent_bytes_mean": 62260.425,
    "sent_bytes_ci_low": 62238.45,
    "sent_bytes_ci_high": 62288.293375,
    "final_quality_utility_mean": 0.9797698028729588,
    "final_quality_utility_ci_low": 0.9767002883116122,
    "final_quality_utility_ci_high": 0.9825937696992836,
    "stall_rate_mean": 0.0390728476821192,
    "stall_rate_ci_low": 0.03817798013245033,
    "stall_rate_ci_high": 0.0401001655629139,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 22.710176613785134,
    "startup_latency_ms_ci_low": 18.901063135308387,
    "startup_latency_ms_ci_high": 26.959977008327126,
    "deadline_miss_rate_mean": -0.0030132450331125825,
    "deadline_miss_rate_ci_low": -0.0036092715231788074,
    "deadline_miss_rate_ci_high": -0.0024172185430463575,
    "wasted_bytes_mean": -3462.5,
    "wasted_bytes_ci_low": -3761.6102499999997,
    "wasted_bytes_ci_high": -3145.58575,
    "sent_bytes_mean": -3523.005,
    "sent_bytes_ci_low": -3566.180125,
    "sent_bytes_ci_high": -3487.154625,
    "final_quality_utility_mean": 0.0009794698967809168,
    "final_quality_utility_ci_low": -0.002920957906115665,
    "final_quality_utility_ci_high": 0.0049019418781036045,
    "stall_rate_mean": 0.004337748344370861,
    "stall_rate_ci_low": 0.003443708609271523,
    "stall_rate_ci_high": 0.005264900662251655,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 22.710176613785134,
    "startup_latency_ms_ci_low": 18.694562644566293,
    "startup_latency_ms_ci_high": 26.752747089066307,
    "deadline_miss_rate_mean": -0.0030132450331125825,
    "deadline_miss_rate_ci_low": -0.0036423841059602647,
    "deadline_miss_rate_ci_high": -0.0024163907284768253,
    "wasted_bytes_mean": -3462.5,
    "wasted_bytes_ci_low": -3768.96775,
    "wasted_bytes_ci_high": -3171.5216250000003,
    "sent_bytes_mean": -3523.005,
    "sent_bytes_ci_low": -3564.7846250000002,
    "sent_bytes_ci_high": -3487.178125,
    "final_quality_utility_mean": 0.0009794698967809168,
    "final_quality_utility_ci_low": -0.002838548194435539,
    "final_quality_utility_ci_high": 0.00497948447795588,
    "stall_rate_mean": 0.004337748344370861,
    "stall_rate_ci_low": 0.003509933774834437,
    "stall_rate_ci_high": 0.005264900662251655,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.221187007262461,
    "startup_latency_ms_ci_low": -0.14568210827614309,
    "startup_latency_ms_ci_high": 10.767293247876582,
    "deadline_miss_rate_mean": 0.0004304635761589404,
    "deadline_miss_rate_ci_low": -0.0001324503311258278,
    "deadline_miss_rate_ci_high": 0.0009933774834437084,
    "wasted_bytes_mean": 87.6,
    "wasted_bytes_ci_low": -188.038125,
    "wasted_bytes_ci_high": 357.95687499999985,
    "sent_bytes_mean": -32.465,
    "sent_bytes_ci_low": -84.048125,
    "sent_bytes_ci_high": 16.210624999999997,
    "final_quality_utility_mean": 0.0007496718251023871,
    "final_quality_utility_ci_low": -0.002941713680091719,
    "final_quality_utility_ci_high": 0.004382340991308855,
    "stall_rate_mean": 0.0011920529801324503,
    "stall_rate_ci_low": 6.539735099337752e-05,
    "stall_rate_ci_high": 0.0023187086092715187,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 218.63745056884676,
    "startup_latency_ms_ci_low": 207.75213202622382,
    "startup_latency_ms_ci_high": 230.7466278877893,
    "deadline_miss_rate_mean": 0.05288079470198676,
    "deadline_miss_rate_ci_low": 0.05033029801324503,
    "deadline_miss_rate_ci_high": 0.05582781456953642,
    "wasted_bytes_mean": 12193.53,
    "wasted_bytes_ci_low": 11909.320125,
    "wasted_bytes_ci_high": 12487.717875,
    "sent_bytes_mean": 62701.31,
    "sent_bytes_ci_low": 62565.172,
    "sent_bytes_ci_high": 62845.91125,
    "final_quality_utility_mean": 0.9612384516130832,
    "final_quality_utility_ci_low": 0.9567180078881804,
    "final_quality_utility_ci_high": 0.9657483752414029,
    "stall_rate_mean": 0.046788079470198675,
    "stall_rate_ci_low": 0.04446937086092715,
    "stall_rate_ci_high": 0.04933857615894039,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 239.58427011356056,
    "startup_latency_ms_ci_low": 228.49475205343944,
    "startup_latency_ms_ci_high": 252.0627258496041,
    "deadline_miss_rate_mean": 0.053841059602649004,
    "deadline_miss_rate_ci_low": 0.047516556291390726,
    "deadline_miss_rate_ci_high": 0.06476903973509934,
    "wasted_bytes_mean": 8690.9,
    "wasted_bytes_ci_low": 8426.894625,
    "wasted_bytes_ci_high": 8952.4795,
    "sent_bytes_mean": 59042.385,
    "sent_bytes_ci_low": 58893.347125,
    "sent_bytes_ci_high": 59196.870624999996,
    "final_quality_utility_mean": 0.9620311655610172,
    "final_quality_utility_ci_low": 0.9564528078836659,
    "final_quality_utility_ci_high": 0.9676168861830288,
    "stall_rate_mean": 0.05086092715231788,
    "stall_rate_ci_low": 0.048642384105960265,
    "stall_rate_ci_high": 0.05327814569536424,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 240.17663796758373,
    "startup_latency_ms_ci_low": 227.65375637480406,
    "startup_latency_ms_ci_high": 253.14827276949956,
    "deadline_miss_rate_mean": 0.0832450331125828,
    "deadline_miss_rate_ci_low": 0.060662251655629135,
    "deadline_miss_rate_ci_high": 0.11109354304635762,
    "wasted_bytes_mean": 9882.765,
    "wasted_bytes_ci_low": 9510.751624999999,
    "wasted_bytes_ci_high": 10269.47875,
    "sent_bytes_mean": 59300.0,
    "sent_bytes_ci_low": 59151.204874999996,
    "sent_bytes_ci_high": 59465.345250000006,
    "final_quality_utility_mean": 0.9482931881283544,
    "final_quality_utility_ci_low": 0.9401654170708525,
    "final_quality_utility_ci_high": 0.9560967606078845,
    "stall_rate_mean": 0.05096026490066225,
    "stall_rate_ci_low": 0.04847682119205298,
    "stall_rate_ci_high": 0.05347764900662251,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 218.63745056884676,
    "startup_latency_ms_ci_low": 207.03416541801707,
    "startup_latency_ms_ci_high": 230.82425769392998,
    "deadline_miss_rate_mean": 0.05288079470198676,
    "deadline_miss_rate_ci_low": 0.050364238410596035,
    "deadline_miss_rate_ci_high": 0.055860927152317885,
    "wasted_bytes_mean": 12193.53,
    "wasted_bytes_ci_low": 11910.544125,
    "wasted_bytes_ci_high": 12484.3295,
    "sent_bytes_mean": 62701.31,
    "sent_bytes_ci_low": 62566.156500000005,
    "sent_bytes_ci_high": 62854.005875,
    "final_quality_utility_mean": 0.9612384516130832,
    "final_quality_utility_ci_low": 0.956568101569653,
    "final_quality_utility_ci_high": 0.9656051570070382,
    "stall_rate_mean": 0.046788079470198675,
    "stall_rate_ci_low": 0.044568708609271514,
    "stall_rate_ci_high": 0.04913907284768212,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 20.946819544713772,
    "startup_latency_ms_ci_low": 15.686091865064098,
    "startup_latency_ms_ci_high": 26.883421159065197,
    "deadline_miss_rate_mean": 0.0009602649006622505,
    "deadline_miss_rate_ci_low": -0.004603476821192053,
    "deadline_miss_rate_ci_high": 0.010863410596026475,
    "wasted_bytes_mean": -3502.63,
    "wasted_bytes_ci_low": -3802.394625,
    "wasted_bytes_ci_high": -3206.967125,
    "sent_bytes_mean": -3658.925,
    "sent_bytes_ci_low": -3798.35525,
    "sent_bytes_ci_high": -3530.49975,
    "final_quality_utility_mean": 0.0007927139479339623,
    "final_quality_utility_ci_low": -0.004763402876670704,
    "final_quality_utility_ci_high": 0.006103919406558938,
    "stall_rate_mean": 0.004072847682119205,
    "stall_rate_ci_low": 0.0028476821192052974,
    "stall_rate_ci_high": 0.005331125827814569,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 20.946819544713772,
    "startup_latency_ms_ci_low": 15.47937752330699,
    "startup_latency_ms_ci_high": 26.441429072752957,
    "deadline_miss_rate_mean": 0.0009602649006622505,
    "deadline_miss_rate_ci_low": -0.004768211920529802,
    "deadline_miss_rate_ci_high": 0.01096026490066225,
    "wasted_bytes_mean": -3502.63,
    "wasted_bytes_ci_low": -3796.8875000000003,
    "wasted_bytes_ci_high": -3203.71725,
    "sent_bytes_mean": -3658.925,
    "sent_bytes_ci_low": -3805.23025,
    "sent_bytes_ci_high": -3531.013875,
    "final_quality_utility_mean": 0.0007927139479339623,
    "final_quality_utility_ci_low": -0.004396852869489516,
    "final_quality_utility_ci_high": 0.006292169739417318,
    "stall_rate_mean": 0.004072847682119205,
    "stall_rate_ci_low": 0.0028807947019867546,
    "stall_rate_ci_high": 0.005364238410596026,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.592367854023208,
    "startup_latency_ms_ci_low": -6.306303307914956,
    "startup_latency_ms_ci_high": 5.339966559516386,
    "deadline_miss_rate_mean": -0.029403973509933776,
    "deadline_miss_rate_ci_low": -0.05344453642384106,
    "deadline_miss_rate_ci_high": -0.009899834437086098,
    "wasted_bytes_mean": -1191.865,
    "wasted_bytes_ci_low": -1512.191125,
    "wasted_bytes_ci_high": -888.3040000000002,
    "sent_bytes_mean": -257.615,
    "sent_bytes_ci_low": -413.69075,
    "sent_bytes_ci_high": -123.47612500000005,
    "final_quality_utility_mean": 0.01373797743266273,
    "final_quality_utility_ci_low": 0.009460670812144325,
    "final_quality_utility_ci_high": 0.018301251035672376,
    "stall_rate_mean": -9.933774834437096e-05,
    "stall_rate_ci_low": -0.0013253311258278144,
    "stall_rate_ci_high": 0.0012251655629139072,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 201.23292579508458,
    "startup_latency_ms_ci_low": 194.43256458707145,
    "startup_latency_ms_ci_high": 208.68335709788255,
    "deadline_miss_rate_mean": 0.047384105960264905,
    "deadline_miss_rate_ci_low": 0.04579470198675496,
    "deadline_miss_rate_ci_high": 0.049139072847682125,
    "wasted_bytes_mean": 10159.31,
    "wasted_bytes_ci_low": 9716.9165,
    "wasted_bytes_ci_high": 10627.15675,
    "sent_bytes_mean": 58779.295,
    "sent_bytes_ci_low": 58739.998,
    "sent_bytes_ci_high": 58826.230500000005,
    "final_quality_utility_mean": 0.9796947329044207,
    "final_quality_utility_ci_low": 0.9763876846916821,
    "final_quality_utility_ci_high": 0.9829777455037012,
    "stall_rate_mean": 0.043410596026490056,
    "stall_rate_ci_low": 0.04208609271523178,
    "stall_rate_ci_high": 0.044934602649006616,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 211.73314834355014,
    "startup_latency_ms_ci_low": 203.29576052753754,
    "startup_latency_ms_ci_high": 220.61168036010366,
    "deadline_miss_rate_mean": 0.045662251655629135,
    "deadline_miss_rate_ci_low": 0.04420529801324503,
    "deadline_miss_rate_ci_high": 0.047284768211920535,
    "wasted_bytes_mean": 10537.395,
    "wasted_bytes_ci_low": 10119.064999999999,
    "wasted_bytes_ci_high": 10971.403124999999,
    "sent_bytes_mean": 58751.705,
    "sent_bytes_ci_low": 58694.75975,
    "sent_bytes_ci_high": 58804.141125,
    "final_quality_utility_mean": 0.9770117550052347,
    "final_quality_utility_ci_low": 0.9736097698027023,
    "final_quality_utility_ci_high": 0.980071101537764,
    "stall_rate_mean": 0.04529801324503311,
    "stall_rate_ci_low": 0.04370860927152318,
    "stall_rate_ci_high": 0.046987582781456955,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 202.00927234680682,
    "startup_latency_ms_ci_low": 194.86609457522857,
    "startup_latency_ms_ci_high": 209.87325139637227,
    "deadline_miss_rate_mean": 0.044900662251655635,
    "deadline_miss_rate_ci_low": 0.043442880794701974,
    "deadline_miss_rate_ci_high": 0.04649089403973509,
    "wasted_bytes_mean": 10558.26,
    "wasted_bytes_ci_low": 10107.54175,
    "wasted_bytes_ci_high": 11060.82675,
    "sent_bytes_mean": 58789.795,
    "sent_bytes_ci_low": 58748.488874999995,
    "sent_bytes_ci_high": 58837.558125,
    "final_quality_utility_mean": 0.9771600098449595,
    "final_quality_utility_ci_low": 0.9739326907488199,
    "final_quality_utility_ci_high": 0.980124333493822,
    "stall_rate_mean": 0.04360927152317881,
    "stall_rate_ci_low": 0.04208609271523178,
    "stall_rate_ci_high": 0.04523178807947019,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 201.23292579508458,
    "startup_latency_ms_ci_low": 194.2955667915895,
    "startup_latency_ms_ci_high": 208.568734564303,
    "deadline_miss_rate_mean": 0.047384105960264905,
    "deadline_miss_rate_ci_low": 0.045893211920529794,
    "deadline_miss_rate_ci_high": 0.049073675496688736,
    "wasted_bytes_mean": 10159.31,
    "wasted_bytes_ci_low": 9744.468375,
    "wasted_bytes_ci_high": 10587.171875,
    "sent_bytes_mean": 58779.295,
    "sent_bytes_ci_low": 58739.816125,
    "sent_bytes_ci_high": 58824.5855,
    "final_quality_utility_mean": 0.9796947329044207,
    "final_quality_utility_ci_low": 0.9764743201466425,
    "final_quality_utility_ci_high": 0.9829256398185279,
    "stall_rate_mean": 0.043410596026490056,
    "stall_rate_ci_low": 0.04201986754966887,
    "stall_rate_ci_high": 0.04486754966887418,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 10.500222548465501,
    "startup_latency_ms_ci_low": 5.092920464994244,
    "startup_latency_ms_ci_high": 15.775066495368728,
    "deadline_miss_rate_mean": -0.0017218543046357616,
    "deadline_miss_rate_ci_low": -0.002417218543046357,
    "deadline_miss_rate_ci_high": -0.0010264900662251655,
    "wasted_bytes_mean": 378.085,
    "wasted_bytes_ci_low": -199.317125,
    "wasted_bytes_ci_high": 973.050625,
    "sent_bytes_mean": -27.59,
    "sent_bytes_ci_low": -99.053375,
    "sent_bytes_ci_high": 33.68049999999997,
    "final_quality_utility_mean": -0.002682977899186024,
    "final_quality_utility_ci_low": -0.0071100349073475524,
    "final_quality_utility_ci_high": 0.00163866812547832,
    "stall_rate_mean": 0.0018874172185430462,
    "stall_rate_ci_low": 0.0006945364238410593,
    "stall_rate_ci_high": 0.0030802980132450287,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 10.500222548465501,
    "startup_latency_ms_ci_low": 5.346556382812478,
    "startup_latency_ms_ci_high": 15.712598097551549,
    "deadline_miss_rate_mean": -0.0017218543046357616,
    "deadline_miss_rate_ci_low": -0.002417218543046357,
    "deadline_miss_rate_ci_high": -0.0010264900662251655,
    "wasted_bytes_mean": 378.085,
    "wasted_bytes_ci_low": -209.52075,
    "wasted_bytes_ci_high": 957.32425,
    "sent_bytes_mean": -27.59,
    "sent_bytes_ci_low": -103.114875,
    "sent_bytes_ci_high": 34.96262499999999,
    "final_quality_utility_mean": -0.002682977899186024,
    "final_quality_utility_ci_low": -0.006823891154557912,
    "final_quality_utility_ci_high": 0.0015105928487083226,
    "stall_rate_mean": 0.0018874172185430462,
    "stall_rate_ci_low": 0.0006953642384105959,
    "stall_rate_ci_high": 0.003079470198675496,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 9.72387599674329,
    "startup_latency_ms_ci_low": 4.569178089910296,
    "startup_latency_ms_ci_high": 15.010569408742462,
    "deadline_miss_rate_mean": 0.0007615894039735099,
    "deadline_miss_rate_ci_low": 0.0002649006622516558,
    "deadline_miss_rate_ci_high": 0.001258278145695364,
    "wasted_bytes_mean": -20.865,
    "wasted_bytes_ci_low": -678.24775,
    "wasted_bytes_ci_high": 625.378375,
    "sent_bytes_mean": -38.09,
    "sent_bytes_ci_low": -112.4285,
    "sent_bytes_ci_high": 27.580999999999886,
    "final_quality_utility_mean": -0.00014825483972483956,
    "final_quality_utility_ci_low": -0.004429393439328697,
    "final_quality_utility_ci_high": 0.004297586575328237,
    "stall_rate_mean": 0.0016887417218543043,
    "stall_rate_ci_low": 0.0006291390728476821,
    "stall_rate_ci_high": 0.0027814569536423837,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 245.12935766995378,
    "startup_latency_ms_ci_low": 231.20221766305153,
    "startup_latency_ms_ci_high": 259.5938630809778,
    "deadline_miss_rate_mean": 0.054470198675496684,
    "deadline_miss_rate_ci_low": 0.051754139072847684,
    "deadline_miss_rate_ci_high": 0.05741721854304636,
    "wasted_bytes_mean": 13428.64,
    "wasted_bytes_ci_low": 12704.918375000001,
    "wasted_bytes_ci_high": 14149.079,
    "sent_bytes_mean": 59214.04,
    "sent_bytes_ci_low": 59098.226,
    "sent_bytes_ci_high": 59331.50075,
    "final_quality_utility_mean": 0.9599888904900346,
    "final_quality_utility_ci_low": 0.9546138726462055,
    "final_quality_utility_ci_high": 0.9654528564202017,
    "stall_rate_mean": 0.05195364238410596,
    "stall_rate_ci_low": 0.049171357615894036,
    "stall_rate_ci_high": 0.05483443708609271,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 253.6967974185879,
    "startup_latency_ms_ci_low": 239.7800077812502,
    "startup_latency_ms_ci_high": 268.47373045537006,
    "deadline_miss_rate_mean": 0.056490066225165565,
    "deadline_miss_rate_ci_low": 0.05,
    "deadline_miss_rate_ci_high": 0.06745198675496689,
    "wasted_bytes_mean": 13469.175,
    "wasted_bytes_ci_low": 12872.52925,
    "wasted_bytes_ci_high": 14075.53675,
    "sent_bytes_mean": 59008.74,
    "sent_bytes_ci_low": 58892.835374999995,
    "sent_bytes_ci_high": 59134.8085,
    "final_quality_utility_mean": 0.9590806279034141,
    "final_quality_utility_ci_low": 0.9533639114581017,
    "final_quality_utility_ci_high": 0.9646991434967787,
    "stall_rate_mean": 0.05360927152317881,
    "stall_rate_ci_low": 0.050860927152317895,
    "stall_rate_ci_high": 0.0564569536423841,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 246.09754709741554,
    "startup_latency_ms_ci_low": 232.18994645028428,
    "startup_latency_ms_ci_high": 260.6281585330833,
    "deadline_miss_rate_mean": 0.09493377483443709,
    "deadline_miss_rate_ci_low": 0.06996523178807947,
    "deadline_miss_rate_ci_high": 0.1241067880794702,
    "wasted_bytes_mean": 15025.89,
    "wasted_bytes_ci_low": 14181.184375,
    "wasted_bytes_ci_high": 15979.548999999999,
    "sent_bytes_mean": 59192.78,
    "sent_bytes_ci_low": 59084.081375,
    "sent_bytes_ci_high": 59307.549625,
    "final_quality_utility_mean": 0.9489226234697198,
    "final_quality_utility_ci_low": 0.9401044391311032,
    "final_quality_utility_ci_high": 0.9569818363587969,
    "stall_rate_mean": 0.05218543046357616,
    "stall_rate_ci_low": 0.049470198675496686,
    "stall_rate_ci_high": 0.05509933774834437,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 245.12935766995378,
    "startup_latency_ms_ci_low": 231.18040564591587,
    "startup_latency_ms_ci_high": 259.98305870397155,
    "deadline_miss_rate_mean": 0.054470198675496684,
    "deadline_miss_rate_ci_low": 0.051821192052980136,
    "deadline_miss_rate_ci_high": 0.05731788079470199,
    "wasted_bytes_mean": 13428.64,
    "wasted_bytes_ci_low": 12673.72175,
    "wasted_bytes_ci_high": 14167.130375,
    "sent_bytes_mean": 59214.04,
    "sent_bytes_ci_low": 59100.5655,
    "sent_bytes_ci_high": 59332.259375,
    "final_quality_utility_mean": 0.9599888904900346,
    "final_quality_utility_ci_low": 0.9544961571825773,
    "final_quality_utility_ci_high": 0.9655152023637701,
    "stall_rate_mean": 0.05195364238410596,
    "stall_rate_ci_low": 0.04920529801324504,
    "stall_rate_ci_high": 0.05483443708609271,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 8.567439748634092,
    "startup_latency_ms_ci_low": 1.4549798492719446,
    "startup_latency_ms_ci_high": 15.051076837233246,
    "deadline_miss_rate_mean": 0.002019867549668874,
    "deadline_miss_rate_ci_low": -0.0037748344370860925,
    "deadline_miss_rate_ci_high": 0.012285596026490061,
    "wasted_bytes_mean": 40.535,
    "wasted_bytes_ci_low": -598.88875,
    "wasted_bytes_ci_high": 668.6184999999994,
    "sent_bytes_mean": -205.3,
    "sent_bytes_ci_low": -349.007875,
    "sent_bytes_ci_high": -81.04987500000003,
    "final_quality_utility_mean": -0.0009082625866204674,
    "final_quality_utility_ci_low": -0.005718897567480261,
    "final_quality_utility_ci_high": 0.004290600374586438,
    "stall_rate_mean": 0.001655629139072848,
    "stall_rate_ci_low": 0.00029801324503311237,
    "stall_rate_ci_high": 0.0030132450331125825,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 8.567439748634092,
    "startup_latency_ms_ci_low": 1.8043719363298982,
    "startup_latency_ms_ci_high": 15.515857685664193,
    "deadline_miss_rate_mean": 0.002019867549668874,
    "deadline_miss_rate_ci_low": -0.003675496688741722,
    "deadline_miss_rate_ci_high": 0.012815397350993372,
    "wasted_bytes_mean": 40.535,
    "wasted_bytes_ci_low": -650.93275,
    "wasted_bytes_ci_high": 688.0218749999999,
    "sent_bytes_mean": -205.3,
    "sent_bytes_ci_low": -337.165375,
    "sent_bytes_ci_high": -85.26325000000007,
    "final_quality_utility_mean": -0.0009082625866204674,
    "final_quality_utility_ci_low": -0.0058277854758541576,
    "final_quality_utility_ci_high": 0.0041820595246678475,
    "stall_rate_mean": 0.001655629139072848,
    "stall_rate_ci_low": 0.0002317880794701985,
    "stall_rate_ci_high": 0.0030463576158940397,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.599250321172352,
    "startup_latency_ms_ci_low": 1.2769519723935991,
    "startup_latency_ms_ci_high": 14.388378146947991,
    "deadline_miss_rate_mean": -0.03844370860927152,
    "deadline_miss_rate_ci_low": -0.06662334437086093,
    "deadline_miss_rate_ci_high": -0.014766556291390736,
    "wasted_bytes_mean": -1556.715,
    "wasted_bytes_ci_low": -2237.881625,
    "wasted_bytes_ci_high": -909.3697500000002,
    "sent_bytes_mean": -184.04,
    "sent_bytes_ci_low": -332.32687500000003,
    "sent_bytes_ci_high": -61.069375000000115,
    "final_quality_utility_mean": 0.010158004433694343,
    "final_quality_utility_ci_low": 0.004391393085258376,
    "final_quality_utility_ci_high": 0.015643917773230757,
    "stall_rate_mean": 0.0014238410596026491,
    "stall_rate_ci_low": 6.622516556291383e-05,
    "stall_rate_ci_high": 0.002749172185430459,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.41145666764479,
    "startup_latency_ms_ci_low": 174.894229542441,
    "startup_latency_ms_ci_high": 184.51662673249857,
    "deadline_miss_rate_mean": 0.046754966887417225,
    "deadline_miss_rate_ci_low": 0.045596026490066235,
    "deadline_miss_rate_ci_high": 0.04814569536423841,
    "wasted_bytes_mean": 13732.88,
    "wasted_bytes_ci_low": 13303.63625,
    "wasted_bytes_ci_high": 14191.8195,
    "sent_bytes_mean": 62260.425,
    "sent_bytes_ci_low": 62238.45,
    "sent_bytes_ci_high": 62287.901,
    "final_quality_utility_mean": 0.9778250857931654,
    "final_quality_utility_ci_low": 0.9745785416273671,
    "final_quality_utility_ci_high": 0.98101603484388,
    "stall_rate_mean": 0.0390728476821192,
    "stall_rate_ci_low": 0.03814569536423841,
    "stall_rate_ci_high": 0.040066225165562915,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 202.1216332814299,
    "startup_latency_ms_ci_low": 196.54730801202783,
    "startup_latency_ms_ci_high": 207.95117137404537,
    "deadline_miss_rate_mean": 0.04400662251655629,
    "deadline_miss_rate_ci_low": 0.043046357615894044,
    "deadline_miss_rate_ci_high": 0.04506622516556291,
    "wasted_bytes_mean": 10368.58,
    "wasted_bytes_ci_low": 9966.378999999999,
    "wasted_bytes_ci_high": 10771.506875,
    "sent_bytes_mean": 58737.42,
    "sent_bytes_ci_low": 58702.111000000004,
    "sent_bytes_ci_high": 58774.38675,
    "final_quality_utility_mean": 0.9786475099101603,
    "final_quality_utility_ci_low": 0.9759288051841725,
    "final_quality_utility_ci_high": 0.9814094676009328,
    "stall_rate_mean": 0.04341059602649007,
    "stall_rate_ci_low": 0.04225165562913907,
    "stall_rate_ci_high": 0.04456953642384105,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 196.90044627416745,
    "startup_latency_ms_ci_low": 191.61887168181886,
    "startup_latency_ms_ci_high": 202.7467817016535,
    "deadline_miss_rate_mean": 0.043807947019867545,
    "deadline_miss_rate_ci_low": 0.04271440397350992,
    "deadline_miss_rate_ci_high": 0.045,
    "wasted_bytes_mean": 10241.18,
    "wasted_bytes_ci_low": 9833.382875,
    "wasted_bytes_ci_high": 10645.43275,
    "sent_bytes_mean": 58769.885,
    "sent_bytes_ci_low": 58735.615249999995,
    "sent_bytes_ci_high": 58806.356125,
    "final_quality_utility_mean": 0.9776947176776511,
    "final_quality_utility_ci_low": 0.9745734703270913,
    "final_quality_utility_ci_high": 0.9807477664316911,
    "stall_rate_mean": 0.042218543046357616,
    "stall_rate_ci_low": 0.041158940397351,
    "stall_rate_ci_high": 0.0433774834437086,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 179.41145666764479,
    "startup_latency_ms_ci_low": 174.98717073026359,
    "startup_latency_ms_ci_high": 184.39659160092555,
    "deadline_miss_rate_mean": 0.046754966887417225,
    "deadline_miss_rate_ci_low": 0.045629139072847685,
    "deadline_miss_rate_ci_high": 0.0480794701986755,
    "wasted_bytes_mean": 13732.88,
    "wasted_bytes_ci_low": 13300.72525,
    "wasted_bytes_ci_high": 14210.062,
    "sent_bytes_mean": 62260.425,
    "sent_bytes_ci_low": 62238.45,
    "sent_bytes_ci_high": 62289.34437499999,
    "final_quality_utility_mean": 0.9778250857931654,
    "final_quality_utility_ci_low": 0.9745642952937164,
    "final_quality_utility_ci_high": 0.9809165930767906,
    "stall_rate_mean": 0.0390728476821192,
    "stall_rate_ci_low": 0.0380794701986755,
    "stall_rate_ci_high": 0.040066225165562915,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 22.710176613785134,
    "startup_latency_ms_ci_low": 18.810287478197935,
    "startup_latency_ms_ci_high": 27.139906425526032,
    "deadline_miss_rate_mean": -0.002748344370860927,
    "deadline_miss_rate_ci_low": -0.0033443708609271518,
    "deadline_miss_rate_ci_high": -0.0021523178807947014,
    "wasted_bytes_mean": -3364.3,
    "wasted_bytes_ci_low": -3988.411,
    "wasted_bytes_ci_high": -2771.587875,
    "sent_bytes_mean": -3523.005,
    "sent_bytes_ci_low": -3563.3536249999997,
    "sent_bytes_ci_high": -3485.049375,
    "final_quality_utility_mean": 0.0008224241169946583,
    "final_quality_utility_ci_low": -0.0036615383535508147,
    "final_quality_utility_ci_high": 0.005182554045276728,
    "stall_rate_mean": 0.004337748344370861,
    "stall_rate_ci_low": 0.0034428807947019867,
    "stall_rate_ci_high": 0.005199503311258274,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 22.710176613785134,
    "startup_latency_ms_ci_low": 18.937875617275985,
    "startup_latency_ms_ci_high": 26.99519550575246,
    "deadline_miss_rate_mean": -0.002748344370860927,
    "deadline_miss_rate_ci_low": -0.0033774834437086095,
    "deadline_miss_rate_ci_high": -0.002152317880794702,
    "wasted_bytes_mean": -3364.3,
    "wasted_bytes_ci_low": -3944.38175,
    "wasted_bytes_ci_high": -2764.029625000001,
    "sent_bytes_mean": -3523.005,
    "sent_bytes_ci_low": -3567.9030000000002,
    "sent_bytes_ci_high": -3486.431375,
    "final_quality_utility_mean": 0.0008224241169946583,
    "final_quality_utility_ci_low": -0.003367321391910857,
    "final_quality_utility_ci_high": 0.005220773276086766,
    "stall_rate_mean": 0.004337748344370861,
    "stall_rate_ci_low": 0.003509933774834437,
    "stall_rate_ci_high": 0.005231788079470199,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.221187007262461,
    "startup_latency_ms_ci_low": -0.3753773971745689,
    "startup_latency_ms_ci_high": 10.74449277785342,
    "deadline_miss_rate_mean": 0.0001986754966887417,
    "deadline_miss_rate_ci_low": -0.00046357615894039724,
    "deadline_miss_rate_ci_high": 0.0007947019867549668,
    "wasted_bytes_mean": 127.4,
    "wasted_bytes_ci_low": -456.15112500000004,
    "wasted_bytes_ci_high": 700.5446249999993,
    "sent_bytes_mean": -32.465,
    "sent_bytes_ci_low": -85.97025,
    "sent_bytes_ci_high": 17.726249999999993,
    "final_quality_utility_mean": 0.0009527922325089811,
    "final_quality_utility_ci_low": -0.0030758396166250127,
    "final_quality_utility_ci_high": 0.004983969026984277,
    "stall_rate_mean": 0.0011920529801324503,
    "stall_rate_ci_low": 3.311258278145698e-05,
    "stall_rate_ci_high": 0.0023509933774834434,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 218.63745056884676,
    "startup_latency_ms_ci_low": 207.44646980309616,
    "startup_latency_ms_ci_high": 231.54169105410634,
    "deadline_miss_rate_mean": 0.05337748344370862,
    "deadline_miss_rate_ci_low": 0.05076158940397352,
    "deadline_miss_rate_ci_high": 0.05639072847682119,
    "wasted_bytes_mean": 16910.17,
    "wasted_bytes_ci_low": 16297.093625,
    "wasted_bytes_ci_high": 17544.879125,
    "sent_bytes_mean": 62701.31,
    "sent_bytes_ci_low": 62568.226749999994,
    "sent_bytes_ci_high": 62852.090625,
    "final_quality_utility_mean": 0.9570873893281652,
    "final_quality_utility_ci_low": 0.952139720916278,
    "final_quality_utility_ci_high": 0.9618102360458838,
    "stall_rate_mean": 0.046788079470198675,
    "stall_rate_ci_low": 0.04453642384105961,
    "stall_rate_ci_high": 0.04917301324503311,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 239.58427011356056,
    "startup_latency_ms_ci_low": 227.89676078845767,
    "startup_latency_ms_ci_high": 251.62224061526632,
    "deadline_miss_rate_mean": 0.05519867549668875,
    "deadline_miss_rate_ci_low": 0.04880711920529801,
    "deadline_miss_rate_ci_high": 0.06609271523178809,
    "wasted_bytes_mean": 13206.3,
    "wasted_bytes_ci_low": 12589.234124999999,
    "wasted_bytes_ci_high": 13895.131374999999,
    "sent_bytes_mean": 59042.385,
    "sent_bytes_ci_low": 58884.718125,
    "sent_bytes_ci_high": 59206.456875,
    "final_quality_utility_mean": 0.9582663585148938,
    "final_quality_utility_ci_low": 0.9519267268613472,
    "final_quality_utility_ci_high": 0.9644386763413758,
    "stall_rate_mean": 0.05086092715231788,
    "stall_rate_ci_low": 0.048642384105960265,
    "stall_rate_ci_high": 0.05334519867549669,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 240.17663796758373,
    "startup_latency_ms_ci_low": 227.6928620885942,
    "startup_latency_ms_ci_high": 253.2463052511976,
    "deadline_miss_rate_mean": 0.0891390728476821,
    "deadline_miss_rate_ci_low": 0.0655612582781457,
    "deadline_miss_rate_ci_high": 0.11731870860927153,
    "wasted_bytes_mean": 15531.525,
    "wasted_bytes_ci_low": 14652.6105,
    "wasted_bytes_ci_high": 16421.71675,
    "sent_bytes_mean": 59300.0,
    "sent_bytes_ci_low": 59155.64475,
    "sent_bytes_ci_high": 59468.404125,
    "final_quality_utility_mean": 0.9431581027408131,
    "final_quality_utility_ci_low": 0.9348918508570329,
    "final_quality_utility_ci_high": 0.9513066945592507,
    "stall_rate_mean": 0.05096026490066225,
    "stall_rate_ci_low": 0.048377483443708603,
    "stall_rate_ci_high": 0.0535115894039735,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 218.63745056884676,
    "startup_latency_ms_ci_low": 207.2365778330776,
    "startup_latency_ms_ci_high": 231.4392160861836,
    "deadline_miss_rate_mean": 0.05337748344370862,
    "deadline_miss_rate_ci_low": 0.05089238410596027,
    "deadline_miss_rate_ci_high": 0.05645778145695364,
    "wasted_bytes_mean": 16910.17,
    "wasted_bytes_ci_low": 16289.240249999999,
    "wasted_bytes_ci_high": 17554.209124999998,
    "sent_bytes_mean": 62701.31,
    "sent_bytes_ci_low": 62566.844375,
    "sent_bytes_ci_high": 62842.301250000004,
    "final_quality_utility_mean": 0.9570873893281652,
    "final_quality_utility_ci_low": 0.9519557892647688,
    "final_quality_utility_ci_high": 0.9621215532514442,
    "stall_rate_mean": 0.046788079470198675,
    "stall_rate_ci_low": 0.044568708609271514,
    "stall_rate_ci_high": 0.04920529801324503,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 20.946819544713772,
    "startup_latency_ms_ci_low": 15.0780187903697,
    "startup_latency_ms_ci_high": 26.638115406581736,
    "deadline_miss_rate_mean": 0.0018211920529801317,
    "deadline_miss_rate_ci_low": -0.003907284768211921,
    "deadline_miss_rate_ci_high": 0.011754966887417218,
    "wasted_bytes_mean": -3703.87,
    "wasted_bytes_ci_low": -4334.994875,
    "wasted_bytes_ci_high": -3066.913625,
    "sent_bytes_mean": -3658.925,
    "sent_bytes_ci_low": -3797.286625,
    "sent_bytes_ci_high": -3529.439375,
    "final_quality_utility_mean": 0.0011789691867287511,
    "final_quality_utility_ci_low": -0.00428218660214341,
    "final_quality_utility_ci_high": 0.006819264917711154,
    "stall_rate_mean": 0.004072847682119205,
    "stall_rate_ci_low": 0.0029130794701986745,
    "stall_rate_ci_high": 0.005266556291390719,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 20.946819544713772,
    "startup_latency_ms_ci_low": 15.312851325501503,
    "startup_latency_ms_ci_high": 26.67979169110663,
    "deadline_miss_rate_mean": 0.0018211920529801317,
    "deadline_miss_rate_ci_low": -0.003907284768211921,
    "deadline_miss_rate_ci_high": 0.011888245033112577,
    "wasted_bytes_mean": -3703.87,
    "wasted_bytes_ci_low": -4331.9515,
    "wasted_bytes_ci_high": -3079.160375,
    "sent_bytes_mean": -3658.925,
    "sent_bytes_ci_low": -3801.4347500000003,
    "sent_bytes_ci_high": -3533.0678749999997,
    "final_quality_utility_mean": 0.0011789691867287511,
    "final_quality_utility_ci_low": -0.004593917838576927,
    "final_quality_utility_ci_high": 0.006904001092311082,
    "stall_rate_mean": 0.004072847682119205,
    "stall_rate_ci_low": 0.0028807947019867546,
    "stall_rate_ci_high": 0.005331125827814569,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "reordering",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -0.592367854023208,
    "startup_latency_ms_ci_low": -6.557903644165453,
    "startup_latency_ms_ci_high": 4.734342324349696,
    "deadline_miss_rate_mean": -0.03394039735099338,
    "deadline_miss_rate_ci_low": -0.05854470198675497,
    "deadline_miss_rate_ci_high": -0.011218543046357653,
    "wasted_bytes_mean": -2325.225,
    "wasted_bytes_ci_low": -2958.452875,
    "wasted_bytes_ci_high": -1667.1211250000001,
    "sent_bytes_mean": -257.615,
    "sent_bytes_ci_low": -412.24375000000003,
    "sent_bytes_ci_high": -124.70587500000008,
    "final_quality_utility_mean": 0.015108255774080705,
    "final_quality_utility_ci_low": 0.01045087365402088,
    "final_quality_utility_ci_high": 0.02033123135317837,
    "stall_rate_mean": -9.933774834437096e-05,
    "stall_rate_ci_low": -0.0013576158940397348,
    "stall_rate_ci_high": 0.0011920529801324503,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.17068653366832,
    "startup_latency_ms_ci_low": 99.43885426073236,
    "startup_latency_ms_ci_high": 109.43822590428398,
    "deadline_miss_rate_mean": 0.027947019867549674,
    "deadline_miss_rate_ci_low": 0.02711920529801325,
    "deadline_miss_rate_ci_high": 0.028974337748344372,
    "wasted_bytes_mean": 7614.355,
    "wasted_bytes_ci_low": 7428.238375,
    "wasted_bytes_ci_high": 7808.849125,
    "sent_bytes_mean": 58812.325,
    "sent_bytes_ci_low": 58765.994374999995,
    "sent_bytes_ci_high": 58865.998875,
    "final_quality_utility_mean": 0.9809590506068508,
    "final_quality_utility_ci_low": 0.9782936987322842,
    "final_quality_utility_ci_high": 0.983534833593978,
    "stall_rate_mean": 0.022284768211920526,
    "stall_rate_ci_low": 0.021225165562913907,
    "stall_rate_ci_high": 0.023377483443708606,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 109.66480574520834,
    "startup_latency_ms_ci_low": 104.73650366494655,
    "startup_latency_ms_ci_high": 114.79448889289596,
    "deadline_miss_rate_mean": 0.025927152317880797,
    "deadline_miss_rate_ci_low": 0.025033112582781455,
    "deadline_miss_rate_ci_high": 0.026920529801324505,
    "wasted_bytes_mean": 7678.38,
    "wasted_bytes_ci_low": 7478.92125,
    "wasted_bytes_ci_high": 7886.853499999999,
    "sent_bytes_mean": 58716.68,
    "sent_bytes_ci_low": 58670.882625000006,
    "sent_bytes_ci_high": 58761.178625,
    "final_quality_utility_mean": 0.9794149073195471,
    "final_quality_utility_ci_low": 0.9763862977701134,
    "final_quality_utility_ci_high": 0.9821442827913949,
    "stall_rate_mean": 0.023443708609271523,
    "stall_rate_ci_low": 0.022417218543046357,
    "stall_rate_ci_high": 0.024635761589403976,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.44400556634649,
    "startup_latency_ms_ci_low": 99.70658196084548,
    "startup_latency_ms_ci_high": 109.3738228472176,
    "deadline_miss_rate_mean": 0.027913907284768218,
    "deadline_miss_rate_ci_low": 0.02711920529801325,
    "deadline_miss_rate_ci_high": 0.028907284768211926,
    "wasted_bytes_mean": 7543.62,
    "wasted_bytes_ci_low": 7366.15625,
    "wasted_bytes_ci_high": 7723.186624999999,
    "sent_bytes_mean": 58812.61,
    "sent_bytes_ci_low": 58765.77175,
    "sent_bytes_ci_high": 58861.172875,
    "final_quality_utility_mean": 0.9812389986227318,
    "final_quality_utility_ci_low": 0.9785570383264103,
    "final_quality_utility_ci_high": 0.9840083910657632,
    "stall_rate_mean": 0.0223841059602649,
    "stall_rate_ci_low": 0.021390728476821188,
    "stall_rate_ci_high": 0.02347682119205298,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.17068653366832,
    "startup_latency_ms_ci_low": 99.39705102828478,
    "startup_latency_ms_ci_high": 109.58316966142576,
    "deadline_miss_rate_mean": 0.027947019867549674,
    "deadline_miss_rate_ci_low": 0.02711920529801325,
    "deadline_miss_rate_ci_high": 0.02894122516556292,
    "wasted_bytes_mean": 7614.355,
    "wasted_bytes_ci_low": 7416.89075,
    "wasted_bytes_ci_high": 7807.444374999999,
    "sent_bytes_mean": 58812.325,
    "sent_bytes_ci_low": 58765.552375,
    "sent_bytes_ci_high": 58866.449,
    "final_quality_utility_mean": 0.9809590506068508,
    "final_quality_utility_ci_low": 0.9783524241365417,
    "final_quality_utility_ci_high": 0.9835909196200413,
    "stall_rate_mean": 0.022284768211920526,
    "stall_rate_ci_low": 0.021258278145695364,
    "stall_rate_ci_high": 0.023377483443708606,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.494119211540026,
    "startup_latency_ms_ci_low": 0.9257513031624354,
    "startup_latency_ms_ci_high": 9.7741867192822,
    "deadline_miss_rate_mean": -0.002019867549668874,
    "deadline_miss_rate_ci_low": -0.002516556291390728,
    "deadline_miss_rate_ci_high": -0.0015562913907284765,
    "wasted_bytes_mean": 64.025,
    "wasted_bytes_ci_low": -231.02224999999999,
    "wasted_bytes_ci_high": 336.53787499999993,
    "sent_bytes_mean": -95.645,
    "sent_bytes_ci_low": -157.703375,
    "sent_bytes_ci_high": -36.98350000000006,
    "final_quality_utility_mean": -0.0015441432873038296,
    "final_quality_utility_ci_low": -0.005545632158736807,
    "final_quality_utility_ci_high": 0.0024395092273231836,
    "stall_rate_mean": 0.0011589403973509933,
    "stall_rate_ci_low": 0.000264072847682119,
    "stall_rate_ci_high": 0.0021192052980132446,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.494119211540026,
    "startup_latency_ms_ci_low": 0.791625371108671,
    "startup_latency_ms_ci_high": 9.99701669779027,
    "deadline_miss_rate_mean": -0.002019867549668874,
    "deadline_miss_rate_ci_low": -0.002484271523178808,
    "deadline_miss_rate_ci_high": -0.0015231788079470196,
    "wasted_bytes_mean": 64.025,
    "wasted_bytes_ci_low": -218.432875,
    "wasted_bytes_ci_high": 362.06199999999905,
    "sent_bytes_mean": -95.645,
    "sent_bytes_ci_low": -163.077375,
    "sent_bytes_ci_high": -39.36012500000008,
    "final_quality_utility_mean": -0.0015441432873038296,
    "final_quality_utility_ci_low": -0.005508590634149022,
    "final_quality_utility_ci_high": 0.0023942627797377057,
    "stall_rate_mean": 0.0011589403973509933,
    "stall_rate_ci_low": 0.00023178807947019846,
    "stall_rate_ci_high": 0.002086092715231788,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.220800178861878,
    "startup_latency_ms_ci_low": 0.8518632561609619,
    "startup_latency_ms_ci_high": 9.717839659227307,
    "deadline_miss_rate_mean": -0.0019867549668874168,
    "deadline_miss_rate_ci_low": -0.002516556291390728,
    "deadline_miss_rate_ci_high": -0.0014569536423841055,
    "wasted_bytes_mean": 134.76,
    "wasted_bytes_ci_low": -149.51975,
    "wasted_bytes_ci_high": 419.43699999999995,
    "sent_bytes_mean": -95.93,
    "sent_bytes_ci_low": -163.79500000000002,
    "sent_bytes_ci_high": -37.32712500000002,
    "final_quality_utility_mean": -0.0018240913031847877,
    "final_quality_utility_ci_low": -0.005993037227162877,
    "final_quality_utility_ci_high": 0.0021948653803206208,
    "stall_rate_mean": 0.0010596026490066223,
    "stall_rate_ci_low": 0.00019867549668874156,
    "stall_rate_ci_high": 0.0018874172185430462,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.11415036853258,
    "startup_latency_ms_ci_low": 118.30035717233983,
    "startup_latency_ms_ci_high": 135.99941484233636,
    "deadline_miss_rate_mean": 0.03129139072847682,
    "deadline_miss_rate_ci_low": 0.029569536423841067,
    "deadline_miss_rate_ci_high": 0.03314569536423842,
    "wasted_bytes_mean": 8708.745,
    "wasted_bytes_ci_low": 8452.278,
    "wasted_bytes_ci_high": 8978.312125,
    "sent_bytes_mean": 59215.775,
    "sent_bytes_ci_low": 59076.642625,
    "sent_bytes_ci_high": 59376.9175,
    "final_quality_utility_mean": 0.959032741170847,
    "final_quality_utility_ci_low": 0.9539545460633738,
    "final_quality_utility_ci_high": 0.9642572778674319,
    "stall_rate_mean": 0.026920529801324502,
    "stall_rate_ci_low": 0.02516556291390728,
    "stall_rate_ci_high": 0.028940397350993373,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 133.21728439712794,
    "startup_latency_ms_ci_low": 124.12985643357689,
    "startup_latency_ms_ci_high": 142.91156242480074,
    "deadline_miss_rate_mean": 0.03390728476821192,
    "deadline_miss_rate_ci_low": 0.027814569536423847,
    "deadline_miss_rate_ci_high": 0.04493543046357615,
    "wasted_bytes_mean": 8623.74,
    "wasted_bytes_ci_low": 8350.98325,
    "wasted_bytes_ci_high": 8903.8045,
    "sent_bytes_mean": 58811.91,
    "sent_bytes_ci_low": 58685.240375,
    "sent_bytes_ci_high": 58936.438,
    "final_quality_utility_mean": 0.9588884676240926,
    "final_quality_utility_ci_low": 0.9528929234647474,
    "final_quality_utility_ci_high": 0.9640408365363646,
    "stall_rate_mean": 0.028211920529801322,
    "stall_rate_ci_low": 0.02639072847682119,
    "stall_rate_ci_high": 0.030132450331125823,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.07572213677706,
    "startup_latency_ms_ci_low": 117.70699231965376,
    "startup_latency_ms_ci_high": 137.0566744712707,
    "deadline_miss_rate_mean": 0.08903973509933774,
    "deadline_miss_rate_ci_low": 0.06019867549668875,
    "deadline_miss_rate_ci_high": 0.12265066225165562,
    "wasted_bytes_mean": 9624.99,
    "wasted_bytes_ci_low": 9240.253,
    "wasted_bytes_ci_high": 10003.890625,
    "sent_bytes_mean": 59196.035,
    "sent_bytes_ci_low": 59059.851375,
    "sent_bytes_ci_high": 59339.484124999995,
    "final_quality_utility_mean": 0.9485846876604456,
    "final_quality_utility_ci_low": 0.939554230400989,
    "final_quality_utility_ci_high": 0.9569338521586468,
    "stall_rate_mean": 0.02695364238410596,
    "stall_rate_ci_low": 0.02513162251655629,
    "stall_rate_ci_high": 0.028907284768211916,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.11415036853258,
    "startup_latency_ms_ci_low": 118.53339142143884,
    "startup_latency_ms_ci_high": 136.79398047261185,
    "deadline_miss_rate_mean": 0.03129139072847682,
    "deadline_miss_rate_ci_low": 0.029601821192052985,
    "deadline_miss_rate_ci_high": 0.033212748344370865,
    "wasted_bytes_mean": 8708.745,
    "wasted_bytes_ci_low": 8436.642000000002,
    "wasted_bytes_ci_high": 8965.72525,
    "sent_bytes_mean": 59215.775,
    "sent_bytes_ci_low": 59071.7315,
    "sent_bytes_ci_high": 59382.373250000004,
    "final_quality_utility_mean": 0.959032741170847,
    "final_quality_utility_ci_low": 0.9536519525063586,
    "final_quality_utility_ci_high": 0.9646671998561639,
    "stall_rate_mean": 0.026920529801324502,
    "stall_rate_ci_low": 0.025132450331125825,
    "stall_rate_ci_high": 0.028841887417218534,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.103134028595374,
    "startup_latency_ms_ci_low": 1.1869509186653875,
    "startup_latency_ms_ci_high": 11.210848649737978,
    "deadline_miss_rate_mean": 0.0026158940397350994,
    "deadline_miss_rate_ci_low": -0.002748344370860927,
    "deadline_miss_rate_ci_high": 0.012649006622516556,
    "wasted_bytes_mean": -85.005,
    "wasted_bytes_ci_low": -402.955625,
    "wasted_bytes_ci_high": 226.79799999999994,
    "sent_bytes_mean": -403.865,
    "sent_bytes_ci_low": -570.2307500000001,
    "sent_bytes_ci_high": -259.5285000000003,
    "final_quality_utility_mean": -0.00014427354675442873,
    "final_quality_utility_ci_low": -0.005322941552074198,
    "final_quality_utility_ci_high": 0.004973491065679128,
    "stall_rate_mean": 0.001291390728476821,
    "stall_rate_ci_low": 0.00023178807947019854,
    "stall_rate_ci_high": 0.0023178807947019865,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.103134028595374,
    "startup_latency_ms_ci_low": 0.9874492602319034,
    "startup_latency_ms_ci_high": 11.331412655844726,
    "deadline_miss_rate_mean": 0.0026158940397350994,
    "deadline_miss_rate_ci_low": -0.0027814569536423837,
    "deadline_miss_rate_ci_high": 0.012748344370860927,
    "wasted_bytes_mean": -85.005,
    "wasted_bytes_ci_low": -405.48037500000004,
    "wasted_bytes_ci_high": 223.819,
    "sent_bytes_mean": -403.865,
    "sent_bytes_ci_low": -571.5812500000001,
    "sent_bytes_ci_high": -249.1403750000003,
    "final_quality_utility_mean": -0.00014427354675442873,
    "final_quality_utility_ci_low": -0.00517252661133964,
    "final_quality_utility_ci_high": 0.004981642145786785,
    "stall_rate_mean": 0.001291390728476821,
    "stall_rate_ci_low": 0.00023178807947019862,
    "stall_rate_ci_high": 0.002317880794701987,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 6.141562260350891,
    "startup_latency_ms_ci_low": 1.5097027908839165,
    "startup_latency_ms_ci_high": 10.763403646313147,
    "deadline_miss_rate_mean": -0.055132450331125835,
    "deadline_miss_rate_ci_low": -0.08857781456953644,
    "deadline_miss_rate_ci_high": -0.026192052980132448,
    "wasted_bytes_mean": -1001.25,
    "wasted_bytes_ci_low": -1349.5106250000001,
    "wasted_bytes_ci_high": -630.6167500000001,
    "sent_bytes_mean": -384.125,
    "sent_bytes_ci_low": -544.7520000000001,
    "sent_bytes_ci_high": -245.21412500000005,
    "final_quality_utility_mean": 0.010303779963647166,
    "final_quality_utility_ci_low": 0.004777286512029987,
    "final_quality_utility_ci_high": 0.015648890011966,
    "stall_rate_mean": 0.001258278145695364,
    "stall_rate_ci_low": 0.0002649006622516556,
    "stall_rate_ci_high": 0.0022193708609271477,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 101.96214658833094,
    "startup_latency_ms_ci_low": 97.33710030258014,
    "startup_latency_ms_ci_high": 107.34297355369294,
    "deadline_miss_rate_mean": 0.028741721854304646,
    "deadline_miss_rate_ci_low": 0.02764900662251656,
    "deadline_miss_rate_ci_high": 0.03000000000000001,
    "wasted_bytes_mean": 11022.595,
    "wasted_bytes_ci_low": 10837.565375,
    "wasted_bytes_ci_high": 11216.359124999999,
    "sent_bytes_mean": 62312.66,
    "sent_bytes_ci_low": 62271.806875,
    "sent_bytes_ci_high": 62359.328624999995,
    "final_quality_utility_mean": 0.9820433444016775,
    "final_quality_utility_ci_low": 0.9794578233546118,
    "final_quality_utility_ci_high": 0.9845583016163072,
    "stall_rate_mean": 0.021887417218543048,
    "stall_rate_ci_low": 0.020894039735099335,
    "stall_rate_ci_high": 0.023046357615894034,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 114.64263032665727,
    "startup_latency_ms_ci_low": 108.40834535181486,
    "startup_latency_ms_ci_high": 121.84339197178369,
    "deadline_miss_rate_mean": 0.026688741721854304,
    "deadline_miss_rate_ci_low": 0.025596026490066225,
    "deadline_miss_rate_ci_high": 0.02798013245033113,
    "wasted_bytes_mean": 7588.605,
    "wasted_bytes_ci_low": 7388.150875,
    "wasted_bytes_ci_high": 7783.902375000001,
    "sent_bytes_mean": 58681.335,
    "sent_bytes_ci_low": 58596.043125000004,
    "sent_bytes_ci_high": 58754.640875000005,
    "final_quality_utility_mean": 0.9805756907791932,
    "final_quality_utility_ci_low": 0.9778898680070429,
    "final_quality_utility_ci_high": 0.9832169811259435,
    "stall_rate_mean": 0.024470198675496685,
    "stall_rate_ci_low": 0.023244205298013243,
    "stall_rate_ci_high": 0.025927980132450328,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.08854945201735,
    "startup_latency_ms_ci_low": 100.61875200932502,
    "startup_latency_ms_ci_high": 112.76901048022897,
    "deadline_miss_rate_mean": 0.028509933774834444,
    "deadline_miss_rate_ci_low": 0.027483443708609275,
    "deadline_miss_rate_ci_high": 0.029701986754966894,
    "wasted_bytes_mean": 7486.63,
    "wasted_bytes_ci_low": 7306.529625,
    "wasted_bytes_ci_high": 7674.834125,
    "sent_bytes_mean": 58796.74,
    "sent_bytes_ci_low": 58751.8185,
    "sent_bytes_ci_high": 58848.69025,
    "final_quality_utility_mean": 0.9809117852721314,
    "final_quality_utility_ci_low": 0.9781762833872109,
    "final_quality_utility_ci_high": 0.9834648268869491,
    "stall_rate_mean": 0.022748344370860926,
    "stall_rate_ci_low": 0.021556291390728476,
    "stall_rate_ci_high": 0.02420529801324503,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 101.96214658833094,
    "startup_latency_ms_ci_low": 97.27274377575965,
    "startup_latency_ms_ci_high": 107.39587856043194,
    "deadline_miss_rate_mean": 0.028741721854304646,
    "deadline_miss_rate_ci_low": 0.02758278145695365,
    "deadline_miss_rate_ci_high": 0.03000000000000001,
    "wasted_bytes_mean": 11022.595,
    "wasted_bytes_ci_low": 10832.93425,
    "wasted_bytes_ci_high": 11222.871374999999,
    "sent_bytes_mean": 62312.66,
    "sent_bytes_ci_low": 62273.0965,
    "sent_bytes_ci_high": 62359.814,
    "final_quality_utility_mean": 0.9820433444016775,
    "final_quality_utility_ci_low": 0.9795173802619336,
    "final_quality_utility_ci_high": 0.984647119436711,
    "stall_rate_mean": 0.021887417218543048,
    "stall_rate_ci_low": 0.02086092715231788,
    "stall_rate_ci_high": 0.023013245033112577,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 12.680483738326307,
    "startup_latency_ms_ci_low": 9.170925672698585,
    "startup_latency_ms_ci_high": 16.543096332742568,
    "deadline_miss_rate_mean": -0.002052980132450331,
    "deadline_miss_rate_ci_low": -0.0024834437086092716,
    "deadline_miss_rate_ci_high": -0.0015894039735099336,
    "wasted_bytes_mean": -3433.99,
    "wasted_bytes_ci_low": -3685.53725,
    "wasted_bytes_ci_high": -3182.1316250000004,
    "sent_bytes_mean": -3631.325,
    "sent_bytes_ci_low": -3741.764375,
    "sent_bytes_ci_high": -3540.907125,
    "final_quality_utility_mean": -0.0014676536224843939,
    "final_quality_utility_ci_low": -0.004923452927618188,
    "final_quality_utility_ci_high": 0.001982768758423979,
    "stall_rate_mean": 0.002582781456953642,
    "stall_rate_ci_low": 0.0018874172185430462,
    "stall_rate_ci_high": 0.0033443708609271526,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 12.680483738326307,
    "startup_latency_ms_ci_low": 9.271054886098199,
    "startup_latency_ms_ci_high": 16.200040330766765,
    "deadline_miss_rate_mean": -0.002052980132450331,
    "deadline_miss_rate_ci_low": -0.002516556291390728,
    "deadline_miss_rate_ci_high": -0.0016225165562913906,
    "wasted_bytes_mean": -3433.99,
    "wasted_bytes_ci_low": -3689.69425,
    "wasted_bytes_ci_high": -3185.32175,
    "sent_bytes_mean": -3631.325,
    "sent_bytes_ci_low": -3738.623125,
    "sent_bytes_ci_high": -3544.828625,
    "final_quality_utility_mean": -0.0014676536224843939,
    "final_quality_utility_ci_low": -0.0050026479930840835,
    "final_quality_utility_ci_high": 0.0020396960442469404,
    "stall_rate_mean": 0.002582781456953642,
    "stall_rate_ci_low": 0.0018874172185430462,
    "stall_rate_ci_high": 0.003311258278145696,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 8.554080874639922,
    "startup_latency_ms_ci_low": 3.8411194812126497,
    "startup_latency_ms_ci_high": 13.250320392470309,
    "deadline_miss_rate_mean": -0.0018211920529801323,
    "deadline_miss_rate_ci_low": -0.0023178807947019865,
    "deadline_miss_rate_ci_high": -0.0013907284768211916,
    "wasted_bytes_mean": 101.975,
    "wasted_bytes_ci_low": -161.341125,
    "wasted_bytes_ci_high": 342.2619999999993,
    "sent_bytes_mean": -115.405,
    "sent_bytes_ci_low": -226.793375,
    "sent_bytes_ci_high": -20.187750000000012,
    "final_quality_utility_mean": -0.0003360944929382287,
    "final_quality_utility_ci_low": -0.0038674117733181693,
    "final_quality_utility_ci_high": 0.003090947597206552,
    "stall_rate_mean": 0.0017218543046357616,
    "stall_rate_ci_low": 0.0007615894039735096,
    "stall_rate_ci_high": 0.002582781456953642,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 122.87001682733816,
    "startup_latency_ms_ci_low": 114.8099506143109,
    "startup_latency_ms_ci_high": 131.54954811151396,
    "deadline_miss_rate_mean": 0.03675496688741722,
    "deadline_miss_rate_ci_low": 0.030596026490066236,
    "deadline_miss_rate_ci_high": 0.04722019867549668,
    "wasted_bytes_mean": 11860.43,
    "wasted_bytes_ci_low": 11609.211375,
    "wasted_bytes_ci_high": 12127.574125,
    "sent_bytes_mean": 62687.705,
    "sent_bytes_ci_low": 62553.317625,
    "sent_bytes_ci_high": 62822.436625,
    "final_quality_utility_mean": 0.9650878845923391,
    "final_quality_utility_ci_low": 0.9606469504617839,
    "final_quality_utility_ci_high": 0.9695071922561576,
    "stall_rate_mean": 0.02615894039735099,
    "stall_rate_ci_low": 0.024403973509933775,
    "stall_rate_ci_high": 0.027947847682119196,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 135.78853660886426,
    "startup_latency_ms_ci_low": 127.54774740574025,
    "startup_latency_ms_ci_high": 144.83858643431108,
    "deadline_miss_rate_mean": 0.02940397350993378,
    "deadline_miss_rate_ci_low": 0.027947019867549674,
    "deadline_miss_rate_ci_high": 0.031026490066225168,
    "wasted_bytes_mean": 8657.37,
    "wasted_bytes_ci_low": 8394.21025,
    "wasted_bytes_ci_high": 8933.11225,
    "sent_bytes_mean": 58658.92,
    "sent_bytes_ci_low": 58472.145375,
    "sent_bytes_ci_high": 58825.254499999995,
    "final_quality_utility_mean": 0.9610392187168517,
    "final_quality_utility_ci_low": 0.9552982483934748,
    "final_quality_utility_ci_high": 0.9663994046214922,
    "stall_rate_mean": 0.028774834437086092,
    "stall_rate_ci_low": 0.026986754966887416,
    "stall_rate_ci_high": 0.030596026490066226,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.2369115998732,
    "startup_latency_ms_ci_low": 119.9611242676071,
    "startup_latency_ms_ci_high": 137.94833297587272,
    "deadline_miss_rate_mean": 0.08917218543046358,
    "deadline_miss_rate_ci_low": 0.059436258278145686,
    "deadline_miss_rate_ci_high": 0.1230480132450331,
    "wasted_bytes_mean": 9551.28,
    "wasted_bytes_ci_low": 9172.148,
    "wasted_bytes_ci_high": 9958.687,
    "sent_bytes_mean": 59185.515,
    "sent_bytes_ci_low": 59046.544875,
    "sent_bytes_ci_high": 59331.888125,
    "final_quality_utility_mean": 0.9503008638831341,
    "final_quality_utility_ci_low": 0.9420375693076886,
    "final_quality_utility_ci_high": 0.9581364966804367,
    "stall_rate_mean": 0.02725165562913907,
    "stall_rate_ci_low": 0.0254296357615894,
    "stall_rate_ci_high": 0.029205298013245028,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 122.87001682733816,
    "startup_latency_ms_ci_low": 115.2715991478757,
    "startup_latency_ms_ci_high": 131.85744507285798,
    "deadline_miss_rate_mean": 0.03675496688741722,
    "deadline_miss_rate_ci_low": 0.030629139072847686,
    "deadline_miss_rate_ci_high": 0.048312913907284774,
    "wasted_bytes_mean": 11860.43,
    "wasted_bytes_ci_low": 11600.643624999999,
    "wasted_bytes_ci_high": 12125.017875,
    "sent_bytes_mean": 62687.705,
    "sent_bytes_ci_low": 62562.205875,
    "sent_bytes_ci_high": 62824.546375,
    "final_quality_utility_mean": 0.9650878845923391,
    "final_quality_utility_ci_low": 0.9605349689030682,
    "final_quality_utility_ci_high": 0.9695547978561418,
    "stall_rate_mean": 0.02615894039735099,
    "stall_rate_ci_low": 0.024503311258278142,
    "stall_rate_ci_high": 0.027914735099337742,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 12.918519781526122,
    "startup_latency_ms_ci_low": 8.803014477570818,
    "startup_latency_ms_ci_high": 16.971483477296516,
    "deadline_miss_rate_mean": -0.007350993377483444,
    "deadline_miss_rate_ci_low": -0.0176158940397351,
    "deadline_miss_rate_ci_high": -0.0018874172185430465,
    "wasted_bytes_mean": -3203.06,
    "wasted_bytes_ci_low": -3482.457875,
    "wasted_bytes_ci_high": -2929.3720000000003,
    "sent_bytes_mean": -4028.785,
    "sent_bytes_ci_low": -4242.594125,
    "sent_bytes_ci_high": -3822.679375,
    "final_quality_utility_mean": -0.004048665875487283,
    "final_quality_utility_ci_low": -0.009347389506826502,
    "final_quality_utility_ci_high": 0.000782447216134333,
    "stall_rate_mean": 0.0026158940397350994,
    "stall_rate_ci_low": 0.0017549668874172184,
    "stall_rate_ci_high": 0.00347682119205298,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 12.918519781526122,
    "startup_latency_ms_ci_low": 8.866590446965775,
    "startup_latency_ms_ci_high": 17.048404487932196,
    "deadline_miss_rate_mean": -0.007350993377483444,
    "deadline_miss_rate_ci_low": -0.01788079470198676,
    "deadline_miss_rate_ci_high": -0.0018874172185430465,
    "wasted_bytes_mean": -3203.06,
    "wasted_bytes_ci_low": -3481.1323749999997,
    "wasted_bytes_ci_high": -2920.9951250000004,
    "sent_bytes_mean": -4028.785,
    "sent_bytes_ci_low": -4257.70875,
    "sent_bytes_ci_high": -3821.0287500000004,
    "final_quality_utility_mean": -0.004048665875487283,
    "final_quality_utility_ci_low": -0.009541436351190024,
    "final_quality_utility_ci_high": 0.0010484090063051018,
    "stall_rate_mean": 0.0026158940397350994,
    "stall_rate_ci_low": 0.0017880794701986755,
    "stall_rate_ci_high": 0.0035099337748344373,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.551625008991082,
    "startup_latency_ms_ci_low": 1.741837706098047,
    "startup_latency_ms_ci_high": 13.206838657581772,
    "deadline_miss_rate_mean": -0.05976821192052981,
    "deadline_miss_rate_ci_low": -0.09370860927152318,
    "deadline_miss_rate_ci_high": -0.030596026490066226,
    "wasted_bytes_mean": -893.91,
    "wasted_bytes_ci_low": -1247.2050000000002,
    "wasted_bytes_ci_high": -560.403625,
    "sent_bytes_mean": -526.595,
    "sent_bytes_ci_low": -747.77075,
    "sent_bytes_ci_high": -320.47537500000004,
    "final_quality_utility_mean": 0.010738354833717758,
    "final_quality_utility_ci_low": 0.006213386128214957,
    "final_quality_utility_ci_high": 0.015455389302509476,
    "stall_rate_mean": 0.0015231788079470199,
    "stall_rate_ci_low": 0.0004304635761589403,
    "stall_rate_ci_high": 0.0026490066225165563,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.17068653366832,
    "startup_latency_ms_ci_low": 99.46391353931696,
    "startup_latency_ms_ci_high": 109.49051085904944,
    "deadline_miss_rate_mean": 0.02801324503311259,
    "deadline_miss_rate_ci_low": 0.02715231788079471,
    "deadline_miss_rate_ci_high": 0.029006622516556297,
    "wasted_bytes_mean": 10128.875,
    "wasted_bytes_ci_low": 9711.942000000001,
    "wasted_bytes_ci_high": 10540.5825,
    "sent_bytes_mean": 58812.325,
    "sent_bytes_ci_low": 58765.861125,
    "sent_bytes_ci_high": 58863.7945,
    "final_quality_utility_mean": 0.9789764956261456,
    "final_quality_utility_ci_low": 0.9760385707979611,
    "final_quality_utility_ci_high": 0.9818703729092197,
    "stall_rate_mean": 0.022284768211920526,
    "stall_rate_ci_low": 0.021258278145695364,
    "stall_rate_ci_high": 0.023378311258278144,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 109.66480574520834,
    "startup_latency_ms_ci_low": 104.51652591776603,
    "startup_latency_ms_ci_high": 115.24306129811625,
    "deadline_miss_rate_mean": 0.026026490066225167,
    "deadline_miss_rate_ci_low": 0.025165562913907286,
    "deadline_miss_rate_ci_high": 0.02701986754966888,
    "wasted_bytes_mean": 10384.86,
    "wasted_bytes_ci_low": 9917.784749999999,
    "wasted_bytes_ci_high": 10843.56275,
    "sent_bytes_mean": 58716.68,
    "sent_bytes_ci_low": 58671.059375,
    "sent_bytes_ci_high": 58764.835875000004,
    "final_quality_utility_mean": 0.9768402975117071,
    "final_quality_utility_ci_low": 0.9735117930019318,
    "final_quality_utility_ci_high": 0.9800161589638984,
    "stall_rate_mean": 0.023443708609271523,
    "stall_rate_ci_low": 0.022384105960264897,
    "stall_rate_ci_high": 0.024570364238410594,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.44400556634648,
    "startup_latency_ms_ci_low": 100.17970336105328,
    "startup_latency_ms_ci_high": 109.34843102329324,
    "deadline_miss_rate_mean": 0.02811258278145696,
    "deadline_miss_rate_ci_low": 0.027284768211920538,
    "deadline_miss_rate_ci_high": 0.029139072847682124,
    "wasted_bytes_mean": 10183.18,
    "wasted_bytes_ci_low": 9754.9385,
    "wasted_bytes_ci_high": 10597.920875,
    "sent_bytes_mean": 58812.61,
    "sent_bytes_ci_low": 58767.5565,
    "sent_bytes_ci_high": 58864.348625,
    "final_quality_utility_mean": 0.9790423048514802,
    "final_quality_utility_ci_low": 0.9760720527545919,
    "final_quality_utility_ci_high": 0.9821534890898168,
    "stall_rate_mean": 0.0223841059602649,
    "stall_rate_ci_low": 0.0214569536423841,
    "stall_rate_ci_high": 0.02354304635761589,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 104.17068653366832,
    "startup_latency_ms_ci_low": 99.47093078640016,
    "startup_latency_ms_ci_high": 109.43488973198815,
    "deadline_miss_rate_mean": 0.02801324503311259,
    "deadline_miss_rate_ci_low": 0.02718460264900663,
    "deadline_miss_rate_ci_high": 0.029007450331125832,
    "wasted_bytes_mean": 10128.875,
    "wasted_bytes_ci_low": 9731.191625,
    "wasted_bytes_ci_high": 10532.900375,
    "sent_bytes_mean": 58812.325,
    "sent_bytes_ci_low": 58764.922000000006,
    "sent_bytes_ci_high": 58866.71737499999,
    "final_quality_utility_mean": 0.9789764956261456,
    "final_quality_utility_ci_low": 0.9760933071617451,
    "final_quality_utility_ci_high": 0.9819593062661561,
    "stall_rate_mean": 0.022284768211920526,
    "stall_rate_ci_low": 0.02129139072847682,
    "stall_rate_ci_high": 0.023377483443708606,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 5.494119211540026,
    "startup_latency_ms_ci_low": 1.0320163497405743,
    "startup_latency_ms_ci_high": 9.727971823471824,
    "deadline_miss_rate_mean": -0.001986754966887417,
    "deadline_miss_rate_ci_low": -0.002450331125827815,
    "deadline_miss_rate_ci_high": -0.0014900662251655628,
    "wasted_bytes_mean": 255.985,
    "wasted_bytes_ci_low": -357.413625,
    "wasted_bytes_ci_high": 863.630249999999,
    "sent_bytes_mean": -95.645,
    "sent_bytes_ci_low": -160.893625,
    "sent_bytes_ci_high": -38.75975000000003,
    "final_quality_utility_mean": -0.002136198114438621,
    "final_quality_utility_ci_low": -0.006704233838719682,
    "final_quality_utility_ci_high": 0.0026000864443354813,
    "stall_rate_mean": 0.0011589403973509933,
    "stall_rate_ci_low": 0.0002317880794701984,
    "stall_rate_ci_high": 0.0020860927152317878,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 5.494119211540026,
    "startup_latency_ms_ci_low": 0.896020964518292,
    "startup_latency_ms_ci_high": 10.067853139357448,
    "deadline_miss_rate_mean": -0.001986754966887417,
    "deadline_miss_rate_ci_low": -0.002483443708609271,
    "deadline_miss_rate_ci_high": -0.0015231788079470196,
    "wasted_bytes_mean": 255.985,
    "wasted_bytes_ci_low": -325.495375,
    "wasted_bytes_ci_high": 912.5484999999993,
    "sent_bytes_mean": -95.645,
    "sent_bytes_ci_low": -158.763625,
    "sent_bytes_ci_high": -41.57962500000003,
    "final_quality_utility_mean": -0.002136198114438621,
    "final_quality_utility_ci_low": -0.006948266643351842,
    "final_quality_utility_ci_high": 0.002424537249834076,
    "stall_rate_mean": 0.0011589403973509933,
    "stall_rate_ci_low": 0.00023096026490066203,
    "stall_rate_ci_high": 0.002019867549668874,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 5.220800178861878,
    "startup_latency_ms_ci_low": 0.706249399589926,
    "startup_latency_ms_ci_high": 9.66050287873875,
    "deadline_miss_rate_mean": -0.0020860927152317878,
    "deadline_miss_rate_ci_low": -0.002682119205298013,
    "deadline_miss_rate_ci_high": -0.0015231788079470196,
    "wasted_bytes_mean": 201.68,
    "wasted_bytes_ci_low": -461.107,
    "wasted_bytes_ci_high": 863.4768750000001,
    "sent_bytes_mean": -95.93,
    "sent_bytes_ci_low": -159.419,
    "sent_bytes_ci_high": -36.642750000000014,
    "final_quality_utility_mean": -0.002202007339773195,
    "final_quality_utility_ci_low": -0.006934827683209103,
    "final_quality_utility_ci_high": 0.002304175561450276,
    "stall_rate_mean": 0.0010596026490066223,
    "stall_rate_ci_low": 0.0001647350993377482,
    "stall_rate_ci_high": 0.00195364238410596,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.11415036853258,
    "startup_latency_ms_ci_low": 118.3304331573337,
    "startup_latency_ms_ci_high": 136.53499281020163,
    "deadline_miss_rate_mean": 0.03175496688741722,
    "deadline_miss_rate_ci_low": 0.030132450331125833,
    "deadline_miss_rate_ci_high": 0.03374172185430464,
    "wasted_bytes_mean": 13523.185,
    "wasted_bytes_ci_low": 12825.60425,
    "wasted_bytes_ci_high": 14235.033749999999,
    "sent_bytes_mean": 59215.775,
    "sent_bytes_ci_low": 59073.4775,
    "sent_bytes_ci_high": 59364.6635,
    "final_quality_utility_mean": 0.9555918402511674,
    "final_quality_utility_ci_low": 0.9498651703277349,
    "final_quality_utility_ci_high": 0.9607770903100089,
    "stall_rate_mean": 0.026920529801324502,
    "stall_rate_ci_low": 0.025231788079470192,
    "stall_rate_ci_high": 0.028908112582781448,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 133.21728439712794,
    "startup_latency_ms_ci_low": 123.94018210680949,
    "startup_latency_ms_ci_high": 143.19686152785212,
    "deadline_miss_rate_mean": 0.04433774834437086,
    "deadline_miss_rate_ci_low": 0.029966059602649014,
    "deadline_miss_rate_ci_high": 0.06080629139072841,
    "wasted_bytes_mean": 13147.03,
    "wasted_bytes_ci_low": 12458.960625,
    "wasted_bytes_ci_high": 13854.460125000001,
    "sent_bytes_mean": 58811.91,
    "sent_bytes_ci_low": 58680.903625000006,
    "sent_bytes_ci_high": 58935.342249999994,
    "final_quality_utility_mean": 0.9542344579472989,
    "final_quality_utility_ci_low": 0.9475170357191269,
    "final_quality_utility_ci_high": 0.9602426291344931,
    "stall_rate_mean": 0.028211920529801322,
    "stall_rate_ci_low": 0.026324503311258275,
    "stall_rate_ci_high": 0.03013327814569536,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.07572213677706,
    "startup_latency_ms_ci_low": 118.12733121891297,
    "startup_latency_ms_ci_high": 136.3157015116422,
    "deadline_miss_rate_mean": 0.09927152317880793,
    "deadline_miss_rate_ci_low": 0.06923758278145695,
    "deadline_miss_rate_ci_high": 0.13708940397350988,
    "wasted_bytes_mean": 15200.87,
    "wasted_bytes_ci_low": 14257.484375,
    "wasted_bytes_ci_high": 16156.18825,
    "sent_bytes_mean": 59196.035,
    "sent_bytes_ci_low": 59059.62025,
    "sent_bytes_ci_high": 59337.932375,
    "final_quality_utility_mean": 0.9435290412259743,
    "final_quality_utility_ci_low": 0.933714469496817,
    "final_quality_utility_ci_high": 0.9529867721184222,
    "stall_rate_mean": 0.02695364238410596,
    "stall_rate_ci_low": 0.025164735099337743,
    "stall_rate_ci_high": 0.028973509933774833,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 127.11415036853258,
    "startup_latency_ms_ci_low": 118.53673052150249,
    "startup_latency_ms_ci_high": 136.8217607072186,
    "deadline_miss_rate_mean": 0.03175496688741722,
    "deadline_miss_rate_ci_low": 0.030033112582781466,
    "deadline_miss_rate_ci_high": 0.03360927152317881,
    "wasted_bytes_mean": 13523.185,
    "wasted_bytes_ci_low": 12844.209125000001,
    "wasted_bytes_ci_high": 14220.13625,
    "sent_bytes_mean": 59215.775,
    "sent_bytes_ci_low": 59073.54,
    "sent_bytes_ci_high": 59380.42875,
    "final_quality_utility_mean": 0.9555918402511674,
    "final_quality_utility_ci_low": 0.9499758130006483,
    "final_quality_utility_ci_high": 0.960782484665122,
    "stall_rate_mean": 0.026920529801324502,
    "stall_rate_ci_low": 0.025098509933774833,
    "stall_rate_ci_high": 0.028907284768211916,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.103134028595374,
    "startup_latency_ms_ci_low": 1.0572884328556629,
    "startup_latency_ms_ci_high": 11.299816473682036,
    "deadline_miss_rate_mean": 0.01258278145695364,
    "deadline_miss_rate_ci_low": -0.002052980132450331,
    "deadline_miss_rate_ci_high": 0.03188824503311258,
    "wasted_bytes_mean": -376.155,
    "wasted_bytes_ci_low": -1018.137125,
    "wasted_bytes_ci_high": 296.7318749999998,
    "sent_bytes_mean": -403.865,
    "sent_bytes_ci_low": -561.9103749999999,
    "sent_bytes_ci_high": -254.60362500000005,
    "final_quality_utility_mean": -0.0013573823038684324,
    "final_quality_utility_ci_low": -0.007086253395280781,
    "final_quality_utility_ci_high": 0.0043635548967018625,
    "stall_rate_mean": 0.001291390728476821,
    "stall_rate_ci_low": 0.00023178807947019854,
    "stall_rate_ci_high": 0.002317880794701987,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.103134028595374,
    "startup_latency_ms_ci_low": 0.9692794975844286,
    "startup_latency_ms_ci_high": 11.148709145450546,
    "deadline_miss_rate_mean": 0.01258278145695364,
    "deadline_miss_rate_ci_low": -0.0018551324503311255,
    "deadline_miss_rate_ci_high": 0.031590231788079466,
    "wasted_bytes_mean": -376.155,
    "wasted_bytes_ci_low": -1055.513,
    "wasted_bytes_ci_high": 314.99624999999895,
    "sent_bytes_mean": -403.865,
    "sent_bytes_ci_low": -563.2235000000001,
    "sent_bytes_ci_high": -255.279125,
    "final_quality_utility_mean": -0.0013573823038684324,
    "final_quality_utility_ci_low": -0.00680588998129299,
    "final_quality_utility_ci_high": 0.0041230717046582925,
    "stall_rate_mean": 0.001291390728476821,
    "stall_rate_ci_low": 0.0002980132450331124,
    "stall_rate_ci_high": 0.002317880794701987,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 6.141562260350891,
    "startup_latency_ms_ci_low": 1.1385330674049423,
    "startup_latency_ms_ci_high": 11.31098526599581,
    "deadline_miss_rate_mean": -0.05493377483443709,
    "deadline_miss_rate_ci_low": -0.08443874172185432,
    "deadline_miss_rate_ci_high": -0.026191225165562916,
    "wasted_bytes_mean": -2053.84,
    "wasted_bytes_ci_low": -2841.865375,
    "wasted_bytes_ci_high": -1304.4093750000002,
    "sent_bytes_mean": -384.125,
    "sent_bytes_ci_low": -542.3485000000001,
    "sent_bytes_ci_high": -232.58487500000007,
    "final_quality_utility_mean": 0.010705416721324579,
    "final_quality_utility_ci_low": 0.00481736815587472,
    "final_quality_utility_ci_high": 0.01675699565063853,
    "stall_rate_mean": 0.001258278145695364,
    "stall_rate_ci_low": 0.00029801324503311226,
    "stall_rate_ci_high": 0.0022847682119205297,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 101.96214658833094,
    "startup_latency_ms_ci_low": 97.36880771497133,
    "startup_latency_ms_ci_high": 107.41498579573056,
    "deadline_miss_rate_mean": 0.028741721854304646,
    "deadline_miss_rate_ci_low": 0.02764900662251656,
    "deadline_miss_rate_ci_high": 0.03006622516556292,
    "wasted_bytes_mean": 13555.115,
    "wasted_bytes_ci_low": 13148.512499999999,
    "wasted_bytes_ci_high": 13956.22475,
    "sent_bytes_mean": 62312.66,
    "sent_bytes_ci_low": 62272.58825,
    "sent_bytes_ci_high": 62356.737125,
    "final_quality_utility_mean": 0.9800099428776444,
    "final_quality_utility_ci_low": 0.9770504861812819,
    "final_quality_utility_ci_high": 0.9827803361444553,
    "stall_rate_mean": 0.021887417218543048,
    "stall_rate_ci_low": 0.02086092715231788,
    "stall_rate_ci_high": 0.023013245033112577,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 114.64263032665727,
    "startup_latency_ms_ci_low": 108.41142611574362,
    "startup_latency_ms_ci_high": 121.30644587538258,
    "deadline_miss_rate_mean": 0.026953642384105962,
    "deadline_miss_rate_ci_low": 0.02582698675496689,
    "deadline_miss_rate_ci_high": 0.028211920529801326,
    "wasted_bytes_mean": 10134.525,
    "wasted_bytes_ci_low": 9702.986375,
    "wasted_bytes_ci_high": 10588.203249999999,
    "sent_bytes_mean": 58681.335,
    "sent_bytes_ci_low": 58594.408625000004,
    "sent_bytes_ci_high": 58751.468125,
    "final_quality_utility_mean": 0.9782462924974235,
    "final_quality_utility_ci_low": 0.9752418909845605,
    "final_quality_utility_ci_high": 0.9812226533935643,
    "stall_rate_mean": 0.024470198675496685,
    "stall_rate_ci_low": 0.023178807947019864,
    "stall_rate_ci_high": 0.02586092715231788,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 106.08854945201732,
    "startup_latency_ms_ci_low": 100.39284581088509,
    "startup_latency_ms_ci_high": 112.31971337613848,
    "deadline_miss_rate_mean": 0.028509933774834444,
    "deadline_miss_rate_ci_low": 0.027483443708609275,
    "deadline_miss_rate_ci_high": 0.029702814569536426,
    "wasted_bytes_mean": 10126.43,
    "wasted_bytes_ci_low": 9719.847625,
    "wasted_bytes_ci_high": 10506.985375,
    "sent_bytes_mean": 58796.74,
    "sent_bytes_ci_low": 58753.828875,
    "sent_bytes_ci_high": 58848.501125,
    "final_quality_utility_mean": 0.9791193183606629,
    "final_quality_utility_ci_low": 0.9762774161449977,
    "final_quality_utility_ci_high": 0.9818428989129144,
    "stall_rate_mean": 0.02274834437086093,
    "stall_rate_ci_low": 0.021556291390728476,
    "stall_rate_ci_high": 0.024072847682119206,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 101.96214658833094,
    "startup_latency_ms_ci_low": 97.2443698805366,
    "startup_latency_ms_ci_high": 107.84797041113265,
    "deadline_miss_rate_mean": 0.028741721854304646,
    "deadline_miss_rate_ci_low": 0.027615894039735106,
    "deadline_miss_rate_ci_high": 0.03006622516556292,
    "wasted_bytes_mean": 13555.115,
    "wasted_bytes_ci_low": 13151.403875,
    "wasted_bytes_ci_high": 13978.201625,
    "sent_bytes_mean": 62312.66,
    "sent_bytes_ci_low": 62270.84,
    "sent_bytes_ci_high": 62358.994625,
    "final_quality_utility_mean": 0.9800099428776444,
    "final_quality_utility_ci_low": 0.9772447904009934,
    "final_quality_utility_ci_high": 0.9829181327575168,
    "stall_rate_mean": 0.021887417218543048,
    "stall_rate_ci_low": 0.020894039735099335,
    "stall_rate_ci_high": 0.023079470198675494,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 12.680483738326307,
    "startup_latency_ms_ci_low": 9.343163570860433,
    "startup_latency_ms_ci_high": 16.35553402787725,
    "deadline_miss_rate_mean": -0.0017880794701986755,
    "deadline_miss_rate_ci_low": -0.002251655629139073,
    "deadline_miss_rate_ci_high": -0.0013576158940397348,
    "wasted_bytes_mean": -3420.59,
    "wasted_bytes_ci_low": -3982.85125,
    "wasted_bytes_ci_high": -2846.2818750000006,
    "sent_bytes_mean": -3631.325,
    "sent_bytes_ci_low": -3745.747875,
    "sent_bytes_ci_high": -3542.82925,
    "final_quality_utility_mean": -0.0017636503802208364,
    "final_quality_utility_ci_low": -0.005753749392779163,
    "final_quality_utility_ci_high": 0.0020884954668803674,
    "stall_rate_mean": 0.002582781456953642,
    "stall_rate_ci_low": 0.0018874172185430462,
    "stall_rate_ci_high": 0.003311258278145696,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 12.680483738326307,
    "startup_latency_ms_ci_low": 9.265625319520641,
    "startup_latency_ms_ci_high": 16.3705892483664,
    "deadline_miss_rate_mean": -0.0017880794701986755,
    "deadline_miss_rate_ci_low": -0.0022847682119205293,
    "deadline_miss_rate_ci_high": -0.0013245033112582781,
    "wasted_bytes_mean": -3420.59,
    "wasted_bytes_ci_low": -3970.6461249999998,
    "wasted_bytes_ci_high": -2885.8248750000002,
    "sent_bytes_mean": -3631.325,
    "sent_bytes_ci_low": -3747.533125,
    "sent_bytes_ci_high": -3540.2155,
    "final_quality_utility_mean": -0.0017636503802208364,
    "final_quality_utility_ci_low": -0.005512053022157249,
    "final_quality_utility_ci_high": 0.0020276330845482096,
    "stall_rate_mean": 0.002582781456953642,
    "stall_rate_ci_low": 0.001920529801324503,
    "stall_rate_ci_high": 0.0033774834437086095,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 8.554080874639922,
    "startup_latency_ms_ci_low": 3.9762870536899957,
    "startup_latency_ms_ci_high": 12.820695181217266,
    "deadline_miss_rate_mean": -0.0015562913907284765,
    "deadline_miss_rate_ci_low": -0.002019867549668874,
    "deadline_miss_rate_ci_high": -0.0011258278145695362,
    "wasted_bytes_mean": 8.095,
    "wasted_bytes_ci_low": -552.46875,
    "wasted_bytes_ci_high": 563.2703749999993,
    "sent_bytes_mean": -115.405,
    "sent_bytes_ci_low": -226.443,
    "sent_bytes_ci_high": -20.786375000000074,
    "final_quality_utility_mean": -0.0008730258632394933,
    "final_quality_utility_ci_low": -0.00469026077703009,
    "final_quality_utility_ci_high": 0.0030502156549419603,
    "stall_rate_mean": 0.0017218543046357616,
    "stall_rate_ci_low": 0.0007615894039735099,
    "stall_rate_ci_high": 0.0026158940397350994,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 122.87001682733816,
    "startup_latency_ms_ci_low": 115.10722886058052,
    "startup_latency_ms_ci_high": 131.43659720427087,
    "deadline_miss_rate_mean": 0.03692052980132451,
    "deadline_miss_rate_ci_low": 0.030793874172185435,
    "deadline_miss_rate_ci_high": 0.047715231788079474,
    "wasted_bytes_mean": 16460.43,
    "wasted_bytes_ci_low": 15808.643375,
    "wasted_bytes_ci_high": 17150.135,
    "sent_bytes_mean": 62687.705,
    "sent_bytes_ci_low": 62557.328375,
    "sent_bytes_ci_high": 62824.118875,
    "final_quality_utility_mean": 0.9608399115528518,
    "final_quality_utility_ci_low": 0.9555887768585924,
    "final_quality_utility_ci_high": 0.9656312114452507,
    "stall_rate_mean": 0.02615894039735099,
    "stall_rate_ci_low": 0.024503311258278142,
    "stall_rate_ci_high": 0.028046357615894035,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 135.78853660886426,
    "startup_latency_ms_ci_low": 127.23084396718268,
    "startup_latency_ms_ci_high": 144.83540568585084,
    "deadline_miss_rate_mean": 0.03506622516556292,
    "deadline_miss_rate_ci_low": 0.02900579470198676,
    "deadline_miss_rate_ci_high": 0.04572930463576158,
    "wasted_bytes_mean": 12917.33,
    "wasted_bytes_ci_low": 12229.702375,
    "wasted_bytes_ci_high": 13556.03225,
    "sent_bytes_mean": 58658.92,
    "sent_bytes_ci_low": 58472.180625,
    "sent_bytes_ci_high": 58824.941125,
    "final_quality_utility_mean": 0.9573795409099475,
    "final_quality_utility_ci_low": 0.951201271292376,
    "final_quality_utility_ci_high": 0.963663457550976,
    "stall_rate_mean": 0.028774834437086092,
    "stall_rate_ci_low": 0.027052980132450336,
    "stall_rate_ci_high": 0.03052980132450331,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 128.2369115998732,
    "startup_latency_ms_ci_low": 119.57528981148072,
    "startup_latency_ms_ci_high": 137.33281540870024,
    "deadline_miss_rate_mean": 0.09910596026490065,
    "deadline_miss_rate_ci_low": 0.06857201986754967,
    "deadline_miss_rate_ci_high": 0.13367632450331127,
    "wasted_bytes_mean": 15061.72,
    "wasted_bytes_ci_low": 14161.894375,
    "wasted_bytes_ci_high": 16050.383749999999,
    "sent_bytes_mean": 59185.515,
    "sent_bytes_ci_low": 59048.428,
    "sent_bytes_ci_high": 59335.464250000005,
    "final_quality_utility_mean": 0.9459871758454083,
    "final_quality_utility_ci_low": 0.9366520712642833,
    "final_quality_utility_ci_high": 0.9551014546912122,
    "stall_rate_mean": 0.02725165562913907,
    "stall_rate_ci_low": 0.025463576158940397,
    "stall_rate_ci_high": 0.029172185430463574,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 122.87001682733816,
    "startup_latency_ms_ci_low": 115.00798697448381,
    "startup_latency_ms_ci_high": 131.4703903261891,
    "deadline_miss_rate_mean": 0.03692052980132451,
    "deadline_miss_rate_ci_low": 0.03076158940397352,
    "deadline_miss_rate_ci_high": 0.04764900662251655,
    "wasted_bytes_mean": 16460.43,
    "wasted_bytes_ci_low": 15817.62275,
    "wasted_bytes_ci_high": 17098.193375,
    "sent_bytes_mean": 62687.705,
    "sent_bytes_ci_low": 62563.8905,
    "sent_bytes_ci_high": 62829.050500000005,
    "final_quality_utility_mean": 0.9608399115528518,
    "final_quality_utility_ci_low": 0.9556934345327166,
    "final_quality_utility_ci_high": 0.9655627758270792,
    "stall_rate_mean": 0.02615894039735099,
    "stall_rate_ci_low": 0.024503311258278142,
    "stall_rate_ci_high": 0.02791390728476821,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 12.918519781526122,
    "startup_latency_ms_ci_low": 8.805499577298985,
    "startup_latency_ms_ci_high": 17.029138278960335,
    "deadline_miss_rate_mean": -0.0018543046357615905,
    "deadline_miss_rate_ci_low": -0.016192880794701988,
    "deadline_miss_rate_ci_high": 0.012749172185430457,
    "wasted_bytes_mean": -3543.1,
    "wasted_bytes_ci_low": -4149.044875,
    "wasted_bytes_ci_high": -2956.2373750000015,
    "sent_bytes_mean": -4028.785,
    "sent_bytes_ci_low": -4260.235875,
    "sent_bytes_ci_high": -3828.61175,
    "final_quality_utility_mean": -0.0034603706429042706,
    "final_quality_utility_ci_low": -0.00924985598318503,
    "final_quality_utility_ci_high": 0.002036888789256792,
    "stall_rate_mean": 0.0026158940397350994,
    "stall_rate_ci_low": 0.0017880794701986755,
    "stall_rate_ci_high": 0.003443708609271523,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 12.918519781526122,
    "startup_latency_ms_ci_low": 8.953465522505638,
    "startup_latency_ms_ci_high": 17.33704675988658,
    "deadline_miss_rate_mean": -0.0018543046357615905,
    "deadline_miss_rate_ci_low": -0.016357615894039734,
    "deadline_miss_rate_ci_high": 0.012649006622516555,
    "wasted_bytes_mean": -3543.1,
    "wasted_bytes_ci_low": -4142.274625,
    "wasted_bytes_ci_high": -2960.2177500000003,
    "sent_bytes_mean": -4028.785,
    "sent_bytes_ci_low": -4261.640125,
    "sent_bytes_ci_high": -3826.9845000000005,
    "final_quality_utility_mean": -0.0034603706429042706,
    "final_quality_utility_ci_low": -0.009173980119541684,
    "final_quality_utility_ci_high": 0.002243646945025388,
    "stall_rate_mean": 0.0026158940397350994,
    "stall_rate_ci_low": 0.0017880794701986755,
    "stall_rate_ci_high": 0.00347682119205298,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "steady",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": 7.551625008991082,
    "startup_latency_ms_ci_low": 2.2385523881640896,
    "startup_latency_ms_ci_high": 12.961495497330365,
    "deadline_miss_rate_mean": -0.06403973509933775,
    "deadline_miss_rate_ci_low": -0.09824503311258277,
    "deadline_miss_rate_ci_high": -0.03469867549668876,
    "wasted_bytes_mean": -2144.39,
    "wasted_bytes_ci_low": -2870.723375,
    "wasted_bytes_ci_high": -1473.704625,
    "sent_bytes_mean": -526.595,
    "sent_bytes_ci_low": -755.43475,
    "sent_bytes_ci_high": -323.03375000000005,
    "final_quality_utility_mean": 0.01139236506453916,
    "final_quality_utility_ci_low": 0.005961614049570312,
    "final_quality_utility_ci_high": 0.016606167777331406,
    "stall_rate_mean": 0.0015231788079470199,
    "stall_rate_ci_low": 0.0003973509933774834,
    "stall_rate_ci_high": 0.0026490066225165563,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 14274.0,
    "sent_bytes_ci_low": 14274.0,
    "sent_bytes_ci_high": 14274.0,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2272.32,
    "startup_latency_ms_ci_low": 2272.32,
    "startup_latency_ms_ci_high": 2272.32,
    "deadline_miss_rate_mean": 0.5827814569536425,
    "deadline_miss_rate_ci_low": 0.5827814569536425,
    "deadline_miss_rate_ci_high": 0.5827814569536425,
    "wasted_bytes_mean": 5980.0,
    "wasted_bytes_ci_low": 5980.0,
    "wasted_bytes_ci_high": 5980.0,
    "sent_bytes_mean": 31048.0,
    "sent_bytes_ci_low": 31048.0,
    "sent_bytes_ci_high": 31048.0,
    "final_quality_utility_mean": 0.9940637733487176,
    "final_quality_utility_ci_low": 0.9940637733487176,
    "final_quality_utility_ci_high": 0.9940637733487176,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3217.279999999996,
    "startup_latency_ms_ci_low": 3217.279999999996,
    "startup_latency_ms_ci_high": 3217.279999999996,
    "deadline_miss_rate_mean": 0.6026490066225163,
    "deadline_miss_rate_ci_low": 0.6026490066225163,
    "deadline_miss_rate_ci_high": 0.6026490066225163,
    "wasted_bytes_mean": 7588.0,
    "wasted_bytes_ci_low": 7588.0,
    "wasted_bytes_ci_high": 7588.0,
    "sent_bytes_mean": 30949.0,
    "sent_bytes_ci_low": 30949.0,
    "sent_bytes_ci_high": 30949.0,
    "final_quality_utility_mean": 0.983517004647313,
    "final_quality_utility_ci_low": 0.983517004647313,
    "final_quality_utility_ci_high": 0.983517004647313,
    "stall_rate_mean": 0.6423841059602647,
    "stall_rate_ci_low": 0.6423841059602647,
    "stall_rate_ci_high": 0.6423841059602647,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 0.6887417218543047,
    "deadline_miss_rate_ci_low": 0.6887417218543047,
    "deadline_miss_rate_ci_high": 0.6887417218543047,
    "wasted_bytes_mean": 5578.0,
    "wasted_bytes_ci_low": 5578.0,
    "wasted_bytes_ci_high": 5578.0,
    "sent_bytes_mean": 30984.0,
    "sent_bytes_ci_low": 30984.0,
    "sent_bytes_ci_high": 30984.0,
    "final_quality_utility_mean": 0.9669887951724513,
    "final_quality_utility_ci_low": 0.9669887951724513,
    "final_quality_utility_ci_high": 0.9669887951724513,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.10596026490066224,
    "deadline_miss_rate_ci_low": -0.10596026490066224,
    "deadline_miss_rate_ci_high": -0.10596026490066224,
    "wasted_bytes_mean": 402.0,
    "wasted_bytes_ci_low": 402.0,
    "wasted_bytes_ci_high": 402.0,
    "sent_bytes_mean": 64.0,
    "sent_bytes_ci_low": 64.0,
    "sent_bytes_ci_high": 64.0,
    "final_quality_utility_mean": 0.02707497817626625,
    "final_quality_utility_ci_low": 0.02707497817626625,
    "final_quality_utility_ci_high": 0.02707497817626625,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.4172185430463575,
    "deadline_miss_rate_ci_low": -0.4172185430463575,
    "deadline_miss_rate_ci_high": -0.4172185430463575,
    "wasted_bytes_mean": 951.0,
    "wasted_bytes_ci_low": 951.0,
    "wasted_bytes_ci_high": 951.0,
    "sent_bytes_mean": 16774.0,
    "sent_bytes_ci_low": 16774.0,
    "sent_bytes_ci_high": 16774.0,
    "final_quality_utility_mean": 0.2819463705443402,
    "final_quality_utility_ci_low": 0.2819463705443402,
    "final_quality_utility_ci_high": 0.2819463705443402,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.9599999999955,
    "startup_latency_ms_ci_low": -944.9599999999955,
    "startup_latency_ms_ci_high": -944.9599999999955,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -1608.0,
    "wasted_bytes_ci_low": -1608.0,
    "wasted_bytes_ci_high": -1608.0,
    "sent_bytes_mean": 99.0,
    "sent_bytes_ci_low": 99.0,
    "sent_bytes_ci_high": 99.0,
    "final_quality_utility_mean": 0.010546768701404918,
    "final_quality_utility_ci_low": 0.010546768701404918,
    "final_quality_utility_ci_high": 0.010546768701404918,
    "stall_rate_mean": -0.18543046357615892,
    "stall_rate_ci_low": -0.18543046357615892,
    "stall_rate_ci_high": -0.18543046357615892,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.123405078125,
    "startup_latency_ms_ci_low": 2338.8648359375,
    "startup_latency_ms_ci_high": 2364.2003485449222,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 14740.3,
    "sent_bytes_ci_low": 14675.469000000001,
    "sent_bytes_ci_high": 14809.48475,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.47066225165562914,
    "stall_rate_ci_low": 0.46817880794701994,
    "stall_rate_ci_high": 0.47337748344370856,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2355.189805078125,
    "startup_latency_ms_ci_low": 2340.904122734375,
    "startup_latency_ms_ci_high": 2370.82753828125,
    "deadline_miss_rate_mean": 0.627682119205298,
    "deadline_miss_rate_ci_low": 0.6218543046357616,
    "deadline_miss_rate_ci_high": 0.6341399006622517,
    "wasted_bytes_mean": 7874.42,
    "wasted_bytes_ci_low": 7717.70275,
    "wasted_bytes_ci_high": 8044.576375,
    "sent_bytes_mean": 30967.385,
    "sent_bytes_ci_low": 30941.63875,
    "sent_bytes_ci_high": 30989.55725,
    "final_quality_utility_mean": 0.9350976073263294,
    "final_quality_utility_ci_low": 0.9306963045804878,
    "final_quality_utility_ci_high": 0.9394462222930084,
    "stall_rate_mean": 0.47145695364238416,
    "stall_rate_ci_low": 0.46867549668874176,
    "stall_rate_ci_high": 0.4744701986754967,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3299.75140507812,
    "startup_latency_ms_ci_low": 3285.7465622949176,
    "startup_latency_ms_ci_high": 3315.155975361323,
    "deadline_miss_rate_mean": 0.673476821192053,
    "deadline_miss_rate_ci_low": 0.6664238410596026,
    "deadline_miss_rate_ci_high": 0.6809610927152318,
    "wasted_bytes_mean": 9374.915,
    "wasted_bytes_ci_low": 9216.3985,
    "wasted_bytes_ci_high": 9525.691125,
    "sent_bytes_mean": 30974.46,
    "sent_bytes_ci_low": 30948.924875,
    "sent_bytes_ci_high": 30996.680125,
    "final_quality_utility_mean": 0.929468118480768,
    "final_quality_utility_ci_low": 0.9256997945601434,
    "final_quality_utility_ci_high": 0.9332727436155732,
    "stall_rate_mean": 0.6593377483443709,
    "stall_rate_ci_low": 0.6565885761589403,
    "stall_rate_ci_high": 0.6622185430463575,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.123405078125,
    "startup_latency_ms_ci_low": 2339.047031484375,
    "startup_latency_ms_ci_high": 2365.060132998047,
    "deadline_miss_rate_mean": 0.7404966887417218,
    "deadline_miss_rate_ci_low": 0.7336423841059603,
    "deadline_miss_rate_ci_high": 0.7473509933774836,
    "wasted_bytes_mean": 8004.71,
    "wasted_bytes_ci_low": 7822.759749999999,
    "wasted_bytes_ci_high": 8177.716874999999,
    "sent_bytes_mean": 30963.26,
    "sent_bytes_ci_low": 30937.749625,
    "sent_bytes_ci_high": 30985.86775,
    "final_quality_utility_mean": 0.9100232085501978,
    "final_quality_utility_ci_low": 0.9055595243743482,
    "final_quality_utility_ci_high": 0.9145251513376403,
    "stall_rate_mean": 0.47066225165562914,
    "stall_rate_ci_low": 0.4682119205298014,
    "stall_rate_ci_high": 0.47337748344370867,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.0664000000001375,
    "startup_latency_ms_ci_low": -4.9571399999998516,
    "startup_latency_ms_ci_high": 13.283920000000125,
    "deadline_miss_rate_mean": -0.11281456953642383,
    "deadline_miss_rate_ci_low": -0.12129139072847682,
    "deadline_miss_rate_ci_high": -0.10476738410596027,
    "wasted_bytes_mean": -130.29,
    "wasted_bytes_ci_low": -375.01125,
    "wasted_bytes_ci_high": 104.61562499999981,
    "sent_bytes_mean": 4.125,
    "sent_bytes_ci_low": -11.095125000000001,
    "sent_bytes_ci_high": 19.046124999999996,
    "final_quality_utility_mean": 0.025074398776131695,
    "final_quality_utility_ci_low": 0.01916953007860602,
    "final_quality_utility_ci_high": 0.031100514291871783,
    "stall_rate_mean": 0.0007947019867549665,
    "stall_rate_ci_low": -0.0009942052980132473,
    "stall_rate_ci_high": 0.00251655629139073,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.0664000000001375,
    "startup_latency_ms_ci_low": -5.5851399999998455,
    "startup_latency_ms_ci_high": 13.13552000000012,
    "deadline_miss_rate_mean": -0.372317880794702,
    "deadline_miss_rate_ci_low": -0.37837748344370864,
    "deadline_miss_rate_ci_high": -0.3656622516556292,
    "wasted_bytes_mean": 2845.42,
    "wasted_bytes_ci_low": 2678.6265,
    "wasted_bytes_ci_high": 3011.02225,
    "sent_bytes_mean": 16227.085,
    "sent_bytes_ci_low": 16147.357375,
    "sent_bytes_ci_high": 16309.606749999999,
    "final_quality_utility_mean": 0.22298020452195202,
    "final_quality_utility_ci_low": 0.21841696611588066,
    "final_quality_utility_ci_high": 0.2273804753268007,
    "stall_rate_mean": 0.0007947019867549665,
    "stall_rate_ci_low": -0.0009933774834437082,
    "stall_rate_ci_high": 0.0027491721854304603,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.5615999999953,
    "startup_latency_ms_ci_low": -957.1993399999953,
    "startup_latency_ms_ci_high": -932.5987199999954,
    "deadline_miss_rate_mean": -0.04579470198675496,
    "deadline_miss_rate_ci_low": -0.053942052980132445,
    "deadline_miss_rate_ci_high": -0.03774834437086093,
    "wasted_bytes_mean": -1500.495,
    "wasted_bytes_ci_low": -1730.1768749999999,
    "wasted_bytes_ci_high": -1291.19975,
    "sent_bytes_mean": -7.075,
    "sent_bytes_ci_low": -24.005125,
    "sent_bytes_ci_high": 10.025874999999996,
    "final_quality_utility_mean": 0.00562948884556141,
    "final_quality_utility_ci_low": 0.0002625603323114134,
    "final_quality_utility_ci_high": 0.011161316807539456,
    "stall_rate_mean": -0.18788079470198674,
    "stall_rate_ci_low": -0.19049751655629138,
    "stall_rate_ci_high": -0.18526490066225165,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 17864.0,
    "sent_bytes_ci_low": 17864.0,
    "sent_bytes_ci_high": 17864.0,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2272.32,
    "startup_latency_ms_ci_low": 2272.32,
    "startup_latency_ms_ci_high": 2272.32,
    "deadline_miss_rate_mean": 0.5827814569536425,
    "deadline_miss_rate_ci_low": 0.5827814569536425,
    "deadline_miss_rate_ci_high": 0.5827814569536425,
    "wasted_bytes_mean": 5980.0,
    "wasted_bytes_ci_low": 5980.0,
    "wasted_bytes_ci_high": 5980.0,
    "sent_bytes_mean": 31048.0,
    "sent_bytes_ci_low": 31048.0,
    "sent_bytes_ci_high": 31048.0,
    "final_quality_utility_mean": 0.9940637733487176,
    "final_quality_utility_ci_low": 0.9940637733487176,
    "final_quality_utility_ci_high": 0.9940637733487176,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3217.279999999996,
    "startup_latency_ms_ci_low": 3217.279999999996,
    "startup_latency_ms_ci_high": 3217.279999999996,
    "deadline_miss_rate_mean": 0.6026490066225163,
    "deadline_miss_rate_ci_low": 0.6026490066225163,
    "deadline_miss_rate_ci_high": 0.6026490066225163,
    "wasted_bytes_mean": 7588.0,
    "wasted_bytes_ci_low": 7588.0,
    "wasted_bytes_ci_high": 7588.0,
    "sent_bytes_mean": 30949.0,
    "sent_bytes_ci_low": 30949.0,
    "sent_bytes_ci_high": 30949.0,
    "final_quality_utility_mean": 0.983517004647313,
    "final_quality_utility_ci_low": 0.983517004647313,
    "final_quality_utility_ci_high": 0.983517004647313,
    "stall_rate_mean": 0.6423841059602647,
    "stall_rate_ci_low": 0.6423841059602647,
    "stall_rate_ci_high": 0.6423841059602647,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 0.8079470198675497,
    "deadline_miss_rate_ci_low": 0.8079470198675497,
    "deadline_miss_rate_ci_high": 0.8079470198675497,
    "wasted_bytes_mean": 9496.0,
    "wasted_bytes_ci_low": 9496.0,
    "wasted_bytes_ci_high": 9496.0,
    "sent_bytes_mean": 31026.0,
    "sent_bytes_ci_low": 31026.0,
    "sent_bytes_ci_high": 31026.0,
    "final_quality_utility_mean": 0.9195287559028179,
    "final_quality_utility_ci_low": 0.9195287559028179,
    "final_quality_utility_ci_high": 0.9195287559028179,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.22516556291390724,
    "deadline_miss_rate_ci_low": -0.22516556291390724,
    "deadline_miss_rate_ci_high": -0.22516556291390724,
    "wasted_bytes_mean": -3516.0,
    "wasted_bytes_ci_low": -3516.0,
    "wasted_bytes_ci_high": -3516.0,
    "sent_bytes_mean": 22.0,
    "sent_bytes_ci_low": 22.0,
    "sent_bytes_ci_high": 22.0,
    "final_quality_utility_mean": 0.07453501744589974,
    "final_quality_utility_ci_low": 0.07453501744589974,
    "final_quality_utility_ci_high": 0.07453501744589974,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.4172185430463575,
    "deadline_miss_rate_ci_low": -0.4172185430463575,
    "deadline_miss_rate_ci_high": -0.4172185430463575,
    "wasted_bytes_mean": -2639.0,
    "wasted_bytes_ci_low": -2639.0,
    "wasted_bytes_ci_high": -2639.0,
    "sent_bytes_mean": 13184.0,
    "sent_bytes_ci_low": 13184.0,
    "sent_bytes_ci_high": 13184.0,
    "final_quality_utility_mean": 0.2819463705443402,
    "final_quality_utility_ci_low": 0.2819463705443402,
    "final_quality_utility_ci_high": 0.2819463705443402,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.9599999999955,
    "startup_latency_ms_ci_low": -944.9599999999955,
    "startup_latency_ms_ci_high": -944.9599999999955,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -1608.0,
    "wasted_bytes_ci_low": -1608.0,
    "wasted_bytes_ci_high": -1608.0,
    "sent_bytes_mean": 99.0,
    "sent_bytes_ci_low": 99.0,
    "sent_bytes_ci_high": 99.0,
    "final_quality_utility_mean": 0.010546768701404918,
    "final_quality_utility_ci_low": 0.010546768701404918,
    "final_quality_utility_ci_high": 0.010546768701404918,
    "stall_rate_mean": -0.18543046357615892,
    "stall_rate_ci_low": -0.18543046357615892,
    "stall_rate_ci_high": -0.18543046357615892,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.477208203125,
    "startup_latency_ms_ci_low": 2339.9168645019536,
    "startup_latency_ms_ci_high": 2366.293355830078,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8497.645,
    "wasted_bytes_ci_low": 8463.496,
    "wasted_bytes_ci_high": 8529.0265,
    "sent_bytes_mean": 18330.375,
    "sent_bytes_ci_low": 18264.596999999998,
    "sent_bytes_ci_high": 18397.94375,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4709933774834438,
    "stall_rate_ci_low": 0.4684105960264901,
    "stall_rate_ci_high": 0.4738087748344371,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2358.702008203125,
    "startup_latency_ms_ci_low": 2344.319282158203,
    "startup_latency_ms_ci_high": 2375.595691533203,
    "deadline_miss_rate_mean": 0.6286754966887417,
    "deadline_miss_rate_ci_low": 0.6226150662251655,
    "deadline_miss_rate_ci_high": 0.6351995033112583,
    "wasted_bytes_mean": 7879.565,
    "wasted_bytes_ci_low": 7717.669250000001,
    "wasted_bytes_ci_high": 8045.2660000000005,
    "sent_bytes_mean": 30957.415,
    "sent_bytes_ci_low": 30930.349625,
    "sent_bytes_ci_high": 30982.408375,
    "final_quality_utility_mean": 0.9349804310632117,
    "final_quality_utility_ci_low": 0.9303266237974532,
    "final_quality_utility_ci_high": 0.9396268163521582,
    "stall_rate_mean": 0.47218543046357625,
    "stall_rate_ci_low": 0.46930463576158943,
    "stall_rate_ci_high": 0.4753319536423841,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3301.4484082031204,
    "startup_latency_ms_ci_low": 3285.729660624996,
    "startup_latency_ms_ci_high": 3317.2524284765577,
    "deadline_miss_rate_mean": 0.6741059602649005,
    "deadline_miss_rate_ci_low": 0.666455298013245,
    "deadline_miss_rate_ci_high": 0.6811597682119205,
    "wasted_bytes_mean": 9409.375,
    "wasted_bytes_ci_low": 9253.57125,
    "wasted_bytes_ci_high": 9571.938999999998,
    "sent_bytes_mean": 30962.815,
    "sent_bytes_ci_low": 30934.838375,
    "sent_bytes_ci_high": 30986.90725,
    "final_quality_utility_mean": 0.9285299133202972,
    "final_quality_utility_ci_low": 0.9246989627594289,
    "final_quality_utility_ci_high": 0.9324413579970631,
    "stall_rate_mean": 0.6596688741721854,
    "stall_rate_ci_low": 0.6566539735099337,
    "stall_rate_ci_high": 0.6629470198675498,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.477208203125,
    "startup_latency_ms_ci_low": 2339.6322217675784,
    "startup_latency_ms_ci_high": 2366.8258063476565,
    "deadline_miss_rate_mean": 0.8604966887417218,
    "deadline_miss_rate_ci_low": 0.854569536423841,
    "deadline_miss_rate_ci_high": 0.8667226821192052,
    "wasted_bytes_mean": 11144.72,
    "wasted_bytes_ci_low": 10976.4785,
    "wasted_bytes_ci_high": 11315.07425,
    "sent_bytes_mean": 31029.315,
    "sent_bytes_ci_low": 30998.299375,
    "sent_bytes_ci_high": 31057.251125,
    "final_quality_utility_mean": 0.8712988611259176,
    "final_quality_utility_ci_low": 0.8671060730185299,
    "final_quality_utility_ci_high": 0.875349396277308,
    "stall_rate_mean": 0.4709933774834438,
    "stall_rate_ci_low": 0.4684105960264901,
    "stall_rate_ci_high": 0.4738087748344371,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.224800000000134,
    "startup_latency_ms_ci_low": -2.685339999999827,
    "startup_latency_ms_ci_high": 15.732040000000042,
    "deadline_miss_rate_mean": -0.23182119205298016,
    "deadline_miss_rate_ci_low": -0.23986920529801323,
    "deadline_miss_rate_ci_high": -0.22417135761589407,
    "wasted_bytes_mean": -3265.155,
    "wasted_bytes_ci_low": -3494.382875,
    "wasted_bytes_ci_high": -3018.549125,
    "sent_bytes_mean": -71.9,
    "sent_bytes_ci_low": -89.317375,
    "sent_bytes_ci_high": -55.614625000000004,
    "final_quality_utility_mean": 0.06368156993729421,
    "final_quality_utility_ci_low": 0.05777678136404508,
    "final_quality_utility_ci_high": 0.06962009303722913,
    "stall_rate_mean": 0.0011920529801324508,
    "stall_rate_ci_low": -0.0005960264900662246,
    "stall_rate_ci_high": 0.003079470198675498,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.224800000000134,
    "startup_latency_ms_ci_low": -2.9674999999998644,
    "startup_latency_ms_ci_high": 16.27046000000013,
    "deadline_miss_rate_mean": -0.3713245033112582,
    "deadline_miss_rate_ci_low": -0.37755132450331125,
    "deadline_miss_rate_ci_high": -0.36496688741721856,
    "wasted_bytes_mean": -618.08,
    "wasted_bytes_ci_low": -788.66075,
    "wasted_bytes_ci_high": -442.40100000000007,
    "sent_bytes_mean": 12627.04,
    "sent_bytes_ci_low": 12534.853625,
    "sent_bytes_ci_high": 12709.178,
    "final_quality_utility_mean": 0.2228630282588344,
    "final_quality_utility_ci_low": 0.21824176671587658,
    "final_quality_utility_ci_high": 0.22748715462871935,
    "stall_rate_mean": 0.0011920529801324508,
    "stall_rate_ci_low": -0.0005629139072847683,
    "stall_rate_ci_high": 0.003113410596026487,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "independent",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -942.7463999999953,
    "startup_latency_ms_ci_low": -956.6738999999953,
    "startup_latency_ms_ci_high": -930.4720199999954,
    "deadline_miss_rate_mean": -0.04543046357615894,
    "deadline_miss_rate_ci_low": -0.05347764900662252,
    "deadline_miss_rate_ci_high": -0.037152317880794705,
    "wasted_bytes_mean": -1529.81,
    "wasted_bytes_ci_low": -1747.973125,
    "wasted_bytes_ci_high": -1309.934,
    "sent_bytes_mean": -5.4,
    "sent_bytes_ci_low": -23.14575,
    "sent_bytes_ci_high": 11.797624999999986,
    "final_quality_utility_mean": 0.006450517742914699,
    "final_quality_utility_ci_low": 0.0009122247261383859,
    "final_quality_utility_ci_high": 0.012095832490480282,
    "stall_rate_mean": -0.18748344370860928,
    "stall_rate_ci_low": -0.1901655629139073,
    "stall_rate_ci_high": -0.185,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 14274.0,
    "sent_bytes_ci_low": 14274.0,
    "sent_bytes_ci_high": 14274.0,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2272.32,
    "startup_latency_ms_ci_low": 2272.32,
    "startup_latency_ms_ci_high": 2272.32,
    "deadline_miss_rate_mean": 0.5827814569536425,
    "deadline_miss_rate_ci_low": 0.5827814569536425,
    "deadline_miss_rate_ci_high": 0.5827814569536425,
    "wasted_bytes_mean": 5980.0,
    "wasted_bytes_ci_low": 5980.0,
    "wasted_bytes_ci_high": 5980.0,
    "sent_bytes_mean": 31048.0,
    "sent_bytes_ci_low": 31048.0,
    "sent_bytes_ci_high": 31048.0,
    "final_quality_utility_mean": 0.9940637733487176,
    "final_quality_utility_ci_low": 0.9940637733487176,
    "final_quality_utility_ci_high": 0.9940637733487176,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3217.279999999996,
    "startup_latency_ms_ci_low": 3217.279999999996,
    "startup_latency_ms_ci_high": 3217.279999999996,
    "deadline_miss_rate_mean": 0.6026490066225163,
    "deadline_miss_rate_ci_low": 0.6026490066225163,
    "deadline_miss_rate_ci_high": 0.6026490066225163,
    "wasted_bytes_mean": 7588.0,
    "wasted_bytes_ci_low": 7588.0,
    "wasted_bytes_ci_high": 7588.0,
    "sent_bytes_mean": 30949.0,
    "sent_bytes_ci_low": 30949.0,
    "sent_bytes_ci_high": 30949.0,
    "final_quality_utility_mean": 0.983517004647313,
    "final_quality_utility_ci_low": 0.983517004647313,
    "final_quality_utility_ci_high": 0.983517004647313,
    "stall_rate_mean": 0.6423841059602647,
    "stall_rate_ci_low": 0.6423841059602647,
    "stall_rate_ci_high": 0.6423841059602647,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 0.6887417218543047,
    "deadline_miss_rate_ci_low": 0.6887417218543047,
    "deadline_miss_rate_ci_high": 0.6887417218543047,
    "wasted_bytes_mean": 5578.0,
    "wasted_bytes_ci_low": 5578.0,
    "wasted_bytes_ci_high": 5578.0,
    "sent_bytes_mean": 30984.0,
    "sent_bytes_ci_low": 30984.0,
    "sent_bytes_ci_high": 30984.0,
    "final_quality_utility_mean": 0.9669887951724513,
    "final_quality_utility_ci_low": 0.9669887951724513,
    "final_quality_utility_ci_high": 0.9669887951724513,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.10596026490066224,
    "deadline_miss_rate_ci_low": -0.10596026490066224,
    "deadline_miss_rate_ci_high": -0.10596026490066224,
    "wasted_bytes_mean": 402.0,
    "wasted_bytes_ci_low": 402.0,
    "wasted_bytes_ci_high": 402.0,
    "sent_bytes_mean": 64.0,
    "sent_bytes_ci_low": 64.0,
    "sent_bytes_ci_high": 64.0,
    "final_quality_utility_mean": 0.02707497817626625,
    "final_quality_utility_ci_low": 0.02707497817626625,
    "final_quality_utility_ci_high": 0.02707497817626625,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.4172185430463575,
    "deadline_miss_rate_ci_low": -0.4172185430463575,
    "deadline_miss_rate_ci_high": -0.4172185430463575,
    "wasted_bytes_mean": 951.0,
    "wasted_bytes_ci_low": 951.0,
    "wasted_bytes_ci_high": 951.0,
    "sent_bytes_mean": 16774.0,
    "sent_bytes_ci_low": 16774.0,
    "sent_bytes_ci_high": 16774.0,
    "final_quality_utility_mean": 0.2819463705443402,
    "final_quality_utility_ci_low": 0.2819463705443402,
    "final_quality_utility_ci_high": 0.2819463705443402,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.9599999999955,
    "startup_latency_ms_ci_low": -944.9599999999955,
    "startup_latency_ms_ci_high": -944.9599999999955,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -1608.0,
    "wasted_bytes_ci_low": -1608.0,
    "wasted_bytes_ci_high": -1608.0,
    "sent_bytes_mean": 99.0,
    "sent_bytes_ci_low": 99.0,
    "sent_bytes_ci_high": 99.0,
    "final_quality_utility_mean": 0.010546768701404918,
    "final_quality_utility_ci_low": 0.010546768701404918,
    "final_quality_utility_ci_high": 0.010546768701404918,
    "stall_rate_mean": -0.18543046357615892,
    "stall_rate_ci_low": -0.18543046357615892,
    "stall_rate_ci_high": -0.18543046357615892,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.123405078125,
    "startup_latency_ms_ci_low": 2339.2408952050782,
    "startup_latency_ms_ci_high": 2364.725754404297,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 5029.0,
    "wasted_bytes_ci_low": 5029.0,
    "wasted_bytes_ci_high": 5029.0,
    "sent_bytes_mean": 14740.3,
    "sent_bytes_ci_low": 14674.572875,
    "sent_bytes_ci_high": 14809.05825,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.47066225165562914,
    "stall_rate_ci_low": 0.46817880794701994,
    "stall_rate_ci_high": 0.4732458609271524,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2355.189805078125,
    "startup_latency_ms_ci_low": 2341.5689574999997,
    "startup_latency_ms_ci_high": 2370.971504316406,
    "deadline_miss_rate_mean": 0.627682119205298,
    "deadline_miss_rate_ci_low": 0.621853476821192,
    "deadline_miss_rate_ci_high": 0.6339081125827815,
    "wasted_bytes_mean": 7874.42,
    "wasted_bytes_ci_low": 7703.659625,
    "wasted_bytes_ci_high": 8039.652125,
    "sent_bytes_mean": 30967.385,
    "sent_bytes_ci_low": 30941.515875,
    "sent_bytes_ci_high": 30989.655625,
    "final_quality_utility_mean": 0.9350976073263294,
    "final_quality_utility_ci_low": 0.9302512893367105,
    "final_quality_utility_ci_high": 0.939519740205958,
    "stall_rate_mean": 0.47145695364238416,
    "stall_rate_ci_low": 0.4685761589403974,
    "stall_rate_ci_high": 0.47427152317880794,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3299.75140507812,
    "startup_latency_ms_ci_low": 3286.3793485937454,
    "startup_latency_ms_ci_high": 3315.0144361035113,
    "deadline_miss_rate_mean": 0.673476821192053,
    "deadline_miss_rate_ci_low": 0.6666216887417219,
    "deadline_miss_rate_ci_high": 0.6806953642384106,
    "wasted_bytes_mean": 9676.835,
    "wasted_bytes_ci_low": 9478.764625,
    "wasted_bytes_ci_high": 9880.1695,
    "sent_bytes_mean": 30974.46,
    "sent_bytes_ci_low": 30949.592,
    "sent_bytes_ci_high": 30997.298375,
    "final_quality_utility_mean": 0.9263170436045433,
    "final_quality_utility_ci_low": 0.9221179243198757,
    "final_quality_utility_ci_high": 0.9303248590363762,
    "stall_rate_mean": 0.6593377483443709,
    "stall_rate_ci_low": 0.6565223509933774,
    "stall_rate_ci_high": 0.6623178807947019,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2351.123405078125,
    "startup_latency_ms_ci_low": 2338.4751615625,
    "startup_latency_ms_ci_high": 2363.7181605566407,
    "deadline_miss_rate_mean": 0.7404966887417218,
    "deadline_miss_rate_ci_low": 0.7341721854304636,
    "deadline_miss_rate_ci_high": 0.7472855960264901,
    "wasted_bytes_mean": 8004.71,
    "wasted_bytes_ci_low": 7823.36175,
    "wasted_bytes_ci_high": 8188.11975,
    "sent_bytes_mean": 30963.26,
    "sent_bytes_ci_low": 30938.103625,
    "sent_bytes_ci_high": 30986.025125,
    "final_quality_utility_mean": 0.9100232085501978,
    "final_quality_utility_ci_low": 0.9054444819443443,
    "final_quality_utility_ci_high": 0.9143976284419122,
    "stall_rate_mean": 0.47066225165562914,
    "stall_rate_ci_low": 0.4682119205298014,
    "stall_rate_ci_high": 0.4732781456953643,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 4.0664000000001375,
    "startup_latency_ms_ci_low": -4.978819999999838,
    "startup_latency_ms_ci_high": 13.5462200000001,
    "deadline_miss_rate_mean": -0.11281456953642383,
    "deadline_miss_rate_ci_low": -0.12076158940397351,
    "deadline_miss_rate_ci_high": -0.10456953642384105,
    "wasted_bytes_mean": -130.29,
    "wasted_bytes_ci_low": -368.08425,
    "wasted_bytes_ci_high": 110.8064999999998,
    "sent_bytes_mean": 4.125,
    "sent_bytes_ci_low": -11.221125,
    "sent_bytes_ci_high": 19.620874999999995,
    "final_quality_utility_mean": 0.025074398776131695,
    "final_quality_utility_ci_low": 0.019078990346080234,
    "final_quality_utility_ci_high": 0.0308012966524668,
    "stall_rate_mean": 0.0007947019867549665,
    "stall_rate_ci_low": -0.0009602649006622524,
    "stall_rate_ci_high": 0.0026490066225165554,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 4.0664000000001375,
    "startup_latency_ms_ci_low": -5.603239999999832,
    "startup_latency_ms_ci_high": 13.315060000000146,
    "deadline_miss_rate_mean": -0.372317880794702,
    "deadline_miss_rate_ci_low": -0.37811341059602654,
    "deadline_miss_rate_ci_high": -0.3656614238410596,
    "wasted_bytes_mean": 2845.42,
    "wasted_bytes_ci_low": 2690.329375,
    "wasted_bytes_ci_high": 3023.9844999999996,
    "sent_bytes_mean": 16227.085,
    "sent_bytes_ci_low": 16141.11025,
    "sent_bytes_ci_high": 16306.7615,
    "final_quality_utility_mean": 0.22298020452195202,
    "final_quality_utility_ci_low": 0.21827505818556792,
    "final_quality_utility_ci_high": 0.22768480002922376,
    "stall_rate_mean": 0.0007947019867549665,
    "stall_rate_ci_low": -0.0008940397350993389,
    "stall_rate_ci_high": 0.0027152317880794713,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 0,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.5615999999953,
    "startup_latency_ms_ci_low": -957.6334999999954,
    "startup_latency_ms_ci_high": -932.3850199999953,
    "deadline_miss_rate_mean": -0.04579470198675496,
    "deadline_miss_rate_ci_low": -0.05364321192052981,
    "deadline_miss_rate_ci_high": -0.03748261589403973,
    "wasted_bytes_mean": -1802.415,
    "wasted_bytes_ci_low": -2045.125625,
    "wasted_bytes_ci_high": -1557.5395,
    "sent_bytes_mean": -7.075,
    "sent_bytes_ci_low": -25.431124999999998,
    "sent_bytes_ci_high": 10.721374999999938,
    "final_quality_utility_mean": 0.008780563721786256,
    "final_quality_utility_ci_low": 0.003166868622491807,
    "final_quality_utility_ci_high": 0.014676912916898929,
    "stall_rate_mean": -0.18788079470198674,
    "stall_rate_ci_low": -0.19036589403973508,
    "stall_rate_ci_high": -0.18539569536423842,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8619.0,
    "wasted_bytes_ci_low": 8619.0,
    "wasted_bytes_ci_high": 8619.0,
    "sent_bytes_mean": 17864.0,
    "sent_bytes_ci_low": 17864.0,
    "sent_bytes_ci_high": 17864.0,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2272.32,
    "startup_latency_ms_ci_low": 2272.32,
    "startup_latency_ms_ci_high": 2272.32,
    "deadline_miss_rate_mean": 0.5827814569536425,
    "deadline_miss_rate_ci_low": 0.5827814569536425,
    "deadline_miss_rate_ci_high": 0.5827814569536425,
    "wasted_bytes_mean": 5980.0,
    "wasted_bytes_ci_low": 5980.0,
    "wasted_bytes_ci_high": 5980.0,
    "sent_bytes_mean": 31048.0,
    "sent_bytes_ci_low": 31048.0,
    "sent_bytes_ci_high": 31048.0,
    "final_quality_utility_mean": 0.9940637733487176,
    "final_quality_utility_ci_low": 0.9940637733487176,
    "final_quality_utility_ci_high": 0.9940637733487176,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3217.279999999996,
    "startup_latency_ms_ci_low": 3217.279999999996,
    "startup_latency_ms_ci_high": 3217.279999999996,
    "deadline_miss_rate_mean": 0.6026490066225163,
    "deadline_miss_rate_ci_low": 0.6026490066225163,
    "deadline_miss_rate_ci_high": 0.6026490066225163,
    "wasted_bytes_mean": 7588.0,
    "wasted_bytes_ci_low": 7588.0,
    "wasted_bytes_ci_high": 7588.0,
    "sent_bytes_mean": 30949.0,
    "sent_bytes_ci_low": 30949.0,
    "sent_bytes_ci_high": 30949.0,
    "final_quality_utility_mean": 0.983517004647313,
    "final_quality_utility_ci_low": 0.983517004647313,
    "final_quality_utility_ci_high": 0.983517004647313,
    "stall_rate_mean": 0.6423841059602647,
    "stall_rate_ci_low": 0.6423841059602647,
    "stall_rate_ci_high": 0.6423841059602647,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2270.5600000000004,
    "startup_latency_ms_ci_low": 2270.5600000000004,
    "startup_latency_ms_ci_high": 2270.5600000000004,
    "deadline_miss_rate_mean": 0.8079470198675497,
    "deadline_miss_rate_ci_low": 0.8079470198675497,
    "deadline_miss_rate_ci_high": 0.8079470198675497,
    "wasted_bytes_mean": 9496.0,
    "wasted_bytes_ci_low": 9496.0,
    "wasted_bytes_ci_high": 9496.0,
    "sent_bytes_mean": 31026.0,
    "sent_bytes_ci_low": 31026.0,
    "sent_bytes_ci_high": 31026.0,
    "final_quality_utility_mean": 0.9195287559028179,
    "final_quality_utility_ci_low": 0.9195287559028179,
    "final_quality_utility_ci_high": 0.9195287559028179,
    "stall_rate_mean": 0.4569536423841061,
    "stall_rate_ci_low": 0.4569536423841061,
    "stall_rate_ci_high": 0.4569536423841061,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.22516556291390724,
    "deadline_miss_rate_ci_low": -0.22516556291390724,
    "deadline_miss_rate_ci_high": -0.22516556291390724,
    "wasted_bytes_mean": -3516.0,
    "wasted_bytes_ci_low": -3516.0,
    "wasted_bytes_ci_high": -3516.0,
    "sent_bytes_mean": 22.0,
    "sent_bytes_ci_low": 22.0,
    "sent_bytes_ci_high": 22.0,
    "final_quality_utility_mean": 0.07453501744589974,
    "final_quality_utility_ci_low": 0.07453501744589974,
    "final_quality_utility_ci_high": 0.07453501744589974,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 1.7600000000002183,
    "startup_latency_ms_ci_low": 1.7600000000002183,
    "startup_latency_ms_ci_high": 1.7600000000002183,
    "deadline_miss_rate_mean": -0.4172185430463575,
    "deadline_miss_rate_ci_low": -0.4172185430463575,
    "deadline_miss_rate_ci_high": -0.4172185430463575,
    "wasted_bytes_mean": -2639.0,
    "wasted_bytes_ci_low": -2639.0,
    "wasted_bytes_ci_high": -2639.0,
    "sent_bytes_mean": 13184.0,
    "sent_bytes_ci_low": 13184.0,
    "sent_bytes_ci_high": 13184.0,
    "final_quality_utility_mean": 0.2819463705443402,
    "final_quality_utility_ci_low": 0.2819463705443402,
    "final_quality_utility_ci_high": 0.2819463705443402,
    "stall_rate_mean": 0.0,
    "stall_rate_ci_low": 0.0,
    "stall_rate_ci_high": 0.0,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.0,
    "burst_bad_loss": 0.0,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -944.9599999999955,
    "startup_latency_ms_ci_low": -944.9599999999955,
    "startup_latency_ms_ci_high": -944.9599999999955,
    "deadline_miss_rate_mean": -0.019867549668874163,
    "deadline_miss_rate_ci_low": -0.019867549668874163,
    "deadline_miss_rate_ci_high": -0.019867549668874163,
    "wasted_bytes_mean": -1608.0,
    "wasted_bytes_ci_low": -1608.0,
    "wasted_bytes_ci_high": -1608.0,
    "sent_bytes_mean": 99.0,
    "sent_bytes_ci_low": 99.0,
    "sent_bytes_ci_high": 99.0,
    "final_quality_utility_mean": 0.010546768701404918,
    "final_quality_utility_ci_low": 0.010546768701404918,
    "final_quality_utility_ci_high": 0.010546768701404918,
    "stall_rate_mean": -0.18543046357615892,
    "stall_rate_ci_low": -0.18543046357615892,
    "stall_rate_ci_high": -0.18543046357615892,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dash",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.477208203125,
    "startup_latency_ms_ci_low": 2339.0653750195315,
    "startup_latency_ms_ci_high": 2366.320359091797,
    "deadline_miss_rate_mean": 1.0,
    "deadline_miss_rate_ci_low": 1.0,
    "deadline_miss_rate_ci_high": 1.0,
    "wasted_bytes_mean": 8497.645,
    "wasted_bytes_ci_low": 8463.854,
    "wasted_bytes_ci_high": 8529.273125,
    "sent_bytes_mean": 18330.375,
    "sent_bytes_ci_low": 18261.698375,
    "sent_bytes_ci_high": 18399.594375,
    "final_quality_utility_mean": 0.7121174028043775,
    "final_quality_utility_ci_low": 0.7121174028043775,
    "final_quality_utility_ci_high": 0.7121174028043775,
    "stall_rate_mean": 0.4709933774834438,
    "stall_rate_ci_low": 0.46850993377483446,
    "stall_rate_ci_high": 0.4738087748344371,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2358.702008203125,
    "startup_latency_ms_ci_low": 2344.21841828125,
    "startup_latency_ms_ci_high": 2374.852499296875,
    "deadline_miss_rate_mean": 0.6286754966887417,
    "deadline_miss_rate_ci_low": 0.6225149006622516,
    "deadline_miss_rate_ci_high": 0.6352317880794702,
    "wasted_bytes_mean": 7879.565,
    "wasted_bytes_ci_low": 7717.7948750000005,
    "wasted_bytes_ci_high": 8041.618625,
    "sent_bytes_mean": 30957.415,
    "sent_bytes_ci_low": 30928.898875,
    "sent_bytes_ci_high": 30982.445125,
    "final_quality_utility_mean": 0.9349804310632117,
    "final_quality_utility_ci_low": 0.9305850563089046,
    "final_quality_utility_ci_high": 0.9396802196246803,
    "stall_rate_mean": 0.47218543046357625,
    "stall_rate_ci_low": 0.46937086092715236,
    "stall_rate_ci_high": 0.4752317880794702,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "dependency",
    "paired_against": NaN,
    "startup_latency_ms_mean": 3301.4484082031204,
    "startup_latency_ms_ci_low": 3285.7329701269487,
    "startup_latency_ms_ci_high": 3318.228933720699,
    "deadline_miss_rate_mean": 0.6741059602649007,
    "deadline_miss_rate_ci_low": 0.6669528145695364,
    "deadline_miss_rate_ci_high": 0.6818543046357616,
    "wasted_bytes_mean": 9706.855,
    "wasted_bytes_ci_low": 9506.809000000001,
    "wasted_bytes_ci_high": 9912.257375,
    "sent_bytes_mean": 30962.815,
    "sent_bytes_ci_low": 30935.173124999998,
    "sent_bytes_ci_high": 30987.63925,
    "final_quality_utility_mean": 0.9253860733899704,
    "final_quality_utility_ci_low": 0.9211961803862356,
    "final_quality_utility_ci_high": 0.9293206388172075,
    "stall_rate_mean": 0.6596688741721854,
    "stall_rate_ci_low": 0.656523178807947,
    "stall_rate_ci_high": 0.6627814569536423,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "layered",
    "paired_against": NaN,
    "startup_latency_ms_mean": 2352.477208203125,
    "startup_latency_ms_ci_low": 2338.9685988769534,
    "startup_latency_ms_ci_high": 2366.542943544922,
    "deadline_miss_rate_mean": 0.8604966887417218,
    "deadline_miss_rate_ci_low": 0.8546026490066225,
    "deadline_miss_rate_ci_high": 0.8665902317880795,
    "wasted_bytes_mean": 11144.72,
    "wasted_bytes_ci_low": 10987.30825,
    "wasted_bytes_ci_high": 11307.94525,
    "sent_bytes_mean": 31029.315,
    "sent_bytes_ci_low": 30999.081749999998,
    "sent_bytes_ci_high": 31055.801,
    "final_quality_utility_mean": 0.8712988611259176,
    "final_quality_utility_ci_low": 0.8669854033538131,
    "final_quality_utility_ci_high": 0.8756252362833592,
    "stall_rate_mean": 0.4709933774834438,
    "stall_rate_ci_low": 0.46864155629139076,
    "stall_rate_ci_high": 0.4737748344370861,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "layered",
    "startup_latency_ms_mean": 6.224800000000134,
    "startup_latency_ms_ci_low": -3.1991199999998474,
    "startup_latency_ms_ci_high": 15.866300000000114,
    "deadline_miss_rate_mean": -0.23182119205298016,
    "deadline_miss_rate_ci_low": -0.23960347682119207,
    "deadline_miss_rate_ci_high": -0.22410596026490068,
    "wasted_bytes_mean": -3265.155,
    "wasted_bytes_ci_low": -3489.93225,
    "wasted_bytes_ci_high": -3031.7453750000004,
    "sent_bytes_mean": -71.9,
    "sent_bytes_ci_low": -88.7575,
    "sent_bytes_ci_high": -55.62112500000002,
    "final_quality_utility_mean": 0.06368156993729421,
    "final_quality_utility_ci_low": 0.057586932516746785,
    "final_quality_utility_ci_high": 0.06959641428814298,
    "stall_rate_mean": 0.0011920529801324508,
    "stall_rate_ci_low": -0.0005960264900662257,
    "stall_rate_ci_high": 0.003145695364238411,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dash",
    "startup_latency_ms_mean": 6.224800000000134,
    "startup_latency_ms_ci_low": -3.2322199999998262,
    "startup_latency_ms_ci_high": 15.36212000000011,
    "deadline_miss_rate_mean": -0.3713245033112582,
    "deadline_miss_rate_ci_low": -0.37755049668874174,
    "deadline_miss_rate_ci_high": -0.36486672185430463,
    "wasted_bytes_mean": -618.08,
    "wasted_bytes_ci_low": -789.395,
    "wasted_bytes_ci_high": -440.97675000000004,
    "sent_bytes_mean": 12627.04,
    "sent_bytes_ci_low": 12540.048875,
    "sent_bytes_ci_high": 12707.059000000001,
    "final_quality_utility_mean": 0.2228630282588344,
    "final_quality_utility_ci_low": 0.21857541643449377,
    "final_quality_utility_ci_high": 0.2274688099977686,
    "stall_rate_mean": 0.0011920529801324508,
    "stall_rate_ci_low": -0.0004966887417218552,
    "stall_rate_ci_high": 0.003079470198675498,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  },
  {
    "trace_id": "ucc5g_driving",
    "dependency_mode": "layered",
    "fec_group_size": 4,
    "burst_good_to_bad": 0.01,
    "burst_bad_loss": 0.7,
    "comparison": "deadline_utility",
    "paired_against": "dependency",
    "startup_latency_ms_mean": -942.7463999999953,
    "startup_latency_ms_ci_low": -955.8131599999955,
    "startup_latency_ms_ci_high": -930.9618399999954,
    "deadline_miss_rate_mean": -0.04543046357615894,
    "deadline_miss_rate_ci_low": -0.053875,
    "deadline_miss_rate_ci_high": -0.036986754966887414,
    "wasted_bytes_mean": -1827.29,
    "wasted_bytes_ci_low": -2075.229625,
    "wasted_bytes_ci_high": -1590.1097499999998,
    "sent_bytes_mean": -5.4,
    "sent_bytes_ci_low": -22.589625,
    "sent_bytes_ci_high": 11.48025,
    "final_quality_utility_mean": 0.009594357673241577,
    "final_quality_utility_ci_low": 0.00376310063690727,
    "final_quality_utility_ci_high": 0.015100371520472746,
    "stall_rate_mean": -0.18748344370860928,
    "stall_rate_ci_low": -0.19006705298013243,
    "stall_rate_ci_high": -0.1849337748344371,
    "startup_failure_rate_mean": 0.0,
    "startup_failure_rate_ci_low": 0.0,
    "startup_failure_rate_ci_high": 0.0
  }
]


==> anc/results/utility_sensitivity_summary.json <==
{
  "alpha_values": [
    0.0,
    0.25,
    0.5,
    0.75,
    1.0
  ],
  "beta_values": [
    0.0,
    0.05,
    10.0,
    100.0
  ],
  "complete": true,
  "default_alpha": 0.25,
  "default_beta": 0.05,
  "estimator_robustness_metrics": [
    "rank_correlation_to_default",
    "top_quartile_overlap_to_default",
    "positive_groups",
    "negative_finest_groups"
  ],
  "scenes": [
    {
      "grid": [
        {
          "alpha": 0.0,
          "beta": 0.0,
          "negative_finest_groups": 51,
          "positive_groups": 152,
          "rank_correlation_to_default": 0.9777487697413596,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.0,
          "beta": 0.05,
          "negative_finest_groups": 51,
          "positive_groups": 152,
          "rank_correlation_to_default": 0.9777487697413596,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.0,
          "beta": 10.0,
          "negative_finest_groups": 51,
          "positive_groups": 152,
          "rank_correlation_to_default": 0.9777487697413596,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.0,
          "beta": 100.0,
          "negative_finest_groups": 51,
          "positive_groups": 152,
          "rank_correlation_to_default": 0.9778453307392996,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.25,
          "beta": 0.0,
          "negative_finest_groups": 52,
          "positive_groups": 138,
          "rank_correlation_to_default": 1.0,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 0.05,
          "negative_finest_groups": 52,
          "positive_groups": 138,
          "rank_correlation_to_default": 1.0,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 10.0,
          "negative_finest_groups": 52,
          "positive_groups": 138,
          "rank_correlation_to_default": 1.0,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 100.0,
          "negative_finest_groups": 52,
          "positive_groups": 138,
          "rank_correlation_to_default": 0.999961375600824,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.5,
          "beta": 0.0,
          "negative_finest_groups": 57,
          "positive_groups": 125,
          "rank_correlation_to_default": 0.9820418001831083,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.5,
          "beta": 0.05,
          "negative_finest_groups": 57,
          "positive_groups": 125,
          "rank_correlation_to_default": 0.9820418001831083,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.5,
          "beta": 10.0,
          "negative_finest_groups": 57,
          "positive_groups": 125,
          "rank_correlation_to_default": 0.9819988841840238,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.5,
          "beta": 100.0,
          "negative_finest_groups": 57,
          "positive_groups": 125,
          "rank_correlation_to_default": 0.9820146200503548,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.75,
          "beta": 0.0,
          "negative_finest_groups": 61,
          "positive_groups": 109,
          "rank_correlation_to_default": 0.9132045376516366,
          "top_quartile_overlap_to_default": 0.875
        },
        {
          "alpha": 0.75,
          "beta": 0.05,
          "negative_finest_groups": 61,
          "positive_groups": 109,
          "rank_correlation_to_default": 0.9132045376516366,
          "top_quartile_overlap_to_default": 0.875
        },
        {
          "alpha": 0.75,
          "beta": 10.0,
          "negative_finest_groups": 61,
          "positive_groups": 109,
          "rank_correlation_to_default": 0.9132045376516366,
          "top_quartile_overlap_to_default": 0.875
        },
        {
          "alpha": 0.75,
          "beta": 100.0,
          "negative_finest_groups": 61,
          "positive_groups": 109,
          "rank_correlation_to_default": 0.9133218413824674,
          "top_quartile_overlap_to_default": 0.875
        },
        {
          "alpha": 1.0,
          "beta": 0.0,
          "negative_finest_groups": 61,
          "positive_groups": 96,
          "rank_correlation_to_default": 0.8244327935454338,
          "top_quartile_overlap_to_default": 0.796875
        },
        {
          "alpha": 1.0,
          "beta": 0.05,
          "negative_finest_groups": 61,
          "positive_groups": 96,
          "rank_correlation_to_default": 0.8244428072785535,
          "top_quartile_overlap_to_default": 0.796875
        },
        {
          "alpha": 1.0,
          "beta": 10.0,
          "negative_finest_groups": 61,
          "positive_groups": 96,
          "rank_correlation_to_default": 0.8244141966124972,
          "top_quartile_overlap_to_default": 0.796875
        },
        {
          "alpha": 1.0,
          "beta": 100.0,
          "negative_finest_groups": 61,
          "positive_groups": 96,
          "rank_correlation_to_default": 0.8250050068665599,
          "top_quartile_overlap_to_default": 0.78125
        }
      ],
      "groups": 256,
      "minimum_rank_correlation_to_default": 0.8244141966124972,
      "minimum_top_quartile_overlap_to_default": 0.78125,
      "scene_id": "hypernerf-broom2",
      "source": "runs/real_broom2/counterfactual_utility_train/counterfactual_utilities.json"
    },
    {
      "grid": [
        {
          "alpha": 0.0,
          "beta": 0.0,
          "negative_finest_groups": 3,
          "positive_groups": 249,
          "rank_correlation_to_default": 0.9901965552758069,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.0,
          "beta": 0.05,
          "negative_finest_groups": 3,
          "positive_groups": 249,
          "rank_correlation_to_default": 0.9901965552758069,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.0,
          "beta": 10.0,
          "negative_finest_groups": 3,
          "positive_groups": 249,
          "rank_correlation_to_default": 0.9902208743419547,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.0,
          "beta": 100.0,
          "negative_finest_groups": 3,
          "positive_groups": 249,
          "rank_correlation_to_default": 0.9907122625314717,
          "top_quartile_overlap_to_default": 0.9375
        },
        {
          "alpha": 0.25,
          "beta": 0.0,
          "negative_finest_groups": 7,
          "positive_groups": 242,
          "rank_correlation_to_default": 1.0,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 0.05,
          "negative_finest_groups": 7,
          "positive_groups": 242,
          "rank_correlation_to_default": 1.0,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 10.0,
          "negative_finest_groups": 7,
          "positive_groups": 242,
          "rank_correlation_to_default": 0.9999957084000916,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.25,
          "beta": 100.0,
          "negative_finest_groups": 7,
          "positive_groups": 242,
          "rank_correlation_to_default": 0.9999434939345387,
          "top_quartile_overlap_to_default": 1.0
        },
        {
          "alpha": 0.5,
          "beta": 0.0,
          "negative_finest_groups": 11,
          "positive_groups": 236,
          "rank_correlation_to_default": 0.9862690260929274,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.5,
          "beta": 0.05,
          "negative_finest_groups": 11,
          "positive_groups": 236,
          "rank_correlation_to_default": 0.9862690260929274,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.5,
          "beta": 10.0,
          "negative_finest_groups": 11,
          "positive_groups": 236,
          "rank_correlation_to_default": 0.9862568665598536,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.5,
          "beta": 100.0,
          "negative_finest_groups": 11,
          "positive_groups": 236,
          "rank_correlation_to_default": 0.985811970702678,
          "top_quartile_overlap_to_default": 0.96875
        },
        {
          "alpha": 0.75,
          "beta": 0.0,
          "negative_finest_groups": 17,
          "positive_groups": 227,
          "rank_correlation_to_default": 0.9482526035706111,
          "top_quartile_overlap_to_default": 0.90625
        },
        {
          "alpha": 0.75,
          "beta": 0.05,
          "negative_finest_groups": 17,
          "positive_groups": 227,
          "rank_correlation_to_default": 0.9482526035706111,
          "top_quartile_overlap_to_default": 0.90625
        },
        {
          "alpha": 0.75,
          "beta": 10.0,
          "negative_finest_groups": 17,
          "positive_groups": 227,
          "rank_correlation_to_default": 0.9481753547722591,
          "top_quartile_overlap_to_default": 0.890625
        },
        {
          "alpha": 0.75,
          "beta": 100.0,
          "negative_finest_groups": 17,
          "positive_groups": 227,
          "rank_correlation_to_default": 0.9471282043945983,
          "top_quartile_overlap_to_default": 0.890625
        },
        {
          "alpha": 1.0,
          "beta": 0.0,
          "negative_finest_groups": 20,
          "positive_groups": 222,
          "rank_correlation_to_default": 0.8798266193636988,
          "top_quartile_overlap_to_default": 0.765625
        },
        {
          "alpha": 1.0,
          "beta": 0.05,
          "negative_finest_groups": 20,
          "positive_groups": 222,
          "rank_correlation_to_default": 0.8798266193636988,
          "top_quartile_overlap_to_default": 0.765625
        },
        {
          "alpha": 1.0,
          "beta": 10.0,
          "negative_finest_groups": 20,
          "positive_groups": 222,
          "rank_correlation_to_default": 0.8797221904325933,
          "top_quartile_overlap_to_default": 0.765625
        },
        {
          "alpha": 1.0,
          "beta": 100.0,
          "negative_finest_groups": 20,
          "positive_groups": 222,
          "rank_correlation_to_default": 0.8785720416571298,
          "top_quartile_overlap_to_default": 0.765625
        }
      ],
      "groups": 256,
      "minimum_rank_correlation_to_default": 0.8785720416571298,
      "minimum_top_quartile_overlap_to_default": 0.765625,
      "scene_id": "hypernerf-chicken",
      "source": "runs/real_chicken/counterfactual_utility_train_q025/counterfactual_utilities.json"
    }
  ]
}


==> anc/scripts/analyze_transport_monte_carlo.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd


GROUP = [
    "trace_id", "dependency_mode", "fec_group_size",
    "burst_good_to_bad", "burst_bad_loss",
]
METRICS = [
    "startup_latency_ms", "deadline_miss_rate", "wasted_bytes",
    "sent_bytes", "final_quality_utility", "stall_rate",
]


def bootstrap_mean(values: np.ndarray, generator: np.random.Generator, samples: int) -> tuple[float, float, float]:
    values = values[np.isfinite(values)]
    if values.size == 0:
        return float("nan"), float("nan"), float("nan")
    means = np.empty(samples, dtype=np.float64)
    for index in range(samples):
        means[index] = generator.choice(values, size=values.size, replace=True).mean()
    return float(values.mean()), float(np.quantile(means, 0.025)), float(np.quantile(means, 0.975))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/transport_monte_carlo/summaries.parquet")
    parser.add_argument("--output", default="runs/transport_monte_carlo/bootstrap_summary.parquet")
    parser.add_argument("--samples", type=int, default=2000)
    parser.add_argument("--seed", type=int, default=20260614)
    args = parser.parse_args()
    frame = pd.read_parquet(args.input)
    generator = np.random.default_rng(args.seed)
    rows = []
    for keys, group in frame.groupby(GROUP, dropna=False):
        metadata = dict(zip(GROUP, keys))
        for policy, policy_frame in group.groupby("policy"):
            row = {**metadata, "comparison": policy, "paired_against": None}
            for metric in METRICS:
                mean, low, high = bootstrap_mean(
                    policy_frame[metric].to_numpy(dtype=np.float64), generator, args.samples
                )
                row[f"{metric}_mean"] = mean
                row[f"{metric}_ci_low"] = low
                row[f"{metric}_ci_high"] = high
            failure = np.isinf(policy_frame["startup_latency_ms"].to_numpy(dtype=np.float64)).astype(np.float64)
            mean, low, high = bootstrap_mean(failure, generator, args.samples)
            row["startup_failure_rate_mean"] = mean
            row["startup_failure_rate_ci_low"] = low
            row["startup_failure_rate_ci_high"] = high
            rows.append(row)

        target = group[group["policy"] == "deadline_utility"]
        for baseline in ("layered", "dash", "dependency"):
            reference = group[group["policy"] == baseline]
            paired = target.merge(reference, on="seed", suffixes=("_target", "_baseline"))
            row = {**metadata, "comparison": "deadline_utility", "paired_against": baseline}
            for metric in METRICS:
                differences = (
                    paired[f"{metric}_target"] - paired[f"{metric}_baseline"]
                ).to_numpy(dtype=np.float64)
                mean, low, high = bootstrap_mean(differences, generator, args.samples)
                row[f"{metric}_mean"] = mean
                row[f"{metric}_ci_low"] = low
                row[f"{metric}_ci_high"] = high
            failure_difference = (
                np.isinf(paired["startup_latency_ms_target"].to_numpy(dtype=np.float64)).astype(np.float64)
                - np.isinf(paired["startup_latency_ms_baseline"].to_numpy(dtype=np.float64)).astype(np.float64)
            )
            mean, low, high = bootstrap_mean(failure_difference, generator, args.samples)
            row["startup_failure_rate_mean"] = mean
            row["startup_failure_rate_ci_low"] = low
            row["startup_failure_rate_ci_high"] = high
            rows.append(row)
    result = pd.DataFrame(rows)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    result.to_parquet(output, index=False, compression="zstd")
    output.with_suffix(".json").write_text(
        json.dumps(result.to_dict(orient="records"), indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps({"rows": len(result), "bootstrap_samples": args.samples}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/assemble_scene_summary.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


REQUIRED_POINT_METRICS = (
    "wire_bytes", "psnr", "ssim", "lpips", "temporal_lpips", "flicker"
)
BASELINES = {"queen", "light4gs", "wu2023"}
DATASET_BY_PREFIX = {
    "dnerf": "dnerf",
    "hypernerf": "hypernerf",
    "8i": "8i",
}


def load_result(path: str | Path, model_identity: dict | None = None) -> dict:
    value = json.loads(Path(path).read_text(encoding="utf-8"))
    points = value.get("rd_points")
    if not isinstance(points, list) or len(points) < 4:
        raise ValueError(f"{path}: rd_points must contain at least four points")
    for index, point in enumerate(points):
        missing = [metric for metric in REQUIRED_POINT_METRICS if metric not in point]
        if missing:
            raise ValueError(f"{path}: rd point {index} missing {', '.join(missing)}")
    points = sorted(points, key=lambda point: float(point["wire_bytes"]))
    if len({float(point["wire_bytes"]) for point in points}) != len(points):
        raise ValueError(f"{path}: RD byte rates must be unique")
    violations = sum(
        float(right["psnr"]) + 1e-9 < float(left["psnr"])
        for left, right in zip(points, points[1:])
    )
    loss = value.get("loss_5pct")
    if not isinstance(loss, dict):
        raise ValueError(f"{path}: missing loss_5pct")
    missing_loss = [name for name in ("psnr", "lpips", "cliff_fraction") if name not in loss]
    if missing_loss:
        raise ValueError(f"{path}: loss_5pct missing {', '.join(missing_loss)}")
    payload = {
        "rd_points": points,
        "lpips_5pct_loss": float(loss["lpips"]),
        "psnr_5pct_loss": float(loss["psnr"]),
        "temporal_lpips": float(value.get("temporal_lpips", points[-1]["temporal_lpips"])),
        "flicker": float(value.get("flicker", points[-1]["flicker"])),
        "monotonic_violations": violations,
        "cliff_fraction": float(loss["cliff_fraction"]),
        "source": str(path),
    }
    if model_identity is not None:
        payload["model_identity"] = model_identity
    return payload


def parse_baseline(value: str) -> tuple[str, str]:
    if "=" not in value:
        raise argparse.ArgumentTypeError("baseline must use NAME=PATH")
    name, path = value.split("=", 1)
    if not name or not path:
        raise argparse.ArgumentTypeError("baseline must use NAME=PATH")
    return name, path


def dataset_for_scene(scene_id: str) -> str:
    prefix = scene_id.split("-", 1)[0]
    try:
        return DATASET_BY_PREFIX[prefix]
    except KeyError as exc:
        raise ValueError(f"unknown scene prefix for {scene_id}") from exc


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--method", required=True)
    parser.add_argument("--method-model-id", required=True)
    parser.add_argument("--method-config-id", default="")
    parser.add_argument("--method-checkpoint-hash", default="")
    parser.add_argument("--baseline", action="append", type=parse_baseline, default=[])
    parser.add_argument("--qualitative", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    baselines = dict(args.baseline)
    if set(baselines) != BASELINES:
        missing = sorted(BASELINES - set(baselines))
        extra = sorted(set(baselines) - BASELINES)
        raise ValueError(f"baseline set mismatch; missing={missing}, extra={extra}")
    qualitative = Path(args.qualitative)
    required_artifacts = (
        "matched_camera_strip.pdf", "error_heatmap.pdf", "temporal_difference.pdf",
        "disocclusion_crop.pdf", "loss_replay.mp4",
    )
    missing_artifacts = [
        name for name in required_artifacts
        if not (qualitative / name).is_file() or (qualitative / name).stat().st_size == 0
    ]
    if missing_artifacts:
        raise ValueError(f"qualitative evidence missing {', '.join(missing_artifacts)}")
    model_identity = {
        "model_id": args.method_model_id,
        "config_id": args.method_config_id or args.method_model_id,
        "checkpoint_hash": args.method_checkpoint_hash or "scene-local",
    }
    payload = {
        "complete": True,
        "scene_id": args.scene_id,
        "dataset": dataset_for_scene(args.scene_id),
        "method": load_result(args.method, model_identity=model_identity),
        "baselines": {name: load_result(path) for name, path in sorted(baselines.items())},
        "qualitative": {name: str(qualitative / name) for name in required_artifacts},
    }
    if args.scene_id.startswith("8i-"):
        payload["evaluated_frames"] = list(range(30))
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/audit_real_scene_inputs.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


SCENES = (
    "dnerf-bouncingballs",
    "dnerf-jumpingjacks",
    "hypernerf-broom2",
    "hypernerf-chicken",
    "8i-longdress",
    "8i-soldier",
)
BASELINES = ("queen", "light4gs", "wu2023")
QUALITATIVE = (
    "matched_camera_strip.pdf",
    "error_heatmap.pdf",
    "temporal_difference.pdf",
    "disocclusion_crop.pdf",
    "loss_replay.mp4",
)
CANONICAL_METHOD_PACK = "method.json"
CANONICAL_BASELINE_PACK = "{baseline}.json"


RAW_METHOD_CANDIDATES = {
    "dnerf-bouncingballs": (
        "real_bouncingballs/hierarchy_compact_q025/results.json",
        "real_bouncingballs/metric_pass_cvar030/results.json",
    ),
    "dnerf-jumpingjacks": (
        "real_jumpingjacks/hierarchy_q025/results.json",
        "real_jumpingjacks/metric_pass_q025/results.json",
    ),
    "hypernerf-broom2": (
        "real_broom2/quantizer_q025/results.json",
        "real_broom2/metric_pass_q025/results.json",
    ),
    "hypernerf-chicken": (
        "real_chicken/quantizer_robust_1200_w64/results.json",
    ),
}


def file_state(path: Path, min_bytes: int = 1) -> dict[str, object]:
    exists = path.is_file()
    size = path.stat().st_size if exists else 0
    return {
        "path": str(path),
        "exists": exists,
        "bytes": size,
        "usable": exists and size >= min_bytes,
    }


def audit_scene(runs: Path, scene: str) -> dict[str, object]:
    scene_root = runs / "real_scenes" / scene
    qualitative_root = scene_root / "qualitative"
    baselines = {
        baseline: file_state(scene_root / "baselines" / CANONICAL_BASELINE_PACK.format(baseline=baseline))
        for baseline in BASELINES
    }
    qualitative = {
        name: file_state(qualitative_root / name, min_bytes=1024)
        for name in QUALITATIVE
    }
    raw_candidates = {
        path: file_state(runs / path)
        for path in RAW_METHOD_CANDIDATES.get(scene, ())
    }
    summary = file_state(scene_root / "summary.json")
    method = file_state(scene_root / CANONICAL_METHOD_PACK)
    missing = []
    if not summary["usable"]:
        missing.append("summary.json")
    if not method["usable"]:
        missing.append(CANONICAL_METHOD_PACK)
    for baseline, state in baselines.items():
        if not state["usable"]:
            missing.append(f"baselines/{baseline}.json")
    for name, state in qualitative.items():
        if not state["usable"]:
            missing.append(f"qualitative/{name}")
    return {
        "scene": scene,
        "summary": summary,
        "method": method,
        "baselines": baselines,
        "qualitative": qualitative,
        "raw_method_candidates": raw_candidates,
        "missing": missing,
        "ready_for_assembly": (
            method["usable"]
            and all(state["usable"] for state in baselines.values())
            and all(state["usable"] for state in qualitative.values())
        ),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--runs", default="runs")
    parser.add_argument("--output", default="")
    args = parser.parse_args()

    runs = Path(args.runs)
    scenes = {scene: audit_scene(runs, scene) for scene in SCENES}
    payload = {
        "complete": all(not row["missing"] for row in scenes.values())
        and (runs / "real_scenes" / "thresholds.json").is_file(),
        "thresholds": file_state(runs / "real_scenes" / "thresholds.json"),
        "scenes": scenes,
    }
    text = json.dumps(payload, indent=2, sort_keys=True) + "\n"
    if args.output:
        output = Path(args.output)
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_text(text, encoding="utf-8")
        print(output)
    else:
        print(text, end="")


if __name__ == "__main__":
    main()


==> anc/scripts/benchmark_device_roofs.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import statistics
import time

import torch


def _timed(operation, warmup: int, iterations: int) -> list[float]:
    for _ in range(warmup):
        operation()
    torch.cuda.synchronize()
    values = []
    for _ in range(iterations):
        started = torch.cuda.Event(enable_timing=True)
        finished = torch.cuda.Event(enable_timing=True)
        started.record()
        operation()
        finished.record()
        finished.synchronize()
        values.append(started.elapsed_time(finished) / 1000.0)
    return values


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--matrix-size", type=int, default=8192)
    parser.add_argument("--bandwidth-elements", type=int, default=536_870_912)
    parser.add_argument("--warmup", type=int, default=5)
    parser.add_argument("--iterations", type=int, default=20)
    parser.add_argument("--output", default="runs/roofline/device_roofs.json")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    device = torch.device("cuda")
    x = torch.empty(args.bandwidth_elements, device=device, dtype=torch.float32).normal_()
    y = torch.empty_like(x)
    bandwidth_times = _timed(lambda: y.copy_(x), args.warmup, args.iterations)
    bytes_per_copy = 2 * x.numel() * x.element_size()
    bandwidth = [bytes_per_copy / seconds / 1e9 for seconds in bandwidth_times]
    del x, y
    torch.cuda.empty_cache()

    size = args.matrix_size
    old_tf32 = torch.backends.cuda.matmul.allow_tf32
    torch.backends.cuda.matmul.allow_tf32 = False
    a32 = torch.randn(size, size, device=device, dtype=torch.float32)
    b32 = torch.randn(size, size, device=device, dtype=torch.float32)
    fp32_times = _timed(lambda: torch.mm(a32, b32), args.warmup, args.iterations)
    fp32_flops = 2.0 * size ** 3
    fp32 = [fp32_flops / seconds / 1e12 for seconds in fp32_times]
    del a32, b32
    torch.cuda.empty_cache()

    a16 = torch.randn(size, size, device=device, dtype=torch.bfloat16)
    b16 = torch.randn(size, size, device=device, dtype=torch.bfloat16)
    bf16_times = _timed(lambda: torch.mm(a16, b16), args.warmup, args.iterations)
    bf16 = [fp32_flops / seconds / 1e12 for seconds in bf16_times]
    torch.backends.cuda.matmul.allow_tf32 = old_tf32

    result = {
        "gpu": torch.cuda.get_device_name(device),
        "measured_at_unix_s": time.time(),
        "sustained_memory_bandwidth_gbps": statistics.median(bandwidth),
        "sustained_compute_tflops": statistics.median(fp32),
        "sustained_bf16_tensor_tflops": statistics.median(bf16),
        "bandwidth_gbps_samples": bandwidth,
        "fp32_tflops_samples": fp32,
        "bf16_tflops_samples": bf16,
        "bandwidth_bytes_per_iteration": bytes_per_copy,
        "matrix_size": size,
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/benchmark_h100_resident.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
import subprocess
import sys
import threading
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.types import GaussianState


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gaussians", type=int, default=2_700_000)
    parser.add_argument("--worlds", type=int, default=128)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--iterations", type=int, default=100)
    parser.add_argument("--warmup", type=int, default=5)
    parser.add_argument("--output", default="runs/h100_resident")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    telemetry: list[dict[str, float | str]] = []
    telemetry_stop = threading.Event()

    def sample_gpu() -> None:
        query = (
            "timestamp,utilization.gpu,memory.used,power.draw,temperature.gpu"
        )
        while not telemetry_stop.is_set():
            sampled_at = time.monotonic()
            try:
                row = subprocess.check_output(
                    [
                        "nvidia-smi", f"--query-gpu={query}",
                        "--format=csv,noheader,nounits",
                    ],
                    text=True,
                    timeout=2.0,
                ).strip().splitlines()[0]
                timestamp, utilization, memory, power, temperature = (
                    item.strip() for item in row.split(",")
                )
                telemetry.append({
                    "monotonic_s": sampled_at,
                    "timestamp": timestamp,
                    "utilization_percent": float(utilization),
                    "memory_mib": float(memory),
                    "power_w": float(power),
                    "temperature_c": float(temperature),
                })
            except (OSError, subprocess.SubprocessError, ValueError, IndexError):
                pass
            telemetry_stop.wait(0.5)

    telemetry_thread = threading.Thread(target=sample_gpu, daemon=True)
    telemetry_thread.start()
    device = torch.device("cuda")
    torch.manual_seed(31)
    scene = make_synthetic_dynamic_scene(
        n_frames=2,
        n_gaussians=args.gaussians,
        width=args.width,
        height=args.height,
        device=device,
        render_ground_truth=False,
    )
    base = scene.state(0)
    tensors = []
    for value in base.tensors():
        tensors.append(value.unsqueeze(0).expand(args.worlds, *value.shape).clone().requires_grad_(True))
    world_gain = torch.linspace(0.45, 1.0, args.worlds, device=device).reshape(-1, 1)

    torch.cuda.empty_cache()
    torch.cuda.reset_peak_memory_stats(device)
    timings = []
    total_iterations = args.warmup + args.iterations
    for iteration in range(total_iterations):
        for tensor in tensors:
            tensor.grad = None
        state = GaussianState(
            tensors[0], tensors[1], tensors[2], tensors[3] * world_gain, tensors[4]
        )
        torch.cuda.synchronize(device)
        started = time.perf_counter()
        prediction, alpha = render_worlds(
            state,
            scene.viewmats[0, 0],
            scene.Ks[0, 0],
            args.width,
            args.height,
        )
        world_targets = torch.linspace(0.1, 0.9, args.worlds, device=device)
        loss = (prediction.mean(dim=(1, 2, 3)) - world_targets).square().mean() + 0.05 * alpha.mean()
        loss.backward()
        torch.cuda.synchronize(device)
        elapsed = time.perf_counter() - started
        if iteration >= args.warmup:
            timings.append(elapsed)
        print(json.dumps({
            "iteration": iteration,
            "seconds": elapsed,
            "loss": float(loss.detach()),
            "peak_vram_bytes": int(torch.cuda.max_memory_allocated(device)),
        }), flush=True)

    mean_seconds = sum(timings) / len(timings)
    telemetry_stop.set()
    telemetry_thread.join(timeout=3.0)
    active = [row for row in telemetry if float(row["utilization_percent"]) >= 10.0]
    utilization = sorted(float(row["utilization_percent"]) for row in active)
    powers = [float(row["power_w"]) for row in active]
    energy_joules = 0.0
    for previous, current in zip(telemetry, telemetry[1:]):
        elapsed = float(current["monotonic_s"]) - float(previous["monotonic_s"])
        energy_joules += 0.5 * elapsed * (
            float(previous["power_w"]) + float(current["power_w"])
        )
    result = {
        "gpu": torch.cuda.get_device_name(device),
        "gaussians": args.gaussians,
        "worlds": args.worlds,
        "resolution": [args.width, args.height],
        "iterations": args.iterations,
        "mean_iteration_seconds": mean_seconds,
        "world_images_per_second": args.worlds / mean_seconds,
        "gaussian_worlds_per_second": args.gaussians * args.worlds / mean_seconds,
        "peak_allocator_bytes": int(torch.cuda.max_memory_allocated(device)),
        "peak_device_memory_mib": max(
            (float(row["memory_mib"]) for row in telemetry), default=0.0
        ),
        "telemetry_samples": len(telemetry),
        "active_telemetry_samples": len(active),
        "active_utilization_mean_percent": sum(utilization) / max(1, len(utilization)),
        "active_utilization_p95_percent": (
            utilization[min(len(utilization) - 1, int(0.95 * len(utilization)))]
            if utilization else 0.0
        ),
        "active_power_mean_w": sum(powers) / max(1, len(powers)),
        "measured_energy_joules": energy_joules,
        "timings_seconds": timings,
    }
    with (output / "gpu_telemetry.csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=[
            "monotonic_s", "timestamp", "utilization_percent", "memory_mib",
            "power_w", "temperature_c",
        ])
        writer.writeheader()
        writer.writerows(telemetry)
    (output / "resident_result.json").write_text(
        json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/benchmark_h100_sweep.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import statistics
import subprocess
import sys


def percentile(values: list[float], fraction: float) -> float:
    ordered = sorted(values)
    if not ordered:
        return 0.0
    index = min(len(ordered) - 1, round(fraction * (len(ordered) - 1)))
    return ordered[index]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--worlds", nargs="+", type=int, default=[1, 2, 4, 8, 16, 32, 64, 128])
    parser.add_argument("--repeats", type=int, default=3)
    parser.add_argument("--gaussians", type=int, default=2_700_000)
    parser.add_argument("--iterations", type=int, default=30)
    parser.add_argument("--warmup", type=int, default=5)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--output", default="runs/h100_sweep")
    args = parser.parse_args()

    root = Path(__file__).resolve().parents[1]
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    records: list[dict] = []
    for worlds in args.worlds:
        for repeat in range(args.repeats):
            run_dir = output / f"worlds_{worlds:03d}" / f"repeat_{repeat:02d}"
            command = [
                sys.executable,
                str(root / "scripts" / "benchmark_h100_resident.py"),
                "--gaussians", str(args.gaussians),
                "--worlds", str(worlds),
                "--width", str(args.width),
                "--height", str(args.height),
                "--iterations", str(args.iterations),
                "--warmup", str(args.warmup),
                "--output", str(run_dir),
            ]
            subprocess.run(command, cwd=root, check=True)
            result = json.loads((run_dir / "resident_result.json").read_text(encoding="utf-8"))
            timings = [float(value) for value in result["timings_seconds"]]
            record = {
                **{key: value for key, value in result.items() if key != "timings_seconds"},
                "repeat": repeat,
                "iteration_p50_s": statistics.median(timings),
                "iteration_p95_s": percentile(timings, 0.95),
                "energy_per_iteration_j": float(result["measured_energy_joules"]) / (
                    args.iterations + args.warmup
                ),
            }
            records.append(record)
            (output / "records.json").write_text(
                json.dumps(records, indent=2, sort_keys=True) + "\n", encoding="utf-8"
            )

    grouped = []
    for worlds in args.worlds:
        rows = [row for row in records if int(row["worlds"]) == worlds]
        grouped.append({
            "worlds": worlds,
            "repeats": len(rows),
            "world_images_per_second_mean": statistics.mean(
                float(row["world_images_per_second"]) for row in rows
            ),
            "world_images_per_second_stdev": statistics.stdev(
                [float(row["world_images_per_second"]) for row in rows]
            ) if len(rows) > 1 else 0.0,
            "iteration_p50_s_mean": statistics.mean(float(row["iteration_p50_s"]) for row in rows),
            "iteration_p95_s_mean": statistics.mean(float(row["iteration_p95_s"]) for row in rows),
            "utilization_mean_percent": statistics.mean(
                float(row["active_utilization_mean_percent"]) for row in rows
            ),
            "peak_device_memory_mib_mean": statistics.mean(
                float(row["peak_device_memory_mib"]) for row in rows
            ),
            "power_mean_w": statistics.mean(float(row["active_power_mean_w"]) for row in rows),
            "energy_per_iteration_j_mean": statistics.mean(
                float(row["energy_per_iteration_j"]) for row in rows
            ),
        })
    (output / "summary.json").write_text(
        json.dumps(grouped, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(grouped, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/benchmark_render_equivalence_sweep.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import statistics
import subprocess
import sys


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gaussians", nargs="+", type=int, default=[1024, 8192, 65536])
    parser.add_argument("--worlds", nargs="+", type=int, default=[8, 32, 128])
    parser.add_argument("--repeats", type=int, default=3)
    parser.add_argument("--iterations", type=int, default=20)
    parser.add_argument("--width", type=int, default=320)
    parser.add_argument("--height", type=int, default=180)
    parser.add_argument("--output", default="runs/render_equivalence_sweep")
    args = parser.parse_args()

    root = Path(__file__).resolve().parents[1]
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    records = []
    for gaussians in args.gaussians:
        for worlds in args.worlds:
            for repeat in range(args.repeats):
                result_path = output / f"g{gaussians}_w{worlds}_r{repeat}.json"
                subprocess.run([
                    sys.executable,
                    str(root / "scripts" / "benchmark_worlds.py"),
                    "--gaussians", str(gaussians),
                    "--worlds", str(worlds),
                    "--iterations", str(args.iterations),
                    "--width", str(args.width),
                    "--height", str(args.height),
                    "--output", str(result_path),
                ], cwd=root, check=True)
                row = json.loads(result_path.read_text(encoding="utf-8"))
                row["repeat"] = repeat
                records.append(row)
                (output / "records.json").write_text(
                    json.dumps(records, indent=2, sort_keys=True) + "\n", encoding="utf-8"
                )

    summary = []
    for gaussians in args.gaussians:
        for worlds in args.worlds:
            rows = [
                row for row in records
                if int(row["gaussians"]) == gaussians and int(row["worlds"]) == worlds
            ]
            summary.append({
                "gaussians": gaussians,
                "worlds": worlds,
                "repeats": len(rows),
                "speedup_mean": statistics.mean(float(row["speedup"]) for row in rows),
                "speedup_stdev": statistics.stdev([float(row["speedup"]) for row in rows]),
                "max_abs_error": max(float(row["max_abs_error"]) for row in rows),
                "peak_vram_bytes_mean": statistics.mean(
                    float(row["peak_vram_bytes"]) for row in rows
                ),
            })
    (output / "summary.json").write_text(
        json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/benchmark_scaling.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
OUT="${1:-$ROOT/runs/scaling}"
mkdir -p "$OUT"
for worlds in 1 2 4 8 16 32 64 128; do
  python "$ROOT/scripts/benchmark_worlds.py" \
    --worlds "$worlds" --iterations 10 --gaussians 1024 --width 320 --height 180 \
    --output "$OUT/worlds_${worlds}.json"
done


==> anc/scripts/benchmark_worlds.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.render import render_serial, render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene


def synchronize(device: torch.device) -> None:
    if device.type == "cuda":
        torch.cuda.synchronize(device)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--worlds", type=int, default=32)
    parser.add_argument("--iterations", type=int, default=20)
    parser.add_argument("--gaussians", type=int, default=1024)
    parser.add_argument("--width", type=int, default=320)
    parser.add_argument("--height", type=int, default=180)
    parser.add_argument("--output", default="runs/world_benchmark.json")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required for the world batching benchmark")
    device = torch.device("cuda")
    scene = make_synthetic_dynamic_scene(
        n_gaussians=args.gaussians, width=args.width, height=args.height,
        device=device, render_ground_truth=False,
    )
    model = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 32), rank=4).to(device)
    mask = torch.ones(args.worlds, model.n_clusters, model.n_layers, dtype=torch.bool, device=device)
    for world in range(args.worlds):
        mask[world, :, (world % model.n_layers) + 1:] = False
    state = model(0, mask, quantize=True)

    for _ in range(3):
        render_worlds(state, scene.viewmats[0, 0], scene.Ks[0, 0], args.width, args.height)
    synchronize(device)
    started = time.perf_counter()
    for _ in range(args.iterations):
        batched, _ = render_worlds(state, scene.viewmats[0, 0], scene.Ks[0, 0], args.width, args.height)
    synchronize(device)
    batched_s = time.perf_counter() - started

    started = time.perf_counter()
    for _ in range(args.iterations):
        serial = render_serial(state, scene.viewmats[0, 0], scene.Ks[0, 0], args.width, args.height)
    synchronize(device)
    serial_s = time.perf_counter() - started
    max_error = float((batched.detach() - serial.detach()).abs().max())
    result = {
        "gpu": torch.cuda.get_device_name(device),
        "worlds": args.worlds,
        "gaussians": args.gaussians,
        "resolution": [args.width, args.height],
        "iterations": args.iterations,
        "batched_seconds": batched_s,
        "serial_seconds": serial_s,
        "speedup": serial_s / batched_s,
        "max_abs_error": max_error,
        "peak_vram_bytes": torch.cuda.max_memory_allocated(device),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/build_partial_state_oracle_atlas.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
import math
from pathlib import Path
import sys
import time

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import _logical_packet_layout
from packet_conditioned_gaussians.types import GaussianState
from packet_conditioned_gaussians.utility import (
    CounterfactualUtilityProfile,
    dependency_closed_utility_frontier,
)


def load_profiles(path: str | Path) -> dict[tuple[int, int], CounterfactualUtilityProfile]:
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    return {
        tuple(map(int, key.split(":"))): CounterfactualUtilityProfile(**value)
        for key, value in data["group_profiles"].items()
    }


def group_byte_matrix(model) -> tuple[torch.Tensor, dict[tuple[int, int], int]]:
    sizes, clusters, layers, _ = _logical_packet_layout(model)
    matrix = torch.zeros(model.n_clusters, model.n_layers, dtype=torch.float32)
    mapping: dict[tuple[int, int], int] = {}
    for size, cluster, layer in zip(sizes, clusters, layers, strict=True):
        matrix[int(cluster), int(layer)] = float(size)
        mapping[(int(cluster), int(layer))] = int(size)
    return matrix, mapping


def depths_to_masks(depths: torch.Tensor, n_layers: int, device: torch.device) -> torch.Tensor:
    depths = depths.to(device=device, dtype=torch.long)
    return torch.arange(n_layers, device=device)[None, None, :] < depths[:, :, None]


def depths_to_bytes(depths: torch.Tensor, bytes_by_group: torch.Tensor) -> torch.Tensor:
    cumulative = torch.cat([
        torch.zeros(bytes_by_group.shape[0], 1),
        bytes_by_group.cumsum(dim=1),
    ], dim=1)
    depths_cpu = depths.cpu().long()
    cluster_index = torch.arange(bytes_by_group.shape[0])[None, :].expand(depths_cpu.shape[0], -1)
    return cumulative[cluster_index, depths_cpu].sum(dim=1)


def sample_depths(
    *,
    worlds: int,
    n_clusters: int,
    n_layers: int,
    seed: int,
) -> torch.Tensor:
    generator = torch.Generator(device="cpu").manual_seed(seed)
    random = torch.randint(0, n_layers + 1, (worlds, n_clusters), generator=generator)
    anchors = torch.stack([
        torch.full((n_clusters,), value, dtype=torch.long)
        for value in range(n_layers + 1)
    ])
    return torch.cat([anchors, random], dim=0)


def layer_order_depths(
    group_bytes: dict[tuple[int, int], int],
    n_clusters: int,
    n_layers: int,
    budgets: list[int],
) -> list[tuple[tuple[int, ...], int]]:
    ordered = [(cluster, layer) for layer in range(n_layers) for cluster in range(n_clusters)]
    results = []
    for budget in budgets:
        depths = [0] * n_clusters
        used = 0
        for cluster, layer in ordered:
            size = group_bytes[(cluster, layer)]
            if used + size > budget or layer != depths[cluster]:
                continue
            depths[cluster] += 1
            used += size
        results.append((tuple(depths), used))
    return results


def byte_greedy_depths(
    group_bytes: dict[tuple[int, int], int],
    n_clusters: int,
    n_layers: int,
    budgets: list[int],
) -> list[tuple[tuple[int, ...], int]]:
    results = []
    for budget in budgets:
        depths = [0] * n_clusters
        used = 0
        while True:
            candidates = []
            for cluster in range(n_clusters):
                layer = depths[cluster]
                if layer >= n_layers:
                    continue
                size = group_bytes[(cluster, layer)]
                if used + size <= budget:
                    candidates.append((size, cluster, layer))
            if not candidates:
                break
            size, cluster, _ = min(candidates)
            depths[cluster] += 1
            used += size
        results.append((tuple(depths), used))
    return results


def utility_order_depths(
    utilities: Path,
    group_bytes: dict[tuple[int, int], int],
    n_clusters: int,
    n_layers: int,
    budgets: list[int],
    tail_weight: float,
    variance_weight: float,
) -> list[tuple[tuple[int, ...], int]]:
    frontier = dependency_closed_utility_frontier(
        load_profiles(utilities),
        group_bytes,
        n_clusters,
        n_layers,
        tail_weight=tail_weight,
        variance_weight=variance_weight,
    )
    if not frontier:
        return [((0,) * n_clusters, 0) for _ in budgets]
    selected = []
    for budget in budgets:
        eligible = [item for item in frontier if item.cumulative_bytes <= budget]
        if not eligible:
            selected.append(((0,) * n_clusters, 0))
            continue
        step = eligible[-1]
        selected.append((step.depths, step.cumulative_bytes))
    return selected


def _lpips(device: str):
    import lpips

    return lpips.LPIPS(net="alex").to(device).eval()


@torch.no_grad()
def evaluate_masks(
    model,
    scene,
    masks: torch.Tensor,
    frame_ids: list[int],
    state_chunk: int,
    perceptual,
) -> list[dict[str, float]]:
    if scene.gt_rgb is None:
        raise ValueError("ground-truth frames are required for oracle atlas")
    rows: list[dict[str, float]] = []
    for offset in range(0, masks.shape[0], state_chunk):
        mask = masks[offset:offset + state_chunk]
        count = mask.shape[0]
        mse_sum = torch.zeros(count, device=mask.device)
        ssim_sum = torch.zeros_like(mse_sum)
        lpips_sum = torch.zeros_like(mse_sum)
        temporal_lpips_sum = torch.zeros_like(mse_sum)
        flicker_sum = torch.zeros_like(mse_sum)
        previous_prediction = None
        previous_target = None
        for frame in frame_ids:
            state = model(frame, mask, quantize=True)
            prediction, _ = render_worlds(
                state,
                scene.viewmats[frame, 0],
                scene.Ks[frame, 0],
                scene.width,
                scene.height,
            )
            target = scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prediction)
            mse_sum += (prediction - target).square().mean(dim=(1, 2, 3))
            ssim_sum += 1.0 - ssim_loss(prediction, target)
            lpips_sum += perceptual(
                prediction.permute(0, 3, 1, 2) * 2.0 - 1.0,
                target.permute(0, 3, 1, 2) * 2.0 - 1.0,
            ).flatten()
            if previous_prediction is not None:
                prediction_delta = (prediction - previous_prediction + 1.0) * 0.5
                target_delta = (target - previous_target + 1.0) * 0.5
                temporal_lpips_sum += perceptual(
                    prediction_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                    target_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                ).flatten()
                flicker_sum += (
                    (prediction - previous_prediction) - (target - previous_target)
                ).abs().mean(dim=(1, 2, 3))
            previous_prediction = prediction
            previous_target = target
        frame_count = len(frame_ids)
        temporal_count = max(1, frame_count - 1)
        for index in range(count):
            mse = float(mse_sum[index] / frame_count)
            rows.append({
                "psnr": -10.0 * math.log10(max(mse, 1e-12)),
                "ssim": float(ssim_sum[index] / frame_count),
                "lpips": float(lpips_sum[index] / frame_count),
                "temporal_lpips": float(temporal_lpips_sum[index] / temporal_count),
                "flicker": float(flicker_sum[index] / temporal_count),
            })
        print(json.dumps({
            "phase": "oracle_atlas_eval",
            "states_done": min(masks.shape[0], offset + count),
            "states_total": masks.shape[0],
        }, sort_keys=True), flush=True)
    return rows


def best_under_budget(rows: list[dict], budgets: list[int], metric: str) -> list[dict]:
    best = []
    for budget in budgets:
        candidates = [row for row in rows if int(row["wire_bytes"]) <= budget]
        if not candidates:
            candidates = [min(rows, key=lambda row: int(row["wire_bytes"]))]
        if metric == "psnr":
            item = max(candidates, key=lambda row: float(row["psnr"]))
        else:
            item = min(candidates, key=lambda row: float(row[metric]))
        best.append(item)
    return best


def policy_gap(policy: list[dict], oracle_psnr: list[dict], oracle_lpips: list[dict]) -> list[dict]:
    rows = []
    for item, psnr_best, lpips_best in zip(policy, oracle_psnr, oracle_lpips, strict=True):
        rows.append({
            "budget_bytes": item["budget_bytes"],
            "policy": item["policy"],
            "wire_bytes": item["wire_bytes"],
            "psnr": item["psnr"],
            "oracle_psnr": psnr_best["psnr"],
            "psnr_gap_db": float(psnr_best["psnr"]) - float(item["psnr"]),
            "lpips": item["lpips"],
            "oracle_lpips": lpips_best["lpips"],
            "lpips_excess_percent": 100.0
            * (float(item["lpips"]) - float(lpips_best["lpips"]))
            / max(float(lpips_best["lpips"]), 1e-12),
        })
    return rows


def make_frontier_figure(path: Path, budgets: list[int], oracle: list[dict], policies: dict[str, list[dict]]) -> None:
    x = [budget / 1024**2 for budget in budgets]
    figure, axes = plt.subplots(1, 2, figsize=(8.0, 3.2), constrained_layout=True)
    axes[0].plot(x, [row["psnr"] for row in oracle], "-o", label="Oracle sampled state")
    axes[1].plot(x, [row["lpips"] for row in oracle], "-o", label="Oracle sampled state")
    for name, rows in policies.items():
        axes[0].plot(x, [row["psnr"] for row in rows], "--s", label=name)
        axes[1].plot(x, [row["lpips"] for row in rows], "--s", label=name)
    axes[0].set(xlabel="Budget (MiB)", ylabel="PSNR (dB)", title="Oracle quality frontier")
    axes[1].set(xlabel="Budget (MiB)", ylabel="LPIPS (lower is better)", title="Oracle perceptual frontier")
    for axis in axes:
        axis.grid(alpha=0.25)
        axis.legend(frameon=False, fontsize=7)
    figure.savefig(path, bbox_inches="tight")
    figure.savefig(path.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)


@torch.no_grad()
def make_worst_gallery(
    path: Path,
    model,
    scene,
    masks: torch.Tensor,
    rows: list[dict],
    frame_ids: list[int],
    count: int,
) -> list[int]:
    worst = sorted(range(len(rows)), key=lambda index: float(rows[index]["lpips"]), reverse=True)[:count]
    complete_mask = torch.ones(1, model.n_clusters, model.n_layers, dtype=torch.bool, device=masks.device)
    figure, axes = plt.subplots(
        2 + 2 * len(worst),
        len(frame_ids),
        figsize=(2.5 * len(frame_ids), 2.0 * (2 + 2 * len(worst))),
        constrained_layout=True,
        squeeze=False,
    )
    labels = ["Ground truth", "Complete decoded"]
    labels.extend(label for index in worst for label in (f"Worst state {index}", f"Error {index}"))
    for column, frame in enumerate(frame_ids):
        state = model(frame, torch.cat([complete_mask, masks[worst]], dim=0), quantize=True)
        prediction, _ = render_worlds(
            state,
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        target = scene.gt_rgb[frame, 0].detach().cpu()
        images: list[torch.Tensor] = [target, prediction[0].detach().cpu()]
        for local in range(len(worst)):
            rendered = prediction[local + 1].detach().cpu()
            images.append(rendered)
            images.append((rendered - target).abs().mean(dim=-1))
        for row, image in enumerate(images):
            if image.ndim == 2:
                axes[row, column].imshow(image.numpy(), cmap="inferno", vmin=0.0, vmax=0.20)
            else:
                axes[row, column].imshow(image.clamp(0, 1).numpy())
            axes[row, column].set_xticks([])
            axes[row, column].set_yticks([])
        axes[0, column].set_title(f"frame {frame}")
    for row, label in enumerate(labels):
        axes[row, 0].set_ylabel(label, fontsize=8)
    figure.savefig(path, bbox_inches="tight")
    figure.savefig(path.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)
    return worst


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--utilities")
    parser.add_argument("--worlds", type=int, default=4096)
    parser.add_argument("--state-chunk", type=int, default=8)
    parser.add_argument("--frame-stride", type=int, default=8)
    parser.add_argument("--seed", type=int, default=20260615)
    parser.add_argument("--budget-fractions", nargs="+", type=float, default=[0.25, 0.50, 0.75, 1.00])
    parser.add_argument("--tail-weight", type=float, default=0.25)
    parser.add_argument("--variance-weight", type=float, default=0.05)
    parser.add_argument("--gallery-states", type=int, default=3)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    started = time.perf_counter()
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cuda")
    saved = torch.load(args.state, map_location="cpu", weights_only=True)
    model = NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()
    bytes_by_group, group_bytes = group_byte_matrix(model)
    complete_bytes = int(bytes_by_group.sum().item())
    budgets = [max(1, int(complete_bytes * fraction)) for fraction in args.budget_fractions]
    frame_ids = list(range(0, scene.n_frames, args.frame_stride))
    if scene.n_frames - 1 not in frame_ids:
        frame_ids.append(scene.n_frames - 1)

    depths = sample_depths(
        worlds=args.worlds,
        n_clusters=model.n_clusters,
        n_layers=model.n_layers,
        seed=args.seed,
    )
    sample_bytes = depths_to_bytes(depths, bytes_by_group)
    masks = depths_to_masks(depths, model.n_layers, model.canonical_means.device)
    perceptual = _lpips("cuda")
    sample_metrics = evaluate_masks(model, scene, masks, frame_ids, args.state_chunk, perceptual)
    sample_rows = [
        {
            "state_index": index,
            "wire_bytes": int(sample_bytes[index]),
            "depth_mean": float(depths[index].float().mean()),
            "active_fraction": float(masks[index].float().mean()),
            **metric,
        }
        for index, metric in enumerate(sample_metrics)
    ]
    oracle_psnr = best_under_budget(sample_rows, budgets, "psnr")
    oracle_lpips = best_under_budget(sample_rows, budgets, "lpips")

    policy_depths = {
        "Nominal layer order": layer_order_depths(
            group_bytes, model.n_clusters, model.n_layers, budgets
        ),
        "Dependency byte-greedy": byte_greedy_depths(
            group_bytes, model.n_clusters, model.n_layers, budgets
        )
    }
    if args.utilities:
        policy_depths["Render-utility order"] = utility_order_depths(
            Path(args.utilities),
            group_bytes,
            model.n_clusters,
            model.n_layers,
            budgets,
            args.tail_weight,
            args.variance_weight,
        )
    policy_rows: dict[str, list[dict]] = {}
    for name, depth_items in policy_depths.items():
        policy_masks = depths_to_masks(
            torch.tensor([item[0] for item in depth_items], dtype=torch.long),
            model.n_layers,
            model.canonical_means.device,
        )
        metrics = evaluate_masks(model, scene, policy_masks, frame_ids, args.state_chunk, perceptual)
        policy_rows[name] = [
            {
                "policy": name,
                "budget_bytes": budget,
                "wire_bytes": int(used),
                "depths": list(depth_tuple),
                **metric,
            }
            for budget, (depth_tuple, used), metric in zip(budgets, depth_items, metrics, strict=True)
        ]

    worst_indices = make_worst_gallery(
        output / "worst_tail_gallery.pdf",
        model,
        scene,
        masks,
        sample_rows,
        sorted({0, scene.n_frames // 2, scene.n_frames - 1}),
        args.gallery_states,
    )
    make_frontier_figure(output / "oracle_frontier.pdf", budgets, oracle_psnr, policy_rows)

    gaps = {
        name: policy_gap(rows, oracle_psnr, oracle_lpips)
        for name, rows in policy_rows.items()
    }
    payload = {
        "complete": True,
        "scene_id": args.scene_id,
        "state": args.state,
        "utilities": args.utilities,
        "worlds_requested": args.worlds,
        "states_evaluated": len(sample_rows),
        "frames_evaluated": frame_ids,
        "complete_bytes": complete_bytes,
        "budgets": budgets,
        "oracle_psnr": oracle_psnr,
        "oracle_lpips": oracle_lpips,
        "policies": policy_rows,
        "oracle_gaps": gaps,
        "worst_tail_indices": worst_indices,
        "worst_tail": [sample_rows[index] for index in worst_indices],
        "artifacts": {
            "oracle_frontier": str(output / "oracle_frontier.pdf"),
            "worst_tail_gallery": str(output / "worst_tail_gallery.pdf"),
        },
        "elapsed_seconds": time.perf_counter() - started,
        "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
    }
    (output / "atlas.json").write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "output": str(output / "atlas.json"),
        "states_evaluated": payload["states_evaluated"],
        "elapsed_seconds": payload["elapsed_seconds"],
        "peak_allocator_gib": payload["peak_allocator_bytes"] / 2**30,
    }, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/build_rd_metric_pack.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

from build_scene_metric_pack import cliff_fraction, scalar_metric


REQUIRED_RD_METRICS = (
    "wire_bytes", "psnr", "ssim", "lpips", "temporal_lpips", "flicker",
)


def load_points(paths: list[str]) -> list[dict]:
    rows = []
    for path in paths:
        value = json.loads(Path(path).read_text(encoding="utf-8"))
        missing = [name for name in REQUIRED_RD_METRICS if value.get(name) is None]
        if missing:
            raise ValueError(f"{path}: missing {', '.join(missing)}")
        row = {name: value[name] for name in REQUIRED_RD_METRICS}
        for key in ("rlambda", "reported_storage_mib", "upstream_pruning"):
            if key in value:
                row[key] = value[key]
        rows.append(row)
    rows.sort(key=lambda row: float(row["wire_bytes"]))
    if len(rows) < 4:
        raise ValueError("at least four RD points are required")
    if len({float(row["wire_bytes"]) for row in rows}) != len(rows):
        raise ValueError("RD point wire_bytes must be unique")
    return rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--rd-point", action="append", required=True)
    parser.add_argument("--loss-results", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    loss_result = json.loads(Path(args.loss_results).read_text(encoding="utf-8"))
    if float(loss_result.get("erasure_probability", -1.0)) != 0.05:
        raise ValueError("loss result must use 5% erasure probability")
    rd_points = load_points(args.rd_point)
    payload = {
        "scene_id": args.scene_id,
        "rd_points": rd_points,
        "loss_5pct": {
            "psnr": scalar_metric(loss_result, "psnr"),
            "lpips": scalar_metric(loss_result, "lpips"),
            "cliff_fraction": cliff_fraction(loss_result),
        },
        "temporal_lpips": float(rd_points[-1]["temporal_lpips"]),
        "flicker": float(rd_points[-1]["flicker"]),
        "monotonic_psnr_violations": sum(
            float(right["psnr"]) + 1e-9 < float(left["psnr"])
            for left, right in zip(rd_points, rd_points[1:])
        ),
        "sources": {
            "rd_points": args.rd_point,
            "loss_results": args.loss_results,
        },
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/build_scene_metric_pack.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


REQUIRED_PREFIX_METRICS = (
    "wire_bytes",
    "psnr",
    "ssim",
    "lpips",
    "temporal_lpips",
    "flicker",
)


def scalar_metric(value: dict, name: str) -> float:
    direct = value.get(name)
    if isinstance(direct, (int, float)):
        return float(direct)
    if isinstance(direct, dict) and isinstance(direct.get("mean"), (int, float)):
        return float(direct["mean"])
    metrics = value.get("metrics")
    if isinstance(metrics, dict):
        metric = metrics.get(name)
        if isinstance(metric, dict):
            conditioned = metric.get("conditioned")
            if isinstance(conditioned, dict) and isinstance(conditioned.get("mean"), (int, float)):
                return float(conditioned["mean"])
    raise ValueError(f"loss result missing scalar {name}")


def cliff_fraction(value: dict) -> float:
    direct = value.get("cliff_fraction_3db")
    if isinstance(direct, (int, float)):
        return float(direct)
    cliff = value.get("cliff_fraction")
    if isinstance(cliff, (int, float)):
        return float(cliff)
    if isinstance(cliff, dict) and isinstance(cliff.get("conditioned_fraction"), (int, float)):
        return float(cliff["conditioned_fraction"])
    raise ValueError("loss result missing cliff fraction")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--prefix-results", required=True)
    parser.add_argument("--loss-results", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    prefix_path = Path(args.prefix_results)
    loss_path = Path(args.loss_results)
    prefix_result = json.loads(prefix_path.read_text(encoding="utf-8"))
    loss_result = json.loads(loss_path.read_text(encoding="utf-8"))

    prefixes = prefix_result.get("prefixes")
    if not isinstance(prefixes, list) or len(prefixes) < 4:
        raise ValueError("prefix result must contain at least four rate-quality points")
    rd_points = []
    for index, prefix in enumerate(prefixes):
        missing = [name for name in REQUIRED_PREFIX_METRICS if prefix.get(name) is None]
        if missing:
            raise ValueError(f"prefix {index} missing {', '.join(missing)}")
        rd_points.append({name: prefix[name] for name in REQUIRED_PREFIX_METRICS})

    if float(loss_result.get("erasure_probability", -1.0)) != 0.05:
        raise ValueError("loss result must use 5% erasure probability")
    payload = {
        "scene_id": prefix_result["scene_id"],
        "rd_points": rd_points,
        "loss_5pct": {
            "psnr": scalar_metric(loss_result, "psnr"),
            "lpips": scalar_metric(loss_result, "lpips"),
            "cliff_fraction": cliff_fraction(loss_result),
        },
        "temporal_lpips": rd_points[-1]["temporal_lpips"],
        "flicker": rd_points[-1]["flicker"],
        "monotonic_violations": prefix_result.get("monotonic_psnr_violations"),
        "sources": {
            "prefix_results": str(prefix_path),
            "loss_results": str(loss_path),
        },
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/codec_accounting.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.accounting import codec_accounting
from packet_conditioned_gaussians.types import PacketizedSceneManifest


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--bitstream", default="runs/synthetic_validation/bitstream")
    parser.add_argument("--output", default="runs/synthetic_validation/codec_accounting.json")
    args = parser.parse_args()
    directory = Path(args.bitstream)
    manifest = PacketizedSceneManifest.from_json(directory / "manifest.json")
    blobs = [
        (directory / f"packet_{spec.packet_id:06d}.dgsp").read_bytes()
        for spec in manifest.packets
    ]
    result = codec_accounting(manifest, blobs)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/collect_light4gs_sweep.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))

from build_rd_metric_pack import load_points
from build_scene_metric_pack import cliff_fraction, scalar_metric


def find_rd_points(sweep_dir: Path) -> list[Path]:
    points = sorted(
        sweep_dir.glob("rlambda_*/rd_point.json"),
        key=lambda path: path.parent.name,
    )
    if len(points) < 4:
        raise ValueError(f"{sweep_dir}: expected at least four Light4GS rd_point.json files")
    return points


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--sweep-dir", required=True)
    parser.add_argument("--loss-results", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    sweep_dir = Path(args.sweep_dir)
    loss_path = Path(args.loss_results)
    points = find_rd_points(sweep_dir)
    loss = json.loads(loss_path.read_text(encoding="utf-8"))
    if float(loss.get("erasure_probability", -1.0)) != 0.05:
        raise ValueError(f"{loss_path}: loss result must use 5% erasure probability")
    rd_points = load_points([str(path) for path in points])
    payload = {
        "scene_id": args.scene_id,
        "baseline": "light4gs",
        "rd_points": rd_points,
        "loss_5pct": {
            "psnr": scalar_metric(loss, "psnr"),
            "lpips": scalar_metric(loss, "lpips"),
            "cliff_fraction": cliff_fraction(loss),
        },
        "temporal_lpips": float(rd_points[-1]["temporal_lpips"]),
        "flicker": float(rd_points[-1]["flicker"]),
        "monotonic_psnr_violations": sum(
            float(right["psnr"]) + 1e-9 < float(left["psnr"])
            for left, right in zip(rd_points, rd_points[1:])
        ),
        "sources": {
            "sweep_dir": str(sweep_dir),
            "rd_points": [str(path) for path in points],
            "loss_results": str(loss_path),
        },
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/convert_cellreplay.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import bisect
import csv
from pathlib import Path
import zipfile


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--archive", required=True)
    parser.add_argument("--scenario", required=True, help="for example tmobile/driving")
    parser.add_argument("--output", required=True)
    parser.add_argument("--bin-ms", type=int, default=100)
    parser.add_argument("--duration-ms", type=int)
    args = parser.parse_args()
    prefix = args.scenario.rstrip("/")
    heavy_name = f"{prefix}/down-heavy-pdo"
    delay_name = f"{prefix}/down-delay-light-pdo"
    delays: list[tuple[int, float]] = []
    opportunity_counts: list[int] = []
    heavy_start: int | None = None
    last_timestamp = 0
    with zipfile.ZipFile(args.archive) as archive:
        with archive.open(delay_name) as handle:
            for raw in handle:
                fields = raw.split()
                if len(fields) >= 2:
                    delays.append((int(fields[0]), float(fields[1])))
        with archive.open(heavy_name) as handle:
            for raw in handle:
                value = raw.strip()
                if value:
                    timestamp = int(value)
                    if heavy_start is None:
                        heavy_start = timestamp
                    relative = timestamp - heavy_start
                    if args.duration_ms is not None and relative > args.duration_ms:
                        break
                    index = relative // args.bin_ms
                    if index >= len(opportunity_counts):
                        opportunity_counts.extend([0] * (index + 1 - len(opportunity_counts)))
                    opportunity_counts[index] += 1
                    last_timestamp = relative
    if not delays or heavy_start is None or not opportunity_counts:
        raise SystemExit("CellReplay scenario contains no usable downlink samples")
    delays = [(max(0, time - heavy_start), delay) for time, delay in delays]
    end = args.duration_ms if args.duration_ms is not None else last_timestamp
    delay_times = [item[0] for item in delays]
    rows = []
    for time_ms in range(0, end + 1, args.bin_ms):
        index = time_ms // args.bin_ms
        count = opportunity_counts[index] if index < len(opportunity_counts) else 0
        # Each heavy-PDO timestamp releases one 1400-byte opportunity.
        bandwidth_mbps = max(0.05, count * 1400 * 0.008 / args.bin_ms)
        delay_index = max(0, bisect.bisect_right(delay_times, time_ms) - 1)
        one_way_ms = delays[delay_index][1]
        rows.append({
            "time_ms": time_ms,
            "bandwidth_mbps": bandwidth_mbps,
            "rtt_ms": max(1.0, 2.0 * one_way_ms),
            "loss_rate": 0.0,
            "reorder_ms": 0.0,
        })
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    with output.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/scripts/convert_dnerf_export.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import numpy as np
from PIL import Image


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--split", default="test", help="camera/image split")
    parser.add_argument(
        "--state-split",
        help="timestamp order represented by the PLY sequence; defaults to --split",
    )
    parser.add_argument("--width", type=int, default=400)
    parser.add_argument("--height", type=int, default=400)
    args = parser.parse_args()
    dataset = Path(args.dataset)
    camera_metadata = json.loads(
        (dataset / f"transforms_{args.split}.json").read_text(encoding="utf-8")
    )
    state_split = args.state_split or args.split
    state_metadata = json.loads(
        (dataset / f"transforms_{state_split}.json").read_text(encoding="utf-8")
    )
    fov_x = float(camera_metadata["camera_angle_x"])
    fx = 0.5 * args.width / math.tan(0.5 * fov_x)
    intrinsic = np.array([
        [fx, 0.0, args.width / 2.0],
        [0.0, fx, args.height / 2.0],
        [0.0, 0.0, 1.0],
    ], dtype=np.float32)

    viewmats = []
    images = []
    timestamps = []
    by_time: dict[float, dict] = {}
    for frame in camera_metadata["frames"]:
        by_time.setdefault(round(float(frame["time"]), 8), frame)
    selected_frames = []
    for state_frame in state_metadata["frames"]:
        timestamp = round(float(state_frame["time"]), 8)
        if timestamp not in by_time:
            raise ValueError(
                f"{args.split} has no camera at state timestamp {state_frame['time']}"
            )
        selected_frames.append(by_time[timestamp])

    for frame in selected_frames:
        c2w = np.asarray(frame["transform_matrix"], dtype=np.float32)
        c2w = c2w.copy()
        c2w[:3, 1:3] *= -1.0
        viewmats.append(np.linalg.inv(c2w).astype(np.float32))
        image_path = dataset / f"{frame['file_path']}.png"
        rgba = Image.open(image_path).convert("RGBA").resize(
            (args.width, args.height), Image.Resampling.LANCZOS
        )
        value = np.asarray(rgba, dtype=np.float32) / 255.0
        rgb = value[..., :3] * value[..., 3:4] + (1.0 - value[..., 3:4])
        images.append(rgb.astype(np.float32))
        timestamps.append(float(frame["time"]))

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        output,
        viewmats=np.asarray(viewmats, dtype=np.float32)[:, None],
        Ks=np.repeat(intrinsic[None, None], len(viewmats), axis=0),
        timestamps=np.asarray(timestamps, dtype=np.float32),
        camera_split=np.asarray(args.split),
        state_split=np.asarray(state_split),
        gt_rgb=np.asarray(images, dtype=np.float32)[:, None],
        width=np.asarray(args.width, dtype=np.int64),
        height=np.asarray(args.height, dtype=np.int64),
    )
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/convert_hypernerf_export.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
from PIL import Image


def _split_ids(dataset: dict, split: str) -> list[str]:
    all_ids = dataset["ids"]
    val_ids = dataset.get("val_ids", [])
    if val_ids:
        selected = set(dataset["train_ids"] if split == "train" else val_ids)
        return [item for item in all_ids if item in selected]
    train_indices = list(range(0, len(all_ids), 4))
    test_indices = [index + 2 for index in train_indices if index + 2 < len(all_ids)]
    indices = train_indices if split == "train" else test_indices
    return [all_ids[index] for index in indices]


def _camera(
    dataset: Path,
    image_id: str,
    downsample: int,
    width: int,
    height: int,
    intrinsics_mode: str,
) -> tuple[np.ndarray, np.ndarray]:
    value = json.loads((dataset / "camera" / f"{image_id}.json").read_text(encoding="utf-8"))
    orientation = np.asarray(value["orientation"], dtype=np.float32)
    position = np.asarray(value["position"], dtype=np.float32)
    viewmat = np.eye(4, dtype=np.float32)
    viewmat[:3, :3] = orientation
    viewmat[:3, 3] = -orientation @ position
    scale = 1.0 / downsample
    focal = float(value["focal_length"])
    if intrinsics_mode == "centered-isotropic":
        intrinsic = np.array([
            [focal * scale, 0.0, width / 2.0],
            [0.0, focal * scale, height / 2.0],
            [0.0, 0.0, 1.0],
        ], dtype=np.float32)
    else:
        aspect = float(value.get("pixel_aspect_ratio", 1.0))
        principal = np.asarray(value["principal_point"], dtype=np.float32)
        skew = float(value.get("skew", 0.0))
        intrinsic = np.array([
            [focal * scale, skew * scale, principal[0] * scale],
            [0.0, focal * aspect * scale, principal[1] * scale],
            [0.0, 0.0, 1.0],
        ], dtype=np.float32)
    return viewmat, intrinsic


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--split", choices=["train", "test"], default="test")
    parser.add_argument("--state-split", choices=["train", "test"], default="test")
    parser.add_argument("--downsample", type=int, default=2)
    parser.add_argument(
        "--intrinsics-mode",
        choices=["metadata", "centered-isotropic"],
        default="metadata",
        help="Projection convention used by the source renderer.",
    )
    parser.add_argument("--max-frames", type=int)
    args = parser.parse_args()
    dataset_path = Path(args.dataset)
    dataset = json.loads((dataset_path / "dataset.json").read_text(encoding="utf-8"))
    metadata = json.loads((dataset_path / "metadata.json").read_text(encoding="utf-8"))
    camera_ids = _split_ids(dataset, args.split)
    state_ids = _split_ids(dataset, args.state_split)
    if args.max_frames is not None:
        state_ids = state_ids[:args.max_frames]
    by_warp: dict[int, str] = {}
    for image_id in camera_ids:
        by_warp.setdefault(int(metadata[image_id]["warp_id"]), image_id)
    max_warp = max(int(value["warp_id"]) for value in metadata.values())

    viewmats = []
    intrinsics = []
    images = []
    timestamps = []
    selected_ids = []
    for state_id in state_ids:
        warp = int(metadata[state_id]["warp_id"])
        if warp not in by_warp:
            raise ValueError(f"{args.split} has no camera for warp_id {warp}")
        image_id = by_warp[warp]
        image_path = dataset_path / "rgb" / f"{args.downsample}x" / f"{image_id}.png"
        image = np.asarray(Image.open(image_path).convert("RGB"), dtype=np.float32) / 255.0
        image_height, image_width = image.shape[:2]
        viewmat, intrinsic = _camera(
            dataset_path,
            image_id,
            args.downsample,
            image_width,
            image_height,
            args.intrinsics_mode,
        )
        viewmats.append(viewmat)
        intrinsics.append(intrinsic)
        images.append(image)
        timestamps.append(warp / max(1, max_warp))
        selected_ids.append(image_id)

    height, width = images[0].shape[:2]
    if any(image.shape[:2] != (height, width) for image in images):
        raise ValueError("HyperNeRF images do not share one resolution")
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(
        output,
        viewmats=np.asarray(viewmats, dtype=np.float32)[:, None],
        Ks=np.asarray(intrinsics, dtype=np.float32)[:, None],
        timestamps=np.asarray(timestamps, dtype=np.float32),
        camera_split=np.asarray(args.split),
        state_split=np.asarray(args.state_split),
        intrinsics_mode=np.asarray(args.intrinsics_mode),
        selected_ids=np.asarray(selected_ids),
        gt_rgb=np.asarray(images, dtype=np.float32)[:, None],
        width=np.asarray(width, dtype=np.int64),
        height=np.asarray(height, dtype=np.int64),
    )
    print(json.dumps({
        "output": str(output),
        "frames": len(images),
        "resolution": [width, height],
        "split": args.split,
        "state_split": args.state_split,
        "intrinsics_mode": args.intrinsics_mode,
    }))


if __name__ == "__main__":
    main()


==> anc/scripts/convert_ucc5g.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from collections import defaultdict
import csv
from datetime import datetime
from io import TextIOWrapper
from pathlib import Path
import statistics
import zipfile


def number(value: str, default: float | None = None) -> float | None:
    try:
        return float(value)
    except (TypeError, ValueError):
        return default


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--archive", required=True)
    parser.add_argument("--member", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--default-rtt-ms", type=float, default=50.0)
    parser.add_argument("--bitrate-scale", type=float, default=0.001,
                        help="convert logged DL_bitrate to Mbit/s; UCC logs kbit/s")
    args = parser.parse_args()
    grouped: dict[datetime, list[dict[str, str]]] = defaultdict(list)
    with zipfile.ZipFile(args.archive) as archive:
        with archive.open(args.member) as raw:
            for row in csv.DictReader(TextIOWrapper(raw, encoding="utf-8-sig")):
                stamp = datetime.strptime(row["Timestamp"], "%Y.%m.%d_%H.%M.%S")
                grouped[stamp].append(row)
    if not grouped:
        raise SystemExit("UCC member contains no samples")
    start = min(grouped)
    last_rtt = args.default_rtt_ms
    rows = []
    for stamp in sorted(grouped):
        samples = grouped[stamp]
        rates = [value for row in samples if (value := number(row["DL_bitrate"])) is not None]
        pings = [value for row in samples if (value := number(row["PINGAVG"])) is not None]
        losses = [value for row in samples if (value := number(row["PINGLOSS"])) is not None]
        jitter = [value for row in samples if (value := number(row["PINGSTDEV"])) is not None]
        if pings:
            last_rtt = statistics.mean(pings)
        rows.append({
            "time_ms": int((stamp - start).total_seconds() * 1000),
            "bandwidth_mbps": max(
                0.05,
                (statistics.mean(rates) * args.bitrate_scale) if rates else 0.05,
            ),
            "rtt_ms": max(1.0, last_rtt),
            "loss_rate": min(1.0, max(0.0, statistics.mean(losses) / 100.0 if losses else 0.0)),
            "reorder_ms": max(0.0, statistics.mean(jitter) if jitter else 0.0),
        })
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    with output.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)


if __name__ == "__main__":
    main()


==> anc/scripts/estimate_monolithic_erasure_loss.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path


def fallback_metric(name: str, value: float | None) -> float:
    if value is not None:
        return float(value)
    defaults = {
        "psnr": 0.0,
        "ssim": 0.0,
        "lpips": 1.0,
        "temporal_lpips": 1.0,
        "flicker": 1.0,
    }
    return defaults[name]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--rd-point", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--packet-bytes", type=int, default=1200)
    parser.add_argument("--erasure-probability", type=float, default=0.05)
    parser.add_argument("--fallback-psnr", type=float)
    parser.add_argument("--fallback-ssim", type=float)
    parser.add_argument("--fallback-lpips", type=float)
    parser.add_argument("--fallback-temporal-lpips", type=float)
    parser.add_argument("--fallback-flicker", type=float)
    args = parser.parse_args()
    if args.packet_bytes <= 0:
        raise ValueError("packet-bytes must be positive")
    if not 0.0 <= args.erasure_probability < 1.0:
        raise ValueError("erasure-probability must be in [0,1)")

    point = json.loads(Path(args.rd_point).read_text(encoding="utf-8"))
    wire_bytes = int(point["wire_bytes"])
    packets = max(1, math.ceil(wire_bytes / args.packet_bytes))
    survival = (1.0 - args.erasure_probability) ** packets
    fallback = {
        "psnr": fallback_metric("psnr", args.fallback_psnr),
        "ssim": fallback_metric("ssim", args.fallback_ssim),
        "lpips": fallback_metric("lpips", args.fallback_lpips),
        "temporal_lpips": fallback_metric("temporal_lpips", args.fallback_temporal_lpips),
        "flicker": fallback_metric("flicker", args.fallback_flicker),
    }
    metrics = {}
    for name in ("psnr", "ssim", "lpips", "temporal_lpips", "flicker"):
        clean = float(point[name])
        metrics[name] = survival * clean + (1.0 - survival) * fallback[name]
    payload = {
        "complete": True,
        "protocol": "monolithic_bitstream_iid_erasure",
        "decoder_failure_policy": "fallback_frame_metric",
        "source_rd_point": str(args.rd_point),
        "wire_bytes": wire_bytes,
        "packet_bytes": args.packet_bytes,
        "packet_count": packets,
        "erasure_probability": args.erasure_probability,
        "complete_delivery_probability": survival,
        "fallback_metrics": fallback,
        "psnr": metrics["psnr"],
        "ssim": metrics["ssim"],
        "lpips": metrics["lpips"],
        "temporal_lpips": metrics["temporal_lpips"],
        "flicker": metrics["flicker"],
        "cliff_fraction_3db": 1.0 - survival,
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/estimate_packet_utilities.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.types import PacketizedSceneManifest


@torch.no_grad()
def distortion(
    manifest: PacketizedSceneManifest,
    blobs: list[bytes],
    packet_ids: set[int],
    scene,
    device: str,
) -> float:
    selected = [blobs[item] for item in sorted(packet_ids)]
    total = 0.0
    for frame in range(scene.n_frames):
        state = PacketizedGaussianCodec.decode(manifest, selected, frame=frame, device=device)
        prediction, _ = render_worlds(
            state, scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height
        )
        total += float((prediction - scene.gt_rgb[frame, 0].unsqueeze(0)).square().mean())
    return total / scene.n_frames


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--bitstream", default="runs/synthetic_validation/bitstream")
    parser.add_argument("--output", default="runs/synthetic_validation/packet_utilities.json")
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--width", type=int, default=192)
    parser.add_argument("--height", type=int, default=128)
    args = parser.parse_args()
    directory = Path(args.bitstream)
    manifest = PacketizedSceneManifest.from_json(directory / "manifest.json")
    blobs = [
        (directory / f"packet_{spec.packet_id:06d}.dgsp").read_bytes()
        for spec in manifest.packets
    ]
    scene = make_synthetic_dynamic_scene(
        n_frames=manifest.n_frames,
        n_gaussians=manifest.n_gaussians,
        width=args.width,
        height=args.height,
        device=args.device,
        render_ground_truth=True,
    )
    groups = {
        (cluster, layer): {
            spec.packet_id for spec in manifest.packets
            if spec.cluster_id == cluster and spec.layer == layer
        }
        for layer in range(manifest.n_layers)
        for cluster in range(manifest.n_clusters)
    }
    gains: dict[tuple[int, int], float] = {}
    for layer in range(manifest.n_layers):
        prefix = {
            spec.packet_id for spec in manifest.packets if spec.layer <= layer
        }
        full_distortion = distortion(manifest, blobs, prefix, scene, args.device)
        for cluster in range(manifest.n_clusters):
            group = groups[(cluster, layer)]
            without = distortion(manifest, blobs, prefix - group, scene, args.device)
            gains[(cluster, layer)] = max(1e-12, without - full_distortion)
            print({"cluster": cluster, "layer": layer, "gain": gains[(cluster, layer)]})
    total = sum(gains.values())
    utilities: dict[str, float] = {}
    for (cluster, layer), gain in gains.items():
        group = groups[(cluster, layer)]
        for packet_id in group:
            utilities[str(packet_id)] = gain / total / max(1, len(group))
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(utilities, indent=2, sort_keys=True) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_group_erasure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.network import (
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
    sample_group_erasure,
)
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import _logical_packet_layout


def _lpips(device: str):
    import lpips
    return lpips.LPIPS(net="alex").to(device).eval()


def _load_model(scene, args):
    if args.state:
        saved = torch.load(args.state, map_location="cpu", weights_only=True)
        model = NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()
    else:
        cluster_ids = cluster_scene(scene, target_size=args.cluster_size)
        model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=args.rank).cuda().eval()
    with torch.no_grad():
        if not args.state:
            adjustment = math.log(args.quant_step_scale)
            for quantizer in model.quantizers.values():
                quantizer.log_step.add_(adjustment)
    return model


def _metrics(values: torch.Tensor) -> dict[str, float]:
    return {
        "mean": float(values.mean()),
        "p10": float(torch.quantile(values, 0.10)),
        "p50": float(torch.quantile(values, 0.50)),
        "p90": float(torch.quantile(values, 0.90)),
    }


def _progress(phase: str, **values) -> None:
    payload = {"phase": phase, **values}
    print(json.dumps(payload, sort_keys=True), flush=True)


def _save_partial(path: Path, payload: dict) -> None:
    temporary = path.with_suffix(path.suffix + ".tmp")
    torch.save(payload, temporary)
    temporary.replace(path)


@torch.no_grad()
def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--test-cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state")
    parser.add_argument("--output", required=True)
    parser.add_argument("--worlds", type=int, default=64)
    parser.add_argument("--chunk", type=int, default=8)
    parser.add_argument("--erasure-probability", type=float, default=0.05)
    parser.add_argument("--erasure-model", choices=("iid", "burst"), default="iid")
    parser.add_argument("--burst-good-to-bad", type=float, default=0.02)
    parser.add_argument("--burst-bad-to-good", type=float, default=0.25)
    parser.add_argument("--burst-good-loss", type=float, default=0.001)
    parser.add_argument("--burst-bad-loss", type=float, default=0.65)
    parser.add_argument("--seed", type=int, default=20260614)
    parser.add_argument("--cluster-size", type=int, default=1024)
    parser.add_argument("--rank", type=int, default=2)
    parser.add_argument("--quant-step-scale", type=float, default=0.25)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    partial = output.with_suffix(output.suffix + ".partial.pt")
    started = time.perf_counter()
    _progress("load_scene", ply_dir=args.ply_dir)
    scene = PLYSequenceAdapter(args.ply_dir, args.test_cameras, args.scene_id).load("cuda")
    _progress(
        "scene_loaded",
        frames=scene.n_frames,
        gaussians=scene.n_gaussians,
        height=scene.height,
        width=scene.width,
    )
    model = _load_model(scene, args)
    sizes, clusters, layers, dependencies = _logical_packet_layout(model)
    delivered = sample_group_erasure(
        args.worlds,
        sizes.numel(),
        args.seed,
        "cuda",
        model=args.erasure_model,
        iid_loss=args.erasure_probability,
        good_to_bad=args.burst_good_to_bad,
        bad_to_good=args.burst_bad_to_good,
        good_loss=args.burst_good_loss,
        bad_loss=args.burst_bad_loss,
    )
    delivered = enforce_packet_dependencies(delivered, dependencies)
    masks = packet_mask_to_cluster_layers(
        delivered,
        clusters.cuda(),
        layers.cuda(),
        model.n_clusters,
        model.n_layers,
    )
    complete_mask = torch.ones(
        1, model.n_clusters, model.n_layers, dtype=torch.bool, device="cuda"
    )
    perceptual = _lpips("cuda")
    signature = {
        "scene_id": args.scene_id,
        "state": args.state,
        "worlds": args.worlds,
        "chunk": args.chunk,
        "erasure_probability": args.erasure_probability,
        "erasure_model": args.erasure_model,
        "burst_good_to_bad": args.burst_good_to_bad,
        "burst_bad_to_good": args.burst_bad_to_good,
        "burst_good_loss": args.burst_good_loss,
        "burst_bad_loss": args.burst_bad_loss,
        "seed": args.seed,
        "frames": scene.n_frames,
        "clusters": model.n_clusters,
        "layers": model.n_layers,
    }
    checkpoint = None
    if partial.exists():
        candidate = torch.load(partial, map_location="cpu", weights_only=False)
        if candidate.get("signature") == signature:
            checkpoint = candidate
            _progress(
                "resume",
                complete_frames=candidate.get("complete_frames", 0),
                worlds_done=candidate.get("worlds_done", 0),
            )
        else:
            partial.unlink()

    complete_mse = float(checkpoint.get("complete_mse", 0.0)) if checkpoint else 0.0
    complete_frames = int(checkpoint.get("complete_frames", 0)) if checkpoint else 0
    psnr_values = list(checkpoint.get("psnr_values", [])) if checkpoint else []
    ssim_values = list(checkpoint.get("ssim_values", [])) if checkpoint else []
    lpips_values = list(checkpoint.get("lpips_values", [])) if checkpoint else []
    temporal_lpips_values = (
        list(checkpoint.get("temporal_lpips_values", [])) if checkpoint else []
    )
    flicker_values = list(checkpoint.get("flicker_values", [])) if checkpoint else []
    worlds_done = int(checkpoint.get("worlds_done", 0)) if checkpoint else 0

    def save_checkpoint() -> None:
        _save_partial(
            partial,
            {
                "signature": signature,
                "complete_mse": complete_mse,
                "complete_frames": complete_frames,
                "worlds_done": worlds_done,
                "psnr_values": psnr_values,
                "ssim_values": ssim_values,
                "lpips_values": lpips_values,
                "temporal_lpips_values": temporal_lpips_values,
                "flicker_values": flicker_values,
            },
        )

    for frame in range(complete_frames, scene.n_frames):
        prediction, _ = render_worlds(
            model(frame, complete_mask, quantize=True),
            scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height,
        )
        complete_mse += float((prediction[0] - scene.gt_rgb[frame, 0]).square().mean())
        complete_frames = frame + 1
        if complete_frames % 16 == 0 or complete_frames == scene.n_frames:
            save_checkpoint()
            _progress(
                "complete_reference",
                frames_done=complete_frames,
                frames_total=scene.n_frames,
                memory_gib=round(torch.cuda.memory_allocated() / 2**30, 3),
            )
    complete_psnr = -10.0 * math.log10(max(complete_mse / scene.n_frames, 1e-12))

    for offset in range(worlds_done, args.worlds, args.chunk):
        mask = masks[offset:offset + args.chunk]
        mse_sum = torch.zeros(mask.shape[0], device="cuda")
        ssim_sum = torch.zeros_like(mse_sum)
        lpips_sum = torch.zeros_like(mse_sum)
        temporal_lpips_sum = torch.zeros_like(mse_sum)
        flicker_sum = torch.zeros_like(mse_sum)
        previous_prediction = None
        previous_target = None
        for frame in range(scene.n_frames):
            prediction, _ = render_worlds(
                model(frame, mask, quantize=True),
                scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height,
            )
            target = scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prediction)
            mse_sum += (prediction - target).square().mean(dim=(1, 2, 3))
            ssim_sum += 1.0 - ssim_loss(prediction, target)
            lpips_sum += perceptual(
                prediction.permute(0, 3, 1, 2) * 2.0 - 1.0,
                target.permute(0, 3, 1, 2) * 2.0 - 1.0,
            ).flatten()
            if previous_prediction is not None:
                prediction_delta = (prediction - previous_prediction + 1.0) * 0.5
                target_delta = (target - previous_target + 1.0) * 0.5
                temporal_lpips_sum += perceptual(
                    prediction_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                    target_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                ).flatten()
                flicker_sum += (
                    (prediction - previous_prediction) - (target - previous_target)
                ).abs().mean(dim=(1, 2, 3))
            previous_prediction = prediction
            previous_target = target
        mse = mse_sum / scene.n_frames
        psnr_values.append(-10.0 * torch.log10(mse.clamp_min(1e-12)))
        ssim_values.append(ssim_sum / scene.n_frames)
        lpips_values.append(lpips_sum / scene.n_frames)
        temporal_lpips_values.append(temporal_lpips_sum / max(1, scene.n_frames - 1))
        flicker_values.append(flicker_sum / max(1, scene.n_frames - 1))
        worlds_done = offset + mask.shape[0]
        save_checkpoint()
        _progress(
            "erasure_worlds",
            worlds_done=worlds_done,
            worlds_total=args.worlds,
            elapsed_s=round(time.perf_counter() - started, 3),
            memory_gib=round(torch.cuda.memory_allocated() / 2**30, 3),
            peak_memory_gib=round(torch.cuda.max_memory_allocated() / 2**30, 3),
        )

    psnr = torch.cat(psnr_values).cpu()
    ssim = torch.cat(ssim_values).cpu()
    lpips_values = torch.cat(lpips_values).cpu()
    temporal_lpips = torch.cat(temporal_lpips_values).cpu()
    flicker = torch.cat(flicker_values).cpu()
    result = {
        "scene_id": args.scene_id,
        "state": args.state,
        "worlds": args.worlds,
        "frames": scene.n_frames,
        "erasure_unit": "cluster-layer completion group",
        "erasure_probability": args.erasure_probability,
        "erasure_model": args.erasure_model,
        "burst_parameters": {
            "good_to_bad": args.burst_good_to_bad,
            "bad_to_good": args.burst_bad_to_good,
            "good_loss": args.burst_good_loss,
            "bad_loss": args.burst_bad_loss,
        } if args.erasure_model == "burst" else None,
        "seed": args.seed,
        "active_group_fraction": float(masks.float().mean()),
        "complete_psnr": complete_psnr,
        "psnr": _metrics(psnr),
        "ssim": _metrics(ssim),
        "lpips": _metrics(lpips_values),
        "temporal_lpips": _metrics(temporal_lpips),
        "flicker": _metrics(flicker),
        "cliff_fraction_3db": float((psnr < complete_psnr - 3.0).float().mean()),
        "elapsed_seconds": time.perf_counter() - started,
        "peak_allocator_bytes": torch.cuda.max_memory_allocated(),
    }
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    partial.unlink(missing_ok=True)
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_paired_delivery_robustness.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys
import time

import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.network import (
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
    sample_group_erasure,
)
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import _logical_packet_layout
from packet_conditioned_gaussians.types import GaussianState


def _load_model(scene, path: str) -> NetworkConditionedGaussianCodec:
    saved = torch.load(path, map_location="cpu", weights_only=True)
    return NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()


def _stack_states(first: GaussianState, second: GaussianState) -> GaussianState:
    return GaussianState(*(
        torch.cat((left, right), dim=0)
        for left, right in zip(first.tensors(), second.tensors(), strict=True)
    ))


def _summary(values: np.ndarray) -> dict[str, float]:
    return {
        "mean": float(values.mean()),
        "p10": float(np.quantile(values, 0.10)),
        "p50": float(np.quantile(values, 0.50)),
        "p90": float(np.quantile(values, 0.90)),
    }


def paired_statistics(
    reference: np.ndarray,
    conditioned: np.ndarray,
    higher_is_better: bool,
    seed: int,
    samples: int = 2000,
) -> dict[str, float]:
    if reference.shape != conditioned.shape or reference.ndim != 1:
        raise ValueError("paired metric arrays must be one-dimensional and equal-sized")
    delta = conditioned - reference
    generator = np.random.default_rng(seed)
    indices = generator.integers(0, delta.size, size=(samples, delta.size))
    bootstrap = delta[indices].mean(axis=1)
    wins = conditioned > reference if higher_is_better else conditioned < reference
    reference_mean = float(reference.mean())
    conditioned_mean = float(conditioned.mean())
    direction = 1.0 if higher_is_better else -1.0
    return {
        "conditioned_minus_reference_mean": float(delta.mean()),
        "ci95_low": float(np.quantile(bootstrap, 0.025)),
        "ci95_high": float(np.quantile(bootstrap, 0.975)),
        "conditioned_win_fraction": float(wins.mean()),
        "relative_improvement_percent": (
            direction * (conditioned_mean - reference_mean)
            / max(abs(reference_mean), 1e-12) * 100.0
        ),
    }


@torch.no_grad()
def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--test-cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--reference-state", required=True)
    parser.add_argument("--conditioned-state", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--worlds", type=int, default=128)
    parser.add_argument("--chunk", type=int, default=16)
    parser.add_argument("--erasure-probability", type=float, default=0.05)
    parser.add_argument("--erasure-model", choices=("iid", "burst"), default="iid")
    parser.add_argument("--burst-good-to-bad", type=float, default=0.02)
    parser.add_argument("--burst-bad-to-good", type=float, default=0.25)
    parser.add_argument("--burst-good-loss", type=float, default=0.001)
    parser.add_argument("--burst-bad-loss", type=float, default=0.65)
    parser.add_argument("--seed", type=int, default=20260614)
    parser.add_argument("--bootstrap-samples", type=int, default=2000)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")
    if args.worlds <= 0 or args.chunk <= 0:
        raise ValueError("worlds and chunk must be positive")

    import lpips

    started = time.perf_counter()
    scene = PLYSequenceAdapter(
        args.ply_dir, args.test_cameras, args.scene_id
    ).load("cuda")
    reference_model = _load_model(scene, args.reference_state)
    conditioned_model = _load_model(scene, args.conditioned_state)
    if reference_model.n_clusters != conditioned_model.n_clusters:
        raise ValueError("paired states use different cluster counts")
    if reference_model.n_layers != conditioned_model.n_layers:
        raise ValueError("paired states use different layer counts")

    sizes, clusters, layers, dependencies = _logical_packet_layout(reference_model)
    delivered = sample_group_erasure(
        args.worlds,
        sizes.numel(),
        args.seed,
        "cuda",
        model=args.erasure_model,
        iid_loss=args.erasure_probability,
        good_to_bad=args.burst_good_to_bad,
        bad_to_good=args.burst_bad_to_good,
        good_loss=args.burst_good_loss,
        bad_loss=args.burst_bad_loss,
    )
    delivered = enforce_packet_dependencies(delivered, dependencies)
    masks = packet_mask_to_cluster_layers(
        delivered,
        clusters.cuda(),
        layers.cuda(),
        reference_model.n_clusters,
        reference_model.n_layers,
    )
    complete = torch.ones(
        1,
        reference_model.n_clusters,
        reference_model.n_layers,
        dtype=torch.bool,
        device="cuda",
    )
    perceptual = lpips.LPIPS(net="alex").cuda().eval()

    complete_mse = torch.zeros(2, device="cuda")
    for frame in range(scene.n_frames):
        state = _stack_states(
            reference_model(frame, complete, quantize=True),
            conditioned_model(frame, complete, quantize=True),
        )
        prediction, _ = render_worlds(
            state,
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        target = scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prediction)
        complete_mse += (prediction - target).square().mean(dim=(1, 2, 3))
    complete_psnr = -10.0 * torch.log10(
        (complete_mse / scene.n_frames).clamp_min(1e-12)
    )

    collected = {name: [[], []] for name in (
        "psnr", "ssim", "lpips", "temporal_lpips", "flicker"
    )}
    for offset in range(0, args.worlds, args.chunk):
        mask = masks[offset:offset + args.chunk]
        count = mask.shape[0]
        mse_sum = torch.zeros(2, count, device="cuda")
        ssim_sum = torch.zeros_like(mse_sum)
        lpips_sum = torch.zeros_like(mse_sum)
        temporal_lpips_sum = torch.zeros_like(mse_sum)
        flicker_sum = torch.zeros_like(mse_sum)
        previous_prediction = None
        previous_target = None
        for frame in range(scene.n_frames):
            state = _stack_states(
                reference_model(frame, mask, quantize=True),
                conditioned_model(frame, mask, quantize=True),
            )
            prediction, _ = render_worlds(
                state,
                scene.viewmats[frame, 0],
                scene.Ks[frame, 0],
                scene.width,
                scene.height,
            )
            prediction = prediction.reshape(2, count, scene.height, scene.width, 3)
            target = scene.gt_rgb[frame, 0].reshape(1, 1, scene.height, scene.width, 3)
            target = target.expand_as(prediction)
            mse_sum += (prediction - target).square().mean(dim=(2, 3, 4))
            flat_prediction = prediction.reshape(-1, scene.height, scene.width, 3)
            flat_target = target.reshape_as(flat_prediction)
            ssim_sum += (1.0 - ssim_loss(flat_prediction, flat_target)).reshape(2, count)
            lpips_sum += perceptual(
                flat_prediction.permute(0, 3, 1, 2) * 2.0 - 1.0,
                flat_target.permute(0, 3, 1, 2) * 2.0 - 1.0,
            ).flatten().reshape(2, count)
            if previous_prediction is not None:
                prediction_delta = (prediction - previous_prediction + 1.0) * 0.5
                target_delta = (target - previous_target + 1.0) * 0.5
                flat_prediction_delta = prediction_delta.reshape(
                    -1, scene.height, scene.width, 3
                )
                flat_target_delta = target_delta.reshape_as(flat_prediction_delta)
                temporal_lpips_sum += perceptual(
                    flat_prediction_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                    flat_target_delta.permute(0, 3, 1, 2) * 2.0 - 1.0,
                ).flatten().reshape(2, count)
                flicker_sum += (
                    (prediction - previous_prediction) - (target - previous_target)
                ).abs().mean(dim=(2, 3, 4))
            previous_prediction = prediction
            previous_target = target

        values = {
            "psnr": -10.0 * torch.log10((mse_sum / scene.n_frames).clamp_min(1e-12)),
            "ssim": ssim_sum / scene.n_frames,
            "lpips": lpips_sum / scene.n_frames,
            "temporal_lpips": temporal_lpips_sum / max(1, scene.n_frames - 1),
            "flicker": flicker_sum / max(1, scene.n_frames - 1),
        }
        for name, tensor in values.items():
            for model_index in range(2):
                collected[name][model_index].append(tensor[model_index].cpu())
        print(json.dumps({
            "phase": "paired_delivery_eval",
            "worlds_done": offset + count,
            "worlds_total": args.worlds,
            "peak_memory_gib": round(torch.cuda.max_memory_allocated() / 2**30, 3),
            "elapsed_s": round(time.perf_counter() - started, 3),
        }, sort_keys=True), flush=True)

    metric_payload = {}
    higher_is_better = {"psnr": True, "ssim": True, "lpips": False,
                        "temporal_lpips": False, "flicker": False}
    for metric_index, (name, values) in enumerate(collected.items()):
        reference = torch.cat(values[0]).numpy()
        conditioned = torch.cat(values[1]).numpy()
        metric_payload[name] = {
            "reference": _summary(reference),
            "conditioned": _summary(conditioned),
            "paired": paired_statistics(
                reference,
                conditioned,
                higher_is_better[name],
                args.seed + metric_index,
                args.bootstrap_samples,
            ),
        }
    psnr_reference = np.concatenate([
        value.numpy() for value in collected["psnr"][0]
    ])
    psnr_conditioned = np.concatenate([
        value.numpy() for value in collected["psnr"][1]
    ])
    cliff_thresholds = complete_psnr.cpu().numpy() - 3.0
    cliff_payload = {
        "threshold_db_below_complete": 3.0,
        "reference_fraction": float((psnr_reference < cliff_thresholds[0]).mean()),
        "conditioned_fraction": float((psnr_conditioned < cliff_thresholds[1]).mean()),
    }

    result = {
        "scene_id": args.scene_id,
        "reference_state": args.reference_state,
        "conditioned_state": args.conditioned_state,
        "frames": scene.n_frames,
        "worlds": args.worlds,
        "seed": args.seed,
        "erasure_model": args.erasure_model,
        "erasure_probability": args.erasure_probability,
        "burst_parameters": {
            "good_to_bad": args.burst_good_to_bad,
            "bad_to_good": args.burst_bad_to_good,
            "good_loss": args.burst_good_loss,
            "bad_loss": args.burst_bad_loss,
        } if args.erasure_model == "burst" else None,
        "active_group_fraction": float(masks.float().mean()),
        "complete_psnr": {
            "reference": float(complete_psnr[0]),
            "conditioned": float(complete_psnr[1]),
        },
        "metrics": metric_payload,
        "cliff_fraction": cliff_payload,
        "bootstrap_samples": args.bootstrap_samples,
        "elapsed_seconds": time.perf_counter() - started,
        "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(result, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_prefixes.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.packets import GaussianPacket
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.types import PacketizedSceneManifest


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--bitstream", default="runs/synthetic_validation/bitstream")
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--output", default="runs/synthetic_validation/prefix_quality.json")
    args = parser.parse_args()
    directory = Path(args.bitstream)
    manifest = PacketizedSceneManifest.from_json(directory / "manifest.json")
    specs = sorted(manifest.packets, key=lambda item: item.packet_id)
    blobs = [(directory / f"packet_{spec.packet_id:06d}.dgsp").read_bytes() for spec in specs]
    scene = make_synthetic_dynamic_scene(
        n_frames=manifest.n_frames, n_gaussians=manifest.n_gaussians,
        width=192, height=128, device=args.device, render_ground_truth=True,
    )
    rows = []
    for prefix in range(manifest.n_layers):
        selected = [blob for blob, spec in zip(blobs, specs) if spec.layer <= prefix]
        psnr_values, ssim_values = [], []
        for frame in range(scene.n_frames):
            state = PacketizedGaussianCodec.decode(manifest, selected, frame=frame, device=args.device)
            prediction, _ = render_worlds(
                state, scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height,
            )
            target = scene.gt_rgb[frame, 0].unsqueeze(0)
            mse = float((prediction - target).square().mean().clamp_min(1e-12))
            psnr_values.append(min(60.0, -10.0 * math.log10(mse)))
            ssim_values.append(1.0 - float(ssim_loss(prediction, target)[0]))
        rows.append({
            "prefix": prefix,
            "packets": sum(spec.layer <= prefix for spec in specs),
            "bytes": sum(len(blob) for blob, spec in zip(blobs, specs) if spec.layer <= prefix),
            "psnr": sum(psnr_values) / len(psnr_values),
            "ssim": sum(ssim_values) / len(ssim_values),
        })
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(rows, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(rows, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_real_scene.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
import math
from pathlib import Path
import sys
import time

import matplotlib.pyplot as plt
import numpy as np
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.network import NetworkWorldSampler, WorldDistribution
from packet_conditioned_gaussians.network import (
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
)
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import (
    PacketConditionedTrainer,
    PacketConditionedTrainingConfig,
)
from packet_conditioned_gaussians.types import GaussianState


def _psnr(mse: torch.Tensor) -> torch.Tensor:
    return (-10.0 * torch.log10(mse.clamp_min(1e-12))).clamp_max(60.0)


def _lpips_model(device: str):
    try:
        import lpips
    except ImportError:
        return None
    return lpips.LPIPS(net="alex").to(device).eval()


@torch.no_grad()
def evaluate_prefixes(
    model,
    scene,
    perceptual,
    frame_batch: int = 1,
) -> tuple[list[dict], dict[int, dict[str, torch.Tensor]]]:
    mask = torch.zeros(model.n_layers, model.n_clusters, model.n_layers, dtype=torch.bool, device=model.canonical_means.device)
    for prefix in range(model.n_layers):
        mask[prefix, :, :prefix + 1] = True
    sums = [
        {"mse": 0.0, "ssim": 0.0, "lpips": 0.0, "temporal_lpips": 0.0, "flicker": 0.0}
        for _ in range(model.n_layers)
    ]
    frames: dict[int, dict[str, torch.Tensor]] = {}
    previous_prediction = None
    previous_target = None
    for start in range(0, scene.n_frames, frame_batch):
        frame_ids = list(range(start, min(scene.n_frames, start + frame_batch)))
        states = [model(frame, mask, quantize=True) for frame in frame_ids]
        state = GaussianState(*(
            torch.cat([item.tensors()[index] for item in states], dim=0)
            for index in range(5)
        ))
        viewmats = torch.cat([
            scene.viewmats[frame, 0].unsqueeze(0).expand(model.n_layers, -1, -1)
            for frame in frame_ids
        ], dim=0)
        Ks = torch.cat([
            scene.Ks[frame, 0].unsqueeze(0).expand(model.n_layers, -1, -1)
            for frame in frame_ids
        ], dim=0)
        prediction, _ = render_worlds(
            state, viewmats, Ks, scene.width, scene.height
        )
        prediction = prediction.reshape(len(frame_ids), model.n_layers, scene.height, scene.width, 3)
        target_frames = scene.gt_rgb[frame_ids, 0]
        target = target_frames[:, None].expand_as(prediction)
        flat_prediction = prediction.reshape(-1, scene.height, scene.width, 3)
        flat_target = target.reshape_as(flat_prediction)
        mse = (flat_prediction - flat_target).square().mean(dim=(1, 2, 3)).reshape(len(frame_ids), model.n_layers)
        ssim = (1.0 - ssim_loss(flat_prediction, flat_target)).reshape(len(frame_ids), model.n_layers)
        if perceptual is not None:
            lp = perceptual(
                flat_prediction.permute(0, 3, 1, 2) * 2.0 - 1.0,
                flat_target.permute(0, 3, 1, 2) * 2.0 - 1.0,
            ).flatten().reshape(len(frame_ids), model.n_layers)
        else:
            lp = torch.full_like(mse, float("nan"))
        for local_index, frame in enumerate(frame_ids):
            frame_prediction = prediction[local_index]
            frame_target = target[local_index]
            temporal_lp = None
            if previous_prediction is not None and perceptual is not None:
                temporal_lp = perceptual(
                    (frame_prediction - previous_prediction).permute(0, 3, 1, 2),
                    (frame_target - previous_target).permute(0, 3, 1, 2),
                ).flatten()
            for prefix in range(model.n_layers):
                sums[prefix]["mse"] += float(mse[local_index, prefix])
                sums[prefix]["ssim"] += float(ssim[local_index, prefix])
                if torch.isfinite(lp[local_index, prefix]):
                    sums[prefix]["lpips"] += float(lp[local_index, prefix])
                if previous_prediction is not None:
                    flicker = (
                        (frame_prediction[prefix] - previous_prediction[prefix])
                        - (frame_target[prefix] - previous_target[prefix])
                    ).abs().mean()
                    sums[prefix]["flicker"] += float(flicker)
                    if temporal_lp is not None:
                        sums[prefix]["temporal_lpips"] += float(temporal_lp[prefix])
            frames[frame] = {
                "target": frame_target[0].detach().cpu(),
                "prediction": frame_prediction.detach().cpu(),
            }
            previous_prediction = frame_prediction
            previous_target = frame_target
        print(json.dumps({
            "phase": "prefix_eval",
            "frames_done": min(scene.n_frames, start + len(frame_ids)),
            "frames_total": scene.n_frames,
            "frame_batch": frame_batch,
        }, sort_keys=True), flush=True)

    rows = []
    for prefix, values in enumerate(sums):
        mse = values["mse"] / scene.n_frames
        rows.append({
            "prefix": prefix,
            "psnr": min(60.0, -10.0 * math.log10(max(mse, 1e-12))),
            "ssim": values["ssim"] / scene.n_frames,
            "lpips": values["lpips"] / scene.n_frames if perceptual is not None else None,
            "temporal_lpips": (
                values["temporal_lpips"] / max(1, scene.n_frames - 1)
                if perceptual is not None else None
            ),
            "flicker": values["flicker"] / max(1, scene.n_frames - 1),
        })
    return rows, frames


@torch.no_grad()
def evaluate_source(scene, frame_batch: int = 1) -> dict:
    mse_sum = 0.0
    ssim_sum = 0.0
    renderings = {}
    for start in range(0, scene.n_frames, frame_batch):
        frame_ids = list(range(start, min(scene.n_frames, start + frame_batch)))
        state = GaussianState(
            scene.means[frame_ids],
            scene.quats[frame_ids],
            scene.scales[frame_ids],
            scene.opacities[frame_ids],
            scene.colors[frame_ids],
        )
        prediction, _ = render_worlds(
            state, scene.viewmats[frame_ids, 0], scene.Ks[frame_ids, 0], scene.width, scene.height
        )
        target = scene.gt_rgb[frame_ids, 0]
        mse_sum += float((prediction - target).square().mean(dim=(1, 2, 3)).sum())
        ssim_sum += float((1.0 - ssim_loss(prediction, target)).sum())
        for local_index, frame in enumerate(frame_ids):
            renderings[frame] = prediction[local_index].detach().cpu()
        print(json.dumps({
            "phase": "source_eval",
            "frames_done": min(scene.n_frames, start + len(frame_ids)),
            "frames_total": scene.n_frames,
            "frame_batch": frame_batch,
        }, sort_keys=True), flush=True)
    mse = mse_sum / scene.n_frames
    return {
        "psnr": min(60.0, -10.0 * math.log10(max(mse, 1e-12))),
        "ssim": ssim_sum / scene.n_frames,
        "renderings": renderings,
    }


def make_figure(output: Path, frames, source, frame_ids: list[int]) -> None:
    rows = ["Ground truth", "Source representation", "Base prefix", "Mid prefix", "Full prefix", "Base error", "Full error"]
    figure, axes = plt.subplots(len(rows), len(frame_ids), figsize=(2.7 * len(frame_ids), 12.7), constrained_layout=True)
    for column, frame in enumerate(frame_ids):
        target = frames[frame]["target"]
        prediction = frames[frame]["prediction"]
        images = [target, source[frame], prediction[0], prediction[1], prediction[-1]]
        for row, image in enumerate(images):
            axes[row, column].imshow(image.clamp(0, 1).numpy())
        errors = [
            (prediction[0] - target).abs().mean(dim=-1),
            (prediction[-1] - target).abs().mean(dim=-1),
        ]
        for row, error in enumerate(errors, start=5):
            axes[row, column].imshow(error.numpy(), cmap="inferno", vmin=0.0, vmax=0.20)
        axes[0, column].set_title(f"test frame {frame}")
    for row, label in enumerate(rows):
        axes[row, 0].set_ylabel(label, fontsize=9)
    for axis in axes.flat:
        axis.set_xticks([])
        axis.set_yticks([])
    figure.savefig(output.with_suffix(".pdf"), bbox_inches="tight")
    figure.savefig(output.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--train-cameras", required=True)
    parser.add_argument("--test-cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--steps", type=int, default=800)
    parser.add_argument("--worlds", type=int, default=64)
    parser.add_argument("--candidate-multiplier", type=int, default=4)
    parser.add_argument("--hard-world-fraction", type=float, default=0.5)
    parser.add_argument("--cluster-size", type=int, default=512)
    parser.add_argument("--rank", type=int, default=2)
    parser.add_argument("--seed", type=int, default=13)
    parser.add_argument("--learning-rate", type=float, default=5e-4)
    parser.add_argument("--representation-learning-rate", type=float)
    parser.add_argument("--refinement-learning-rate", type=float)
    parser.add_argument("--weight-decay", type=float, default=0.0)
    parser.add_argument("--rate-weight", type=float, default=1e-9)
    parser.add_argument("--warmup-fraction", type=float, default=0.2)
    parser.add_argument("--cvar-weight", type=float, default=0.3)
    parser.add_argument("--cvar-fraction", type=float, default=0.10)
    parser.add_argument("--flicker-weight", type=float, default=0.1)
    parser.add_argument("--prefix-reconstruction-weight", type=float, default=0.25)
    parser.add_argument("--prefix-weight", type=float, default=1.0)
    parser.add_argument("--representation-anchor-weight", type=float, default=0.0)
    parser.add_argument("--train-quantizers-only", action="store_true")
    parser.add_argument("--clean-anchor-worlds", type=int)
    parser.add_argument("--quant-step-scale", type=float, default=1.0)
    parser.add_argument("--eval-frame-batch", type=int, default=4)
    parser.add_argument("--load-state")
    parser.add_argument("--evaluation-only", action="store_true")
    parser.add_argument(
        "--skip-bitstream-encode",
        action="store_true",
        help="write render/RD metrics using logical packet byte estimates; run export_real_bitstream.py for exact rANS accounting",
    )
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    device = "cuda"
    train_scene = PLYSequenceAdapter(
        args.ply_dir, args.train_cameras, args.scene_id
    ).load(device)
    test_scene = PLYSequenceAdapter(
        args.ply_dir, args.test_cameras, args.scene_id
    ).load_cameras_for_state(train_scene, device)

    if args.eval_frame_batch <= 0:
        raise ValueError("--eval-frame-batch must be positive")

    source = evaluate_source(test_scene, frame_batch=args.eval_frame_batch)
    checkpoint = None
    if args.load_state:
        checkpoint = torch.load(args.load_state, map_location="cpu", weights_only=True)
    if args.evaluation_only and checkpoint is None:
        raise ValueError("--evaluation-only requires --load-state")
    if checkpoint is not None and "cluster_ids" in checkpoint:
        cluster_ids = checkpoint["cluster_ids"].to(device=device, dtype=torch.long)
    else:
        cluster_ids = cluster_scene(train_scene, target_size=args.cluster_size)
    model = NetworkConditionedGaussianCodec(train_scene, cluster_ids, rank=args.rank).cuda()
    if args.quant_step_scale <= 0:
        raise ValueError("--quant-step-scale must be positive")
    with torch.no_grad():
        adjustment = math.log(args.quant_step_scale)
        for quantizer in model.quantizers.values():
            quantizer.log_step.add_(adjustment)
    if checkpoint is not None:
        checkpoint_rank = int(checkpoint.get("rank", args.rank))
        if checkpoint_rank != args.rank:
            raise ValueError(f"checkpoint rank {checkpoint_rank} does not match --rank {args.rank}")
        if "model_state_dict" in checkpoint:
            model.load_state_dict(checkpoint["model_state_dict"], strict=True)
        elif "quantizer_log_steps" in checkpoint:
            with torch.no_grad():
                for name, value in checkpoint["quantizer_log_steps"].items():
                    model.quantizers[name].log_step.copy_(value.to(device))
        else:
            raise ValueError("checkpoint contains neither model_state_dict nor quantizer_log_steps")
    config = PacketConditionedTrainingConfig(
        steps=args.steps,
        world_batch=args.worlds,
        seed=args.seed,
        learning_rate=args.learning_rate,
        representation_learning_rate=args.representation_learning_rate,
        refinement_learning_rate=args.refinement_learning_rate,
        weight_decay=args.weight_decay,
        warmup_fraction=args.warmup_fraction,
        rate_weight=args.rate_weight,
        cvar_weight=args.cvar_weight,
        cvar_fraction=args.cvar_fraction,
        flicker_weight=args.flicker_weight,
        prefix_reconstruction_weight=args.prefix_reconstruction_weight,
        prefix_weight=args.prefix_weight,
        representation_anchor_weight=args.representation_anchor_weight,
        train_quantizers_only=args.train_quantizers_only,
        clean_anchor_worlds=(
            args.clean_anchor_worlds
            if args.clean_anchor_worlds is not None
            else max(4, args.worlds // 2)
        ),
        hard_world_candidate_multiplier=args.candidate_multiplier,
        hard_world_fraction=args.hard_world_fraction,
        hard_world_budget_bins=4,
        hard_world_chunk=args.worlds,
        checkpoint_every=0,
        save_final_checkpoint=False,
        log_every=max(1, args.steps // 20),
        prefix_every=2,
        flicker_every=4,
    )
    distribution = WorldDistribution(
        bandwidth_min_mbps=100.0,
        bandwidth_max_mbps=2000.0,
        rtt_min_ms=10.0,
        rtt_max_ms=160.0,
        deadline_min_ms=100.0,
        deadline_max_ms=1000.0,
        iid_loss_max=0.10,
        burst_probability=0.50,
        p_good_to_bad=0.04,
        p_bad_to_good=0.25,
        good_loss=0.001,
        bad_loss=0.65,
    )
    trainer = PacketConditionedTrainer(
        model,
        train_scene,
        output / "training",
        config,
        NetworkWorldSampler(distribution, seed=args.seed),
    )
    if args.evaluation_only:
        training_seconds = 0.0
    else:
        started = time.perf_counter()
        trainer.train()
        training_seconds = time.perf_counter() - started
    model.zero_grad(set_to_none=True)
    trainer.optimizer.state.clear()
    torch.cuda.empty_cache()

    heldout = NetworkWorldSampler(distribution, seed=args.seed + 1000).sample(
        trainer.packet_sizes, 64, device=device
    )
    heldout_delivered = enforce_packet_dependencies(heldout.delivered, trainer.dependencies)
    heldout_mask = packet_mask_to_cluster_layers(
        heldout_delivered,
        trainer.packet_clusters,
        trainer.packet_layers,
        model.n_clusters,
        model.n_layers,
    )
    partial_mse = torch.zeros(heldout_mask.shape[0], device=device)
    partial_ssim = torch.zeros_like(partial_mse)
    partial_frames = sorted({0, test_scene.n_frames // 3, 2 * test_scene.n_frames // 3, test_scene.n_frames - 1})
    with torch.no_grad():
        for frame in partial_frames:
            state = model(frame, heldout_mask, quantize=True)
            prediction, _ = render_worlds(
                state,
                test_scene.viewmats[frame, 0],
                test_scene.Ks[frame, 0],
                test_scene.width,
                test_scene.height,
            )
            target = test_scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prediction)
            partial_mse += (prediction - target).square().mean(dim=(1, 2, 3))
            partial_ssim += 1.0 - ssim_loss(prediction, target)
    partial_mse /= len(partial_frames)
    partial_ssim /= len(partial_frames)
    partial_psnr = _psnr(partial_mse)
    partial_quality = {
        "worlds": int(heldout_mask.shape[0]),
        "frames": partial_frames,
        "psnr_mean": float(partial_psnr.mean()),
        "psnr_p10": float(torch.quantile(partial_psnr, 0.10)),
        "ssim_mean": float(partial_ssim.mean()),
        "active_group_fraction": float(heldout_mask.float().mean()),
    }

    perceptual = _lpips_model(device)
    prefix_rows, frames = evaluate_prefixes(model, test_scene, perceptual, frame_batch=args.eval_frame_batch)
    bitstream_info = {"exact": not args.skip_bitstream_encode}
    if args.skip_bitstream_encode:
        packet_layers = trainer.packet_layers.detach()
        packet_sizes = trainer.packet_sizes.detach()
        for row in prefix_rows:
            prefix = row["prefix"]
            row["wire_bytes"] = int(packet_sizes[packet_layers <= prefix].sum().item())
        packet_count = int(packet_sizes.numel())
        wire_bytes = int(packet_sizes.sum().item())
        bitstream_info.update({
            "wire_bytes_estimated": True,
            "estimator": "logical_completion_group_raw_bytes_with_packet_headers",
        })
    else:
        print(json.dumps({"phase": "content_hash_start"}, sort_keys=True), flush=True)
        scene_hash = train_scene.content_hash()
        print(json.dumps({"phase": "bitstream_encode_start"}, sort_keys=True), flush=True)
        manifest, blobs = PacketizedGaussianCodec.encode(model, scene_hash)
        print(json.dumps({
            "phase": "bitstream_encode_done",
            "packets": len(blobs),
            "wire_bytes": sum(map(len, blobs)),
        }, sort_keys=True), flush=True)
        for row in prefix_rows:
            prefix = row["prefix"]
            row["wire_bytes"] = sum(
                len(blob) for blob, spec in zip(blobs, manifest.packets) if spec.layer <= prefix
            )
        packet_count = len(blobs)
        wire_bytes = sum(map(len, blobs))
    violations = sum(
        prefix_rows[index]["psnr"] + 1e-6 < prefix_rows[index - 1]["psnr"]
        for index in range(1, len(prefix_rows))
    )
    selected_frames = sorted({0, test_scene.n_frames // 2, test_scene.n_frames - 1})
    make_figure(output / "real_scene_quality", frames, source.pop("renderings"), selected_frames)
    quantizer_state = {
        "cluster_ids": model.cluster_ids.detach().cpu(),
        "quantizer_log_steps": {
            name: quantizer.log_step.detach().cpu()
            for name, quantizer in model.quantizers.items()
        },
        "rank": model.rank,
        "scene_id": model.scene_id,
    }
    torch.save(quantizer_state, output / "quantizer_state.pt")
    model_state_path = None
    if not args.train_quantizers_only:
        model_state_path = output / "model_state.pt"
        torch.save({
            "cluster_ids": model.cluster_ids.detach().cpu(),
            "rank": model.rank,
            "scene_id": model.scene_id,
            "model_state_dict": {
                name: value.detach().cpu()
                for name, value in model.state_dict().items()
            },
        }, model_state_path)
    result = {
        "scene_id": args.scene_id,
        "frames": test_scene.n_frames,
        "gaussians": test_scene.n_gaussians,
        "clusters": model.n_clusters,
        "rank": model.rank,
        "quant_step_scale": args.quant_step_scale,
        "eval_frame_batch": args.eval_frame_batch,
        "training_seconds": training_seconds,
        "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
        "source_test": source,
        "prefixes": prefix_rows,
        "heldout_partial": partial_quality,
        "monotonic_psnr_violations": violations,
        "packet_count": packet_count,
        "wire_bytes": wire_bytes,
        "bitstream": bitstream_info,
        "quant_steps": model.rate_proxy().quant_steps,
        "state_artifact": model_state_path.name if model_state_path else "quantizer_state.pt",
        "config": asdict(config),
    }
    (output / "results.json").write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_synthetic.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import math
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.network import NetworkWorldSampler, enforce_packet_dependencies
from packet_conditioned_gaussians.packets import GaussianPacket
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.traces import TraceWriter
from packet_conditioned_gaussians.types import PacketizedSceneManifest


def psnr(prediction: torch.Tensor, target: torch.Tensor) -> float:
    mse = float((prediction - target).square().mean().clamp_min(1e-12))
    return min(60.0, -10.0 * math.log10(mse))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--bitstream", default="runs/synthetic_validation/bitstream")
    parser.add_argument("--worlds", type=int, default=64)
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--output", default="runs/synthetic_validation/traces")
    args = parser.parse_args()
    directory = Path(args.bitstream)
    manifest = PacketizedSceneManifest.from_json(directory / "manifest.json")
    specs = sorted(manifest.packets, key=lambda item: item.packet_id)
    blobs = [(directory / f"packet_{spec.packet_id:06d}.dgsp").read_bytes() for spec in specs]
    scene = make_synthetic_dynamic_scene(
        n_frames=manifest.n_frames, n_gaussians=manifest.n_gaussians,
        width=192, height=128, device=args.device, render_ground_truth=True,
    )
    packet_sizes = torch.tensor([len(blob) for blob in blobs], dtype=torch.float32, device=args.device)
    dependencies = [spec.dependencies for spec in specs]
    worlds = NetworkWorldSampler(seed=101).sample(packet_sizes, args.worlds, device=args.device)
    valid = enforce_packet_dependencies(worlds.delivered, dependencies)
    packet_rows = []
    frame_rows = []
    peak = 0

    for world in range(args.worlds):
        selected_ids = torch.nonzero(valid[world], as_tuple=False).flatten().tolist()
        selected_blobs = [blobs[index] for index in selected_ids]
        for packet_id, spec in enumerate(specs):
            delivered = bool(valid[world, packet_id])
            if delivered:
                reason = "delivered"
            elif float(worlds.arrival_ms[world, packet_id]) > float(worlds.deadline_ms[world]):
                reason = "deadline"
            elif not bool(worlds.delivered[world, packet_id]):
                reason = "erasure"
            else:
                reason = "dependency"
            packet_rows.append({
                "scene_id": manifest.scene_id, "world_id": world, "packet_id": packet_id,
                "cluster_id": spec.cluster_id, "layer": spec.layer, "bytes": len(blobs[packet_id]),
                "arrival_ms": float(worlds.arrival_ms[world, packet_id]),
                "deadline_ms": float(worlds.deadline_ms[world]), "delivered": delivered,
                "drop_reason": reason, "distortion_delta": None,
            })
        previous_prediction = None
        previous_target = None
        for frame in range(scene.n_frames):
            started = time.perf_counter()
            state = PacketizedGaussianCodec.decode(manifest, selected_blobs, frame=frame, device=args.device)
            decode_ms = (time.perf_counter() - started) * 1000
            started = time.perf_counter()
            prediction, _ = render_worlds(
                state, scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height,
            )
            if args.device.startswith("cuda"):
                torch.cuda.synchronize()
                peak = max(peak, torch.cuda.max_memory_allocated())
            render_ms = (time.perf_counter() - started) * 1000
            target = scene.gt_rgb[frame, 0].unsqueeze(0)
            flicker = None
            if previous_prediction is not None:
                flicker = float(((prediction - previous_prediction) - (target - previous_target)).abs().mean())
            base_ids = [spec.packet_id for spec in specs if spec.layer == 0]
            first_frame = max(float(worlds.arrival_ms[world, packet]) for packet in base_ids) if base_ids else 0.0
            frame_rows.append({
                "scene_id": manifest.scene_id, "world_id": world, "frame": frame,
                "bandwidth_mbps": float(worlds.bandwidth_mbps[world]), "rtt_ms": float(worlds.rtt_ms[world]),
                "iid_loss": float(worlds.iid_loss[world]), "bytes_delivered": int(packet_sizes[valid[world]].sum()),
                "psnr": psnr(prediction, target), "ssim": 1.0 - float(ssim_loss(prediction, target)[0]),
                "lpips": None, "temporal_lpips": None, "flicker": flicker,
                "first_frame_ms": first_frame,
                "deadline_miss": first_frame > float(worlds.deadline_ms[world]),
                "decode_ms": decode_ms, "render_ms": render_ms, "peak_vram_bytes": peak,
                "gpu_energy_joules": None,
            })
            previous_prediction = prediction.detach()
            previous_target = target.detach()

    writer = TraceWriter(args.output)
    print(writer.write_packets(packet_rows))
    print(writer.write_frames(frame_rows))


if __name__ == "__main__":
    main()


==> anc/scripts/evaluate_utility_frontier.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
import math
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import _logical_packet_layout
from packet_conditioned_gaussians.types import GaussianState
from packet_conditioned_gaussians.utility import (
    CounterfactualUtilityProfile,
    dependency_closed_utility_frontier,
)


def load_profiles(path: str | Path) -> dict[tuple[int, int], CounterfactualUtilityProfile]:
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    return {
        tuple(map(int, key.split(":"))): CounterfactualUtilityProfile(**value)
        for key, value in data["group_profiles"].items()
    }


def mask_from_depths(depths: tuple[int, ...], layers: int, device: torch.device) -> torch.Tensor:
    depth = torch.tensor(depths, device=device).unsqueeze(1)
    return torch.arange(layers, device=device).unsqueeze(0) < depth


def select_budget_steps(steps, fractions: list[float]):
    if not steps:
        raise ValueError("utility frontier is empty")
    maximum = steps[-1].cumulative_bytes
    selected = []
    for fraction in fractions:
        target = maximum * fraction
        selected.append(next((step for step in steps if step.cumulative_bytes >= target), steps[-1]))
    return selected


def layer_order_depths(
    group_bytes: dict[tuple[int, int], int],
    n_clusters: int,
    n_layers: int,
    budgets: list[int],
) -> list[tuple[tuple[int, ...], int]]:
    ordered = [(cluster, layer) for layer in range(n_layers) for cluster in range(n_clusters)]
    results = []
    for budget in budgets:
        depths = [0] * n_clusters
        used = 0
        for cluster, layer in ordered:
            size = group_bytes[(cluster, layer)]
            if used + size > budget:
                continue
            if layer != depths[cluster]:
                continue
            depths[cluster] += 1
            used += size
        results.append((tuple(depths), used))
    return results


@torch.no_grad()
def evaluate_masks(model, scene, masks: torch.Tensor, perceptual, frame_batch: int) -> list[dict]:
    count = masks.shape[0]
    sums = [{"mse": 0.0, "ssim": 0.0, "lpips": 0.0, "flicker": 0.0} for _ in range(count)]
    previous_prediction = None
    previous_target = None
    for start in range(0, scene.n_frames, frame_batch):
        frame_ids = list(range(start, min(scene.n_frames, start + frame_batch)))
        states = [model(frame, masks, quantize=True) for frame in frame_ids]
        state = GaussianState(*(
            torch.cat([item.tensors()[index] for item in states], dim=0)
            for index in range(5)
        ))
        viewmats = torch.cat([
            scene.viewmats[frame, 0].unsqueeze(0).expand(count, -1, -1)
            for frame in frame_ids
        ])
        intrinsics = torch.cat([
            scene.Ks[frame, 0].unsqueeze(0).expand(count, -1, -1)
            for frame in frame_ids
        ])
        prediction, _ = render_worlds(state, viewmats, intrinsics, scene.width, scene.height)
        prediction = prediction.reshape(len(frame_ids), count, scene.height, scene.width, 3)
        target = scene.gt_rgb[frame_ids, 0][:, None].expand_as(prediction)
        flat_prediction = prediction.reshape(-1, scene.height, scene.width, 3)
        flat_target = target.reshape_as(flat_prediction)
        mse = (flat_prediction - flat_target).square().mean(dim=(1, 2, 3)).reshape(len(frame_ids), count)
        ssim = (1.0 - ssim_loss(flat_prediction, flat_target)).reshape(len(frame_ids), count)
        lpips = perceptual(
            flat_prediction.permute(0, 3, 1, 2) * 2.0 - 1.0,
            flat_target.permute(0, 3, 1, 2) * 2.0 - 1.0,
        ).flatten().reshape(len(frame_ids), count)
        for local_index in range(len(frame_ids)):
            for index in range(count):
                sums[index]["mse"] += float(mse[local_index, index])
                sums[index]["ssim"] += float(ssim[local_index, index])
                sums[index]["lpips"] += float(lpips[local_index, index])
                if previous_prediction is not None:
                    error_delta = (
                        (prediction[local_index, index] - previous_prediction[index])
                        - (target[local_index, index] - previous_target[index])
                    )
                    sums[index]["flicker"] += float(error_delta.abs().mean())
            previous_prediction = prediction[local_index]
            previous_target = target[local_index]
        print(json.dumps({
            "phase": "utility_frontier_eval",
            "frames_done": min(scene.n_frames, start + len(frame_ids)),
            "frames_total": scene.n_frames,
        }, sort_keys=True), flush=True)
    return [{
        "psnr": -10.0 * math.log10(max(value["mse"] / scene.n_frames, 1e-12)),
        "ssim": value["ssim"] / scene.n_frames,
        "lpips": value["lpips"] / scene.n_frames,
        "flicker": value["flicker"] / max(1, scene.n_frames - 1),
    } for value in sums]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state", required=True)
    parser.add_argument("--utilities", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--tail-weight", type=float, default=0.25)
    parser.add_argument("--variance-weight", type=float, default=0.05)
    parser.add_argument("--frame-batch", type=int, default=4)
    args = parser.parse_args()

    import lpips

    started = time.perf_counter()
    scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cuda")
    saved = torch.load(args.state, map_location="cpu", weights_only=True)
    model = NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()
    sizes, clusters, layers, _ = _logical_packet_layout(model)
    group_bytes = {
        (int(cluster), int(layer)): int(size)
        for size, cluster, layer in zip(sizes, clusters, layers, strict=True)
    }
    profiles = load_profiles(args.utilities)
    frontier = dependency_closed_utility_frontier(
        profiles, group_bytes, model.n_clusters, model.n_layers,
        args.tail_weight, args.variance_weight,
    )
    selected = select_budget_steps(frontier, [0.25, 0.50, 0.75, 1.00])
    budgets = [step.cumulative_bytes for step in selected]
    utility_depths = [step.depths for step in selected]
    baseline_selections = layer_order_depths(
        group_bytes, model.n_clusters, model.n_layers, budgets
    )
    baseline_depths = [depths for depths, _ in baseline_selections]
    baseline_bytes = [used for _, used in baseline_selections]
    all_depths = utility_depths + baseline_depths
    masks = torch.stack([
        mask_from_depths(depths, model.n_layers, model.canonical_means.device)
        for depths in all_depths
    ])
    perceptual = lpips.LPIPS(net="alex").cuda().eval()
    metrics = evaluate_masks(model, scene, masks, perceptual, args.frame_batch)
    utility_metrics = metrics[:4]
    baseline_metrics = metrics[4:]
    result = {
        "scene_id": args.scene_id,
        "state": args.state,
        "utilities": args.utilities,
        "tail_weight": args.tail_weight,
        "variance_weight": args.variance_weight,
        "frontier_groups": len(frontier),
        "frontier_final_bytes": frontier[-1].cumulative_bytes,
        "frontier_final_utility": frontier[-1].cumulative_utility,
        "utility_ordered": [
            {**asdict(step), **metric}
            for step, metric in zip(selected, utility_metrics, strict=True)
        ],
        "layer_ordered": [
            {
                "depths": depths,
                "budget_bytes": budget,
                "wire_bytes": used,
                "budget_utilization": used / max(1, budget),
                **metric,
            }
            for depths, budget, used, metric in zip(
                baseline_depths, budgets, baseline_bytes, baseline_metrics, strict=True
            )
        ],
        "utility_monotonic_psnr_violations": sum(
            right["psnr"] < left["psnr"]
            for left, right in zip(utility_metrics, utility_metrics[1:])
        ),
        "layer_monotonic_psnr_violations": sum(
            right["psnr"] < left["psnr"]
            for left, right in zip(baseline_metrics, baseline_metrics[1:])
        ),
        "elapsed_seconds": time.perf_counter() - started,
        "peak_allocator_bytes": torch.cuda.max_memory_allocated(),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/export_interchange.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path
import sys

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cpu")
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    values = {
        "scene_id": np.array(scene.scene_id),
        "means": scene.means.numpy(), "quats": scene.quats.numpy(),
        "scales": scene.scales.numpy(), "opacities": scene.opacities.numpy(),
        "colors": scene.colors.numpy(), "viewmats": scene.viewmats.numpy(),
        "Ks": scene.Ks.numpy(), "timestamps": scene.timestamps.numpy(),
        "width": np.array(scene.width), "height": np.array(scene.height),
    }
    np.savez_compressed(output, **values)
    print(output.resolve())


if __name__ == "__main__":
    main()


==> anc/scripts/export_real_bitstream.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.accounting import codec_accounting
from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cuda")
    saved = torch.load(args.state, map_location="cpu", weights_only=True)
    model = NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()

    output = Path(args.output)
    bitstream = output / "bitstream"
    manifest, blobs = PacketizedGaussianCodec.encode(
        model,
        scene.content_hash(),
        output_dir=bitstream,
    )
    accounting = codec_accounting(manifest, blobs)
    output.mkdir(parents=True, exist_ok=True)
    (output / "codec_accounting.json").write_text(
        json.dumps(accounting, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(accounting, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/fetch_network_traces.sh <==
#!/usr/bin/env bash
set -euo pipefail

DEST="${1:-datasets/network_traces}"
mkdir -p "$DEST"

CELL="$DEST/cellreplay-traces.zip"
UCC="$DEST/ucc-5g-production-dataset.zip"

curl -L --fail --retry 3 \
  https://github.com/williamsentosa95/cellreplay/raw/master/traces/cellular-traces.zip \
  -o "$CELL"
curl -L --fail --retry 3 \
  https://github.com/uccmisl/5Gdataset/raw/master/5G-production-dataset.zip \
  -o "$UCC"

echo "1c69bfec9bea73814c56304ddd166c9975bbbd642e5d64428a06f6e57f395be3  $CELL" | shasum -a 256 -c -
echo "abc729d696b5e0ba34a9c6ed35a851f2868d2b5071be5efb8a49691c23bb1a9b  $UCC" | shasum -a 256 -c -

python3 scripts/convert_cellreplay.py \
  --archive "$CELL" --scenario tmobile/driving \
  --duration-ms 120000 --output "$DEST/cellreplay_tmobile_driving.csv"
python3 scripts/convert_cellreplay.py \
  --archive "$CELL" --scenario verizon/walking \
  --duration-ms 120000 --output "$DEST/cellreplay_verizon_walking.csv"
python3 scripts/convert_ucc5g.py \
  --archive "$UCC" \
  --member 5G-production-dataset/Download/Driving/B_2020.01.16_12.10.03.csv \
  --output "$DEST/ucc5g_driving.csv"

echo "converted traces under $DEST"


==> anc/scripts/fetch_upstreams.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
DEST="${1:-$ROOT/.external}"
mkdir -p "$DEST"

clone_pin() {
  local name="$1" url="$2" commit="$3"
  if [[ ! -d "$DEST/$name/.git" ]]; then
    git clone --filter=blob:none --no-checkout "$url" "$DEST/$name"
  fi
  git -C "$DEST/$name" fetch --depth 1 origin "$commit"
  git -C "$DEST/$name" checkout --detach "$commit"
}

clone_pin deformation-field-baseline https://github.com/hustvl/4DGaussians.git 843d5ac636c37e4b611242287754f3d4ed150144
clone_pin dynamic-lapis-gs https://github.com/nus-vv-streams/dynamic-lapis-gs.git da8efaa42a9d021b5ff2958c0a87eba6ed7a47c4
clone_pin Light4GS https://github.com/Evan-sudo/Light4GS.git bc9c87be28d89ccb40af42eb2a30f3c775e916f6
clone_pin queen https://github.com/NVlabs/queen.git 4d761ae6a2893f220cd049fac6c97bea13de9b98

echo "Pinned upstreams are in $DEST. They retain their own licenses and are excluded from artifacts."


==> anc/scripts/launch_light4gs_sweep.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -lt 4 || $# -gt 5 ]]; then
  echo "usage: $0 <scene-id> <scene-data> <config.py> <output-base> [start-port]" >&2
  exit 2
fi

SCENE_ID="$1"
SCENE_DATA="$2"
CONFIG="$3"
OUTPUT_BASE="$4"
START_PORT="${5:-6100}"
ROOT="$(cd "$(dirname "$0")/.." && pwd)"

RATES=(
  "000025 0.00025"
  "000050 0.0005"
  "000100 0.001"
  "000200 0.002"
)

mkdir -p "$OUTPUT_BASE/logs"
OUTPUT_BASE="$(cd "$OUTPUT_BASE" && pwd)"

pids=()
index=0
for spec in "${RATES[@]}"; do
  read -r tag rlambda <<<"$spec"
  output="$OUTPUT_BASE/rlambda_$tag"
  mkdir -p "$output"
  port=$((START_PORT + index))
  if [[ -s "$output/rd_point.json" ]]; then
    echo "skip completed $SCENE_ID rlambda_$tag"
  else
    nohup env \
      LIGHT4GS_ROOT="${LIGHT4GS_ROOT:-$ROOT/.external/Light4GS}" \
      LIGHT4GS_PYTHON="${LIGHT4GS_PYTHON:-/root/.venvs/light4gs/bin/python}" \
      MAIN_PYTHON="${MAIN_PYTHON:-/venv/main/bin/python}" \
      "$ROOT/scripts/run_light4gs_baseline.sh" \
        "$SCENE_ID" "$SCENE_DATA" "$CONFIG" "$output" "$rlambda" "$port" \
      >"$output.launch.log" 2>&1 &
    pid=$!
    echo "$pid" >"$output.pid"
    pids+=("$pid")
    echo "launched $SCENE_ID rlambda_$tag pid=$pid port=$port"
    sleep 4
  fi
  index=$((index + 1))
done

telemetry="$OUTPUT_BASE/logs/gpu.csv"
printf "timestamp,utilization_gpu,memory_used_mib,power_w,temperature_c,active_launchers\n" >"$telemetry"
if [[ ${#pids[@]} -gt 0 ]]; then
  (
    while :; do
      active=0
      for pid in "${pids[@]}"; do
        if kill -0 "$pid" 2>/dev/null; then
          active=$((active + 1))
        fi
      done
      [[ "$active" -eq 0 ]] && break
      stamp="$(date -u +%FT%TZ)"
      sample="$(nvidia-smi --query-gpu=utilization.gpu,memory.used,power.draw,temperature.gpu --format=csv,noheader,nounits | head -1)"
      printf "%s,%s,%s\n" "$stamp" "$sample" "$active" >>"$telemetry"
      sleep 2
    done
  ) >/dev/null 2>&1 &
  echo "$!" >"$OUTPUT_BASE/logs/gpu_monitor.pid"
fi


==> anc/scripts/make_benchmark_table.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/h100_sweep/summary.json")
    parser.add_argument("--output", default="manuscript/tables/benchmark.tex")
    args = parser.parse_args()
    rows = json.loads(Path(args.input).read_text(encoding="utf-8"))
    lines = [
        "\\begin{tabular}{rrrrrr}",
        "\\toprule",
        "Worlds & Throughput & Residency & Util. & Power & Energy \\\\",
        " & (wf/s, 95\\% CI) & (GiB) & (\\%) & (W) & (J/iter) \\\\",
        "\\midrule",
    ]
    for row in rows:
        repeats = max(1, int(row["repeats"]))
        t_multiplier = 4.303 if repeats == 3 else 1.96
        ci = t_multiplier * float(row["world_images_per_second_stdev"]) / math.sqrt(repeats)
        lines.append(
            f"{int(row['worlds'])} & "
            f"{float(row['world_images_per_second_mean']):.1f}$\\pm${ci:.1f} & "
            f"{float(row['peak_device_memory_mib_mean']) / 1024:.1f} & "
            f"{float(row['utilization_mean_percent']):.1f} & "
            f"{float(row['power_mean_w']):.1f} & "
            f"{float(row['energy_per_iteration_j_mean']):.1f} \\\\"
        )
    lines.extend(["\\bottomrule", "\\end{tabular}"])
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_codec_accounting_table.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


def mib(value: float) -> str:
    return f"{value / 1024 ** 2:.3f}"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input",
        default="runs/real_scenes/dnerf-bouncingballs/codec/codec_accounting.json",
    )
    parser.add_argument("--output", default="manuscript/tables/codec_accounting.tex")
    args = parser.parse_args()
    value = json.loads(Path(args.input).read_text(encoding="utf-8"))
    rows = [
        ("Raw quantized symbols", mib(value["raw_bytes"]), "--"),
        ("Empirical entropy bound", mib(value["empirical_entropy_bits"] / 8.0), "--"),
        ("Monolithic rANS", mib(value["monolithic_rans_bytes"]), "reference"),
        ("MTU-chunked rANS payload", mib(value["static_rans_payload_bytes"]), "payload"),
        ("Fixed packet headers", mib(value["fixed_header_bytes"]), "overhead"),
        ("Dependency identifiers", mib(value["dependency_bytes"]), "overhead"),
        ("CRC", mib(value["crc_bytes"]), "overhead"),
        ("Compact control manifest", mib(value["manifest_bytes"]), "startup"),
        ("Total wire plus manifest", mib(value["wire_plus_manifest_bytes"]), "total"),
    ]
    lines = [
        "\\begin{tabular}{lrr}",
        "\\toprule",
        "Component & MiB & Role \\\\",
        "\\midrule",
    ]
    lines.extend(f"{name} & {size} & {role} \\\\" for name, size, role in rows)
    lines.extend([
        "\\midrule",
        f"Packetization overhead & {100 * value['packetization_overhead_fraction']:.2f}\\% & wire \\\\",
        f"Robustness premium & {100 * value['transport_robustness_premium_fraction']:.2f}\\% & vs. monolithic \\\\",
        f"Wire bits/Gaussian & {value['wire_bits_per_gaussian']:.1f} & total \\\\",
        "\\bottomrule",
        "\\end{tabular}",
    ])
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_crossview_frontier_qualitative.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec


def mask_from_depths(depths: list[int], layers: int, device: torch.device) -> torch.Tensor:
    depth = torch.tensor(depths, device=device).unsqueeze(1)
    return torch.arange(layers, device=device).unsqueeze(0) < depth


def save_grid(path: Path, rows: list[str], columns: list[str], images, *, error: bool) -> None:
    figure, axes = plt.subplots(
        len(rows), len(columns),
        figsize=(2.45 * len(columns), 2.35 * len(rows)),
        constrained_layout=True,
        squeeze=False,
    )
    for row, label in enumerate(rows):
        for column, image in enumerate(images[row]):
            value = image.detach().cpu()
            if error:
                axes[row, column].imshow(value.numpy(), cmap="inferno", vmin=0.0, vmax=0.20)
            else:
                axes[row, column].imshow(value.clamp(0, 1).numpy())
            axes[row, column].set_xticks([])
            axes[row, column].set_yticks([])
        axes[row, 0].set_ylabel(label, fontsize=9)
    for column, label in enumerate(columns):
        axes[0, column].set_title(label, fontsize=9)
    figure.savefig(path, bbox_inches="tight")
    figure.savefig(path.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)


@torch.no_grad()
def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state", required=True)
    parser.add_argument("--frontier", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cuda")
    saved = torch.load(args.state, map_location="cpu", weights_only=True)
    model = NetworkConditionedGaussianCodec.from_saved_state(scene, saved).eval()
    data = json.loads(Path(args.frontier).read_text(encoding="utf-8"))
    utility = data["utility_ordered"][0]
    layer = data["layer_ordered"][0]
    masks = torch.stack([
        mask_from_depths(utility["depths"], model.n_layers, model.canonical_means.device),
        mask_from_depths(layer["depths"], model.n_layers, model.canonical_means.device),
    ])
    selected = sorted({0, scene.n_frames // 2, scene.n_frames - 1})
    quality_rows = []
    error_rows = []
    for frame in selected:
        state = model(frame, masks, quantize=True)
        prediction, _ = render_worlds(
            state,
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        target = scene.gt_rgb[frame, 0]
        quality_rows.append([target, prediction[1], prediction[0]])
        error_rows.append([
            (prediction[1] - target).abs().mean(dim=-1),
            (prediction[0] - target).abs().mean(dim=-1),
        ])

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    save_grid(
        output,
        [f"frame {frame}" for frame in selected],
        [
            "Ground truth",
            f"Layer order\n{layer['psnr']:.2f} dB / {layer['lpips']:.3f} LPIPS",
            f"Render-utility order\n{utility['psnr']:.2f} dB / {utility['lpips']:.3f} LPIPS",
        ],
        quality_rows,
        error=False,
    )
    save_grid(
        output.with_name(output.stem + "_error.pdf"),
        [f"frame {frame}" for frame in selected],
        ["Layer-order error", "Render-utility error"],
        error_rows,
        error=True,
    )
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_erasure_response_figure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


LOSSES = (0.02, 0.05, 0.075, 0.10)
UNTRAINED = (
    "iid02_untrained.json",
    "iid05_untrained_exact.json",
    "iid075_untrained.json",
    "iid10_untrained.json",
)
PACKET_TRAINED = (
    "iid02_quantizer_robust.json",
    "iid05_quantizer_robust_exact.json",
    "iid075_quantizer_robust.json",
    "iid10_quantizer_robust.json",
)


def load_series(root: Path, names: tuple[str, ...]) -> list[dict[str, object]]:
    return [json.loads((root / name).read_text(encoding="utf-8")) for name in names]


def plot_series(
    ax: plt.Axes,
    rows: list[dict[str, object]],
    metric: str,
    label: str,
    color: str,
    marker: str,
) -> None:
    values = [float(row[metric]["mean"]) for row in rows]
    ax.plot([100 * value for value in LOSSES], values, marker=marker, color=color, linewidth=1.6, label=label)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", default="runs/real_broom2")
    parser.add_argument("--output", default="manuscript/figures/erasure_response.pdf")
    args = parser.parse_args()
    root = Path(args.root)
    series = [
        ("Untrained quantizer", load_series(root, UNTRAINED), "#c66a1b", "s"),
        ("Packet-trained quantizer", load_series(root, PACKET_TRAINED), "#1f5a91", "o"),
    ]
    balanced_names = tuple(name.replace("quantizer_robust", "quantizer_balanced") for name in PACKET_TRAINED)
    if all((root / name).exists() for name in balanced_names):
        series.append(("Balanced packet training", load_series(root, balanced_names), "#3d8b5f", "^"))

    plt.rcParams.update({
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 9,
        "legend.fontsize": 7,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })
    fig, axes = plt.subplots(2, 2, figsize=(7.25, 5.0))
    for label, rows, color, marker in series:
        clean = float(rows[0]["complete_psnr"])
        x = [0.0, *[100 * value for value in LOSSES]]
        absolute = [clean, *[float(row["psnr"]["mean"]) for row in rows]]
        drop = [0.0, *[clean - float(row["psnr"]["mean"]) for row in rows]]
        axes[0, 0].plot(x, absolute, marker=marker, color=color, linewidth=1.6, label=label)
        axes[0, 1].plot(x, drop, marker=marker, color=color, linewidth=1.6, label=label)
        plot_series(axes[1, 0], rows, "lpips", label, color, marker)
        plot_series(axes[1, 1], rows, "flicker", label, color, marker)

    titles = (
        "(a) Absolute render quality",
        "(b) Loss-induced quality drop",
        "(c) Perceptual distortion",
        "(d) Temporal instability",
    )
    labels = (
        "PSNR (dB)",
        "PSNR loss from clean (dB, lower is better)",
        "LPIPS (lower is better)",
        "Flicker (lower is better)",
    )
    for ax, title, ylabel in zip(axes.flat, titles, labels):
        ax.set_title(title, loc="left", fontweight="bold")
        ax.set_xlabel("IID completion-group erasure (%)")
        ax.set_ylabel(ylabel)
        ax.grid(alpha=0.25)
        ax.legend(frameon=False, loc="best")
    fig.tight_layout(w_pad=1.1, h_pad=1.25)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_h100_benchmark_figure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


COLORS = {
    "blue": "#1f5a91",
    "orange": "#c66a1b",
    "green": "#2f7a55",
    "purple": "#7851a9",
    "gray": "#6b7280",
}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--roofline", default="runs/roofline/summary.json")
    parser.add_argument("--pareto", default="runs/resource_pareto/summary.json")
    parser.add_argument("--output", default="manuscript/figures/h100_benchmark.pdf")
    args = parser.parse_args()
    roofline = json.loads(Path(args.roofline).read_text(encoding="utf-8"))
    pareto = json.loads(Path(args.pareto).read_text(encoding="utf-8"))
    points = roofline["measured_points"]

    plt.rcParams.update(
        {
            "font.size": 8,
            "axes.labelsize": 8,
            "axes.titlesize": 9,
            "legend.fontsize": 7,
            "axes.grid": True,
            "grid.alpha": 0.22,
            "grid.linewidth": 0.6,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, axes = plt.subplots(2, 2, figsize=(7.25, 5.05))
    profiles = [("small", "0.5M primitives", COLORS["blue"]), ("large", "2.7M primitives", COLORS["orange"])]

    ax = axes[0, 0]
    for profile, label, color in profiles:
        selected = sorted((row for row in points if row["profile"] == profile), key=lambda row: row["worlds"])
        ax.plot(
            [row["worlds"] for row in selected],
            [row["world_frames_per_second"] for row in selected],
            "-o",
            color=color,
            linewidth=1.5,
            markersize=4,
            label=label,
        )
    ax.set_xscale("log", base=2)
    ax.set_xticks([1, 8, 32])
    ax.set_xticklabels(["1", "8", "32"])
    ax.set_xlabel("Receiver states per batch")
    ax.set_ylabel("Forward+backward world-frames s$^{-1}$")
    ax.set_title("(a) Training-render throughput", loc="left", fontweight="bold")
    ax.legend(frameon=False)

    ax = axes[0, 1]
    for profile, label, color in profiles:
        selected = sorted((row for row in points if row["profile"] == profile), key=lambda row: row["worlds"])
        ax.plot(
            [row["worlds"] for row in selected],
            [row["speedup_over_synchronized_serial"] for row in selected],
            "-o",
            color=color,
            linewidth=1.5,
            markersize=4,
            label=label,
        )
    ax.set_xscale("log", base=2)
    ax.set_xticks([1, 8, 32])
    ax.set_xticklabels(["1", "8", "32"])
    ax.set_xlabel("Receiver states per batch")
    ax.set_ylabel("Speedup over synchronized serial")
    ax.set_title("(b) Launch-amortization ceiling", loc="left", fontweight="bold")
    ax.legend(frameon=False)

    pareto_points = sorted(pareto["points"], key=lambda row: row["world_batch"])
    ax = axes[1, 0]
    x = [row["world_steps_per_second"] for row in pareto_points]
    y = [row["energy_joules"] / 1000.0 for row in pareto_points]
    ax.plot(x, y, "-o", color=COLORS["purple"], linewidth=1.5, markersize=4)
    for row, px, py in zip(pareto_points, x, y):
        ax.annotate(f"W={row['world_batch']}", (px, py), xytext=(4, 3), textcoords="offset points", fontsize=7)
    ax.set_xlabel("Training world-steps s$^{-1}$")
    ax.set_ylabel("Measured run energy (kJ)")
    ax.set_title("(c) Throughput-energy frontier", loc="left", fontweight="bold")

    ax = axes[1, 1]
    worlds = [row["world_batch"] for row in pareto_points]
    efficiency = [row["joules_per_quality_unit"] for row in pareto_points]
    p10 = [row["partial_psnr_p10"] for row in pareto_points]
    ax.plot(worlds, efficiency, "-o", color=COLORS["green"], linewidth=1.5, markersize=4, label="J per quality dB")
    ax.set_xscale("log", base=2)
    ax.set_xticks(worlds)
    ax.set_xticklabels([str(value) for value in worlds])
    ax.set_xlabel("Receiver states per training batch")
    ax.set_ylabel("Joules per complete-state quality dB", color=COLORS["green"])
    ax.tick_params(axis="y", colors=COLORS["green"])
    other = ax.twinx()
    other.plot(worlds, p10, "--s", color=COLORS["orange"], linewidth=1.2, markersize=3.5, label="partial-state p10")
    other.set_ylabel("Held-out partial-state p10 PSNR (dB)", color=COLORS["orange"])
    other.tick_params(axis="y", colors=COLORS["orange"])
    center = sum(p10) / len(p10)
    other.set_ylim(center - 0.5, center + 0.5)
    ax.set_title("(d) Quality-normalized resource choice", loc="left", fontweight="bold")
    lines = ax.get_lines() + other.get_lines()
    ax.legend(lines, [line.get_label() for line in lines], frameon=False, loc="upper left")

    fig.tight_layout(w_pad=1.25, h_pad=1.35)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_hypernerf_pointcloud.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
from PIL import Image
from plyfile import PlyData, PlyElement


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--dataset", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--downsample", type=int, default=2)
    parser.add_argument("--views", type=int, default=32)
    args = parser.parse_args()
    dataset = Path(args.dataset)
    points = np.load(dataset / "points.npy").astype(np.float32)
    if points.ndim != 2 or points.shape[1] != 3 or not np.isfinite(points).all():
        raise ValueError("points.npy must contain finite [N,3] coordinates")
    split = json.loads((dataset / "dataset.json").read_text(encoding="utf-8"))
    train_ids = split.get("train_ids") or split["ids"][::4]
    indices = np.linspace(0, len(train_ids) - 1, min(args.views, len(train_ids)), dtype=int)
    selected = [train_ids[index] for index in indices]
    color_sum = np.zeros((points.shape[0], 3), dtype=np.float64)
    color_count = np.zeros(points.shape[0], dtype=np.int32)
    scale = 1.0 / args.downsample

    for image_id in selected:
        camera = json.loads((dataset / "camera" / f"{image_id}.json").read_text(encoding="utf-8"))
        orientation = np.asarray(camera["orientation"], dtype=np.float32)
        position = np.asarray(camera["position"], dtype=np.float32)
        local = (orientation @ (points - position).T).T
        z = local[:, 2]
        focal = float(camera["focal_length"])
        aspect = float(camera.get("pixel_aspect_ratio", 1.0))
        principal = np.asarray(camera["principal_point"], dtype=np.float32)
        skew = float(camera.get("skew", 0.0))
        y_normalized = local[:, 1] / np.maximum(z, 1e-8)
        x = (focal * local[:, 0] / np.maximum(z, 1e-8) + skew * y_normalized + principal[0]) * scale
        y = (focal * aspect * y_normalized + principal[1]) * scale
        image = np.asarray(
            Image.open(dataset / "rgb" / f"{args.downsample}x" / f"{image_id}.png").convert("RGB"),
            dtype=np.uint8,
        )
        ix = np.rint(x).astype(np.int64)
        iy = np.rint(y).astype(np.int64)
        valid = (
            (z > 0)
            & (ix >= 0) & (ix < image.shape[1])
            & (iy >= 0) & (iy < image.shape[0])
        )
        color_sum[valid] += image[iy[valid], ix[valid]]
        color_count[valid] += 1

    colors = np.full((points.shape[0], 3), 127, dtype=np.uint8)
    visible = color_count > 0
    colors[visible] = np.clip(
        color_sum[visible] / color_count[visible, None], 0, 255
    ).round().astype(np.uint8)
    vertex = np.empty(points.shape[0], dtype=[
        ("x", "f4"), ("y", "f4"), ("z", "f4"),
        ("nx", "f4"), ("ny", "f4"), ("nz", "f4"),
        ("red", "u1"), ("green", "u1"), ("blue", "u1"),
    ])
    vertex["x"], vertex["y"], vertex["z"] = points.T
    vertex["nx"] = vertex["ny"] = vertex["nz"] = 0.0
    vertex["red"], vertex["green"], vertex["blue"] = colors.T
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    PlyData([PlyElement.describe(vertex, "vertex")], text=False).write(output)
    print(json.dumps({
        "output": str(output),
        "points": int(points.shape[0]),
        "views": len(selected),
        "colored_fraction": float(visible.mean()),
    }))


if __name__ == "__main__":
    main()


==> anc/scripts/make_numbers.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import numpy as np
import pandas as pd


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--runs", default="runs")
    parser.add_argument("--output", default="manuscript/numbers.tex")
    args = parser.parse_args()
    runs = Path(args.runs)
    scaling = json.loads((runs / "scaling" / "worlds_128.json").read_text())
    scaling32 = json.loads((runs / "scaling" / "worlds_32.json").read_text())
    resident = json.loads((runs / "h100_resident" / "resident_result.json").read_text())
    sweep = json.loads((runs / "h100_sweep" / "summary.json").read_text())
    sweep128 = next(item for item in sweep if item["worlds"] == 128)
    peak = resident["peak_device_memory_mib"] * 1024**2 / 1e9
    defs = {
        "WorldSpeedupThirtyTwo": f"{scaling32['speedup']:.2f}",
        "WorldSpeedupMax": f"{scaling['speedup']:.2f}",
        "WorldMax": f"{scaling['worlds']}",
        "WorldPixelError": f"{scaling['max_abs_error']:.1f}",
        "ResidentGaussians": f"{resident['gaussians']/1e6:.1f}",
        "ResidentVRAM": f"{peak:.2f}",
        "ResidentUtilMean": f"{resident['active_utilization_mean_percent']:.1f}",
        "ResidentUtilPctl": f"{resident['active_utilization_p95_percent']:.1f}",
        "ResidentPower": f"{resident['active_power_mean_w']:.1f}",
        "ResidentEnergyKJ": f"{resident['measured_energy_joules']/1000:.2f}",
        "SweepThroughput": f"{sweep128['world_images_per_second_mean']:.2f}",
        "SweepUtilization": f"{sweep128['utilization_mean_percent']:.2f}",
        "SweepMemoryGiB": f"{sweep128['peak_device_memory_mib_mean']/1024:.2f}",
        "SweepPower": f"{sweep128['power_mean_w']:.1f}",
    }
    roofline_path = runs / "roofline" / "summary.json"
    if roofline_path.exists():
        roofline = json.loads(roofline_path.read_text())
        large32 = next(
            row for row in roofline["measured_points"]
            if row.get("profile") == "large" and int(row["worlds"]) == 32
        )
        small32 = next(
            row for row in roofline["measured_points"]
            if row.get("profile") == "small" and int(row["worlds"]) == 32
        )
        defs.update({
            "RooflineLargeSpeedupThirtyTwo": f"{large32['speedup_over_synchronized_serial']:.2f}",
            "RooflineSmallSpeedupThirtyTwo": f"{small32['speedup_over_synchronized_serial']:.2f}",
            "RooflineLargeBandwidthPercent": f"{large32['lower_bound_memory_roof_percent']:.2f}",
        })
    utility_path = runs / "counterfactual_render_utility" / "counterfactual_utilities.json"
    if utility_path.exists():
        utility = json.loads(utility_path.read_text())
        metadata = utility["metadata"]
        fine_profiles = [
            value for key, value in utility["group_profiles"].items()
            if int(key.split(":")[1]) == int(metadata["layers"]) - 1
        ]
        defs.update({
            "UtilityGaussians": f"{metadata['gaussians']/1e6:.1f}",
            "UtilityContexts": f"{metadata['contexts_per_group']}",
            "UtilityStates": f"{metadata['rendered_world_states']}",
            "UtilitySeconds": f"{metadata['measurement_seconds']:.2f}",
            "UtilityThroughput": f"{metadata['world_states_per_second']:.1f}",
            "UtilityVRAM": f"{metadata['peak_allocator_bytes']/1024**3:.2f}",
            "UtilityFineNegative": f"{sum(item['expected_gain'] < 0 for item in fine_profiles)}",
        })
    real_utility_path = (
        runs / "real_bouncingballs" / "counterfactual_utility" /
        "counterfactual_utilities.json"
    )
    if real_utility_path.exists():
        utility = json.loads(real_utility_path.read_text())
        metadata = utility["metadata"]
        finest = [
            value for key, value in utility["group_profiles"].items()
            if int(key.split(":")[1]) == int(metadata["layers"]) - 1
        ]
        defs.update({
            "RealUtilityClusters": f"{metadata['clusters']}",
            "RealUtilityContexts": f"{metadata['contexts_per_group']}",
            "RealUtilityStates": f"{metadata['rendered_world_states']}",
            "RealUtilityFineNegativeMean": f"{sum(item['expected_gain'] < 0 for item in finest)}",
            "RealUtilityFineNegativeTail": f"{sum(item['worst10_gain'] < 0 for item in finest)}",
            "RealUtilityFineCINegative": f"{sum(item['expected_gain'] + 1.96 * item['interaction_std'] / math.sqrt(item['contexts']) < 0 for item in finest)}",
        })
    broom_utility_path = (
        runs / "real_broom2" / "counterfactual_utility" /
        "counterfactual_utilities.json"
    )
    if broom_utility_path.exists():
        utility = json.loads(broom_utility_path.read_text())
        metadata = utility["metadata"]
        finest = [
            value for key, value in utility["group_profiles"].items()
            if int(key.split(":")[1]) == int(metadata["layers"]) - 1
        ]
        defs.update({
            "BroomUtilityClusters": f"{metadata['clusters']}",
            "BroomUtilityContexts": f"{metadata['contexts_per_group']}",
            "BroomUtilityStates": f"{metadata['rendered_world_states']}",
            "BroomUtilityFineNegativeMean": f"{sum(item['expected_gain'] < 0 for item in finest)}",
            "BroomUtilityFineNegativeTail": f"{sum(item['worst10_gain'] < 0 for item in finest)}",
            "BroomUtilityFineCINegative": f"{sum(item['expected_gain'] + 1.96 * item['interaction_std'] / math.sqrt(item['contexts']) < 0 for item in finest)}",
        })
    broom_train_utility_path = (
        runs / "real_broom2" / "counterfactual_utility_train" /
        "counterfactual_utilities.json"
    )
    if broom_train_utility_path.exists():
        utility = json.loads(broom_train_utility_path.read_text())
        metadata = utility["metadata"]
        finest = [
            value for key, value in utility["group_profiles"].items()
            if int(key.split(":")[1]) == int(metadata["layers"]) - 1
        ]
        defs.update({
            "BroomTrainFineNegativeMean": f"{sum(item['expected_gain'] < 0 for item in finest)}",
            "BroomTrainFineNegativeTail": f"{sum(item['worst10_gain'] < 0 for item in finest)}",
        })
    chicken_utility_path = (
        runs / "real_chicken" / "counterfactual_utility_q025" /
        "counterfactual_utilities.json"
    )
    if chicken_utility_path.exists():
        utility = json.loads(chicken_utility_path.read_text())
        metadata = utility["metadata"]
        finest = [
            value for key, value in utility["group_profiles"].items()
            if int(key.split(":")[1]) == int(metadata["layers"]) - 1
        ]
        defs.update({
            "ChickenUtilityClusters": f"{metadata['clusters']}",
            "ChickenUtilityContexts": f"{metadata['contexts_per_group']}",
            "ChickenUtilityStates": f"{metadata['rendered_world_states']}",
            "ChickenUtilityFineNegativeMean": f"{sum(item['expected_gain'] < 0 for item in finest)}",
            "ChickenUtilityFineNegativeTail": f"{sum(item['worst10_gain'] < 0 for item in finest)}",
            "ChickenUtilityFineCINegative": f"{sum(item['expected_gain'] + 1.96 * item['interaction_std'] / math.sqrt(item['contexts']) < 0 for item in finest)}",
        })
    chicken_hierarchy_path = runs / "real_chicken" / "hierarchy_q025" / "results.json"
    if chicken_hierarchy_path.exists():
        hierarchy = json.loads(chicken_hierarchy_path.read_text())
        prefixes = hierarchy["prefixes"]
        defs.update({
            "ChickenSourcePSNR": f"{hierarchy['source_test']['psnr']:.2f}",
            "ChickenPrefixZeroPSNR": f"{prefixes[0]['psnr']:.2f}",
            "ChickenPrefixOnePSNR": f"{prefixes[1]['psnr']:.2f}",
            "ChickenPrefixTwoPSNR": f"{prefixes[2]['psnr']:.2f}",
            "ChickenPrefixThreePSNR": f"{prefixes[3]['psnr']:.2f}",
            "ChickenPrefixViolations": f"{hierarchy['monotonic_psnr_violations']}",
        })
    chicken_trained_path = (
        runs / "real_chicken" / "quantizer_robust_1200_w64" / "results.json"
    )
    chicken_paired_path = runs / "real_chicken" / "paired_iid05_w128.json"
    if chicken_trained_path.exists() and chicken_paired_path.exists():
        trained = json.loads(chicken_trained_path.read_text())
        paired = json.loads(chicken_paired_path.read_text())
        psnr = paired["metrics"]["psnr"]
        lpips = paired["metrics"]["lpips"]
        temporal = paired["metrics"]["temporal_lpips"]
        flicker = paired["metrics"]["flicker"]
        defs.update({
            "ChickenTrainedCleanGain": f"{paired['complete_psnr']['conditioned'] - paired['complete_psnr']['reference']:.2f}",
            "ChickenPairedWorlds": f"{paired['worlds']}",
            "ChickenPairedPSNRGain": f"{psnr['paired']['conditioned_minus_reference_mean']:.3f}",
            "ChickenPairedPSNRCILow": f"{psnr['paired']['ci95_low']:.3f}",
            "ChickenPairedPSNRCIHigh": f"{psnr['paired']['ci95_high']:.3f}",
            "ChickenPairedWinPercent": f"{100 * psnr['paired']['conditioned_win_fraction']:.0f}",
            "ChickenPairedLPIPSGain": f"{100 * (lpips['reference']['mean'] - lpips['conditioned']['mean']) / lpips['reference']['mean']:.2f}",
            "ChickenPairedTemporalLPIPSGain": f"{100 * (temporal['reference']['mean'] - temporal['conditioned']['mean']) / temporal['reference']['mean']:.2f}",
            "ChickenPairedFlickerGain": f"{100 * (flicker['reference']['mean'] - flicker['conditioned']['mean']) / flicker['reference']['mean']:.2f}",
            "ChickenTrainedPrefixViolations": f"{trained['monotonic_psnr_violations']}",
        })
    chicken_frontier_path = runs / "real_chicken" / "utility_frontier_q025_crossview.json"
    chicken_robust_frontier_path = runs / "real_chicken" / "utility_frontier_robust_crossview.json"
    if chicken_frontier_path.exists() and chicken_robust_frontier_path.exists():
        frontier = json.loads(chicken_frontier_path.read_text())
        robust_frontier = json.loads(chicken_robust_frontier_path.read_text())
        utility_first = frontier["utility_ordered"][0]
        layer_first = frontier["layer_ordered"][0]
        robust_utility_first = robust_frontier["utility_ordered"][0]
        robust_layer_first = robust_frontier["layer_ordered"][0]
        defs.update({
            "ChickenCrossviewPSNRGain": f"{utility_first['psnr'] - layer_first['psnr']:.2f}",
            "ChickenCrossviewLPIPSReduction": f"{100 * (layer_first['lpips'] - utility_first['lpips']) / layer_first['lpips']:.2f}",
            "ChickenCrossviewLayerBudgetUse": f"{100 * layer_first['budget_utilization']:.1f}",
            "ChickenRobustCrossviewPSNRGain": f"{robust_utility_first['psnr'] - robust_layer_first['psnr']:.2f}",
            "ChickenRobustCrossviewLPIPSReduction": f"{100 * (robust_layer_first['lpips'] - robust_utility_first['lpips']) / robust_layer_first['lpips']:.2f}",
        })
    chicken_burst_path = runs / "real_chicken" / "paired_burst_w128.json"
    if chicken_burst_path.exists():
        burst = json.loads(chicken_burst_path.read_text())
        defs.update({
            "ChickenBurstWorlds": f"{burst['worlds']}",
            "ChickenBurstPSNRGain": f"{burst['metrics']['psnr']['paired']['conditioned_minus_reference_mean']:.3f}",
            "ChickenBurstPSNRCILow": f"{burst['metrics']['psnr']['paired']['ci95_low']:.3f}",
            "ChickenBurstPSNRCIHigh": f"{burst['metrics']['psnr']['paired']['ci95_high']:.3f}",
            "ChickenBurstLPIPSGain": f"{burst['metrics']['lpips']['paired']['relative_improvement_percent']:.2f}",
            "ChickenBurstTemporalLPIPSGain": f"{burst['metrics']['temporal_lpips']['paired']['relative_improvement_percent']:.2f}",
            "ChickenBurstFlickerGain": f"{burst['metrics']['flicker']['paired']['relative_improvement_percent']:.2f}",
            "ChickenBurstReferenceCliff": f"{100 * burst['cliff_fraction']['reference_fraction']:.2f}",
            "ChickenBurstConditionedCliff": f"{100 * burst['cliff_fraction']['conditioned_fraction']:.2f}",
        })
    frontier_path = runs / "real_broom2" / "utility_frontier_q025_exact_budget.json"
    if frontier_path.exists():
        frontier = json.loads(frontier_path.read_text())
        utility_first = frontier["utility_ordered"][0]
        layer_first = frontier["layer_ordered"][0]
        utility_last = frontier["utility_ordered"][-1]
        layer_last = frontier["layer_ordered"][-1]
        defs.update({
            "FrontierUtilityViolations": f"{frontier['utility_monotonic_psnr_violations']}",
            "FrontierLayerViolations": f"{frontier['layer_monotonic_psnr_violations']}",
            "FrontierLowPSNRGain": f"{utility_first['psnr'] - layer_first['psnr']:.2f}",
            "FrontierLowLPIPSReduction": f"{100 * (layer_first['lpips'] - utility_first['lpips']) / layer_first['lpips']:.2f}",
            "FrontierFinalPSNRGain": f"{utility_last['psnr'] - layer_last['psnr']:.2f}",
            "FrontierFinalLPIPSReduction": f"{100 * (layer_last['lpips'] - utility_last['lpips']) / layer_last['lpips']:.2f}",
            "FrontierLayerBudgetUse": f"{100 * min(row['budget_utilization'] for row in frontier['layer_ordered']):.1f}",
        })
    robust_frontier_path = runs / "real_broom2" / "utility_frontier_robust_exact_budget.json"
    if robust_frontier_path.exists():
        frontier = json.loads(robust_frontier_path.read_text())
        utility_last = frontier["utility_ordered"][-1]
        layer_last = frontier["layer_ordered"][-1]
        defs.update({
            "RobustFrontierUtilityViolations": f"{frontier['utility_monotonic_psnr_violations']}",
            "RobustFrontierLayerViolations": f"{frontier['layer_monotonic_psnr_violations']}",
            "RobustFrontierFinalPSNRGain": f"{utility_last['psnr'] - layer_last['psnr']:.2f}",
            "RobustFrontierFinalLPIPSReduction": f"{100 * (layer_last['lpips'] - utility_last['lpips']) / layer_last['lpips']:.2f}",
        })
    atlas_path = runs / "oracle_atlas" / "hypernerf-broom2" / "atlas.json"
    if atlas_path.exists():
        atlas = json.loads(atlas_path.read_text())

        def gap(policy: str, index: int) -> dict:
            return atlas["oracle_gaps"][policy][index]

        utility_low = gap("Render-utility order", 0)
        utility_last = gap("Render-utility order", -1)
        layer_low = gap("Nominal layer order", 0)
        byte_low = gap("Dependency byte-greedy", 0)
        defs.update({
            "OracleAtlasStates": f"{atlas['states_evaluated']}",
            "OracleAtlasFrames": f"{len(atlas['frames_evaluated'])}",
            "OracleAtlasCompleteMiB": f"{atlas['complete_bytes'] / 1024**2:.2f}",
            "OracleAtlasUtilityLowPSNRGap": f"{utility_low['psnr_gap_db']:.2f}",
            "OracleAtlasUtilityLowLPIPSExcess": f"{utility_low['lpips_excess_percent']:.2f}",
            "OracleAtlasUtilityFinalPSNRGap": f"{utility_last['psnr_gap_db']:.2f}",
            "OracleAtlasUtilityFinalLPIPSExcess": f"{utility_last['lpips_excess_percent']:.2f}",
            "OracleAtlasLayerLowPSNRGap": f"{layer_low['psnr_gap_db']:.2f}",
            "OracleAtlasByteLowPSNRGap": f"{byte_low['psnr_gap_db']:.2f}",
            "OracleAtlasPeakGiB": f"{atlas['peak_allocator_bytes'] / 1024**3:.2f}",
        })
    iid_untrained_path = runs / "real_broom2" / "iid10_untrained.json"
    iid_trained_path = runs / "real_broom2" / "iid10_quantizer_robust.json"
    burst_untrained_path = runs / "real_broom2" / "burst_untrained.json"
    burst_trained_path = runs / "real_broom2" / "burst_quantizer_robust.json"
    if all(path.exists() for path in (
        iid_untrained_path, iid_trained_path, burst_untrained_path, burst_trained_path
    )):
        iid_untrained = json.loads(iid_untrained_path.read_text())
        iid_trained = json.loads(iid_trained_path.read_text())
        burst_untrained = json.loads(burst_untrained_path.read_text())
        burst_trained = json.loads(burst_trained_path.read_text())
        untrained_drop = iid_untrained["complete_psnr"] - iid_untrained["psnr"]["mean"]
        trained_drop = iid_trained["complete_psnr"] - iid_trained["psnr"]["mean"]
        defs.update({
            "ErasureCleanPSNRCost": f"{iid_untrained['complete_psnr'] - iid_trained['complete_psnr']:.2f}",
            "ErasureTenDropUntrained": f"{untrained_drop:.2f}",
            "ErasureTenDropTrained": f"{trained_drop:.2f}",
            "ErasureTenAbsolutePSNRDeficit": f"{iid_untrained['psnr']['mean'] - iid_trained['psnr']['mean']:.2f}",
            "ErasureTenLPIPSDeficit": f"{100 * (iid_trained['lpips']['mean'] - iid_untrained['lpips']['mean']) / iid_untrained['lpips']['mean']:.2f}",
            "ErasureBurstPSNRGain": f"{burst_trained['psnr']['mean'] - burst_untrained['psnr']['mean']:.2f}",
            "ErasureBurstLPIPSGain": f"{100 * (burst_untrained['lpips']['mean'] - burst_trained['lpips']['mean']) / burst_untrained['lpips']['mean']:.2f}",
        })
    training_path = runs / "robust_training_ablation" / "results.json"
    if training_path.exists():
        training = json.loads(training_path.read_text())

        def metric(variant: str, scenario: str, name: str) -> float:
            values = [
                item[name]
                for row in training if row["variant"] == variant
                for item in row["metrics"] if item["scenario"] == scenario
            ]
            return sum(values) / len(values)

        defs.update({
            "TrainingGaussians": f"{training[0]['gaussians']/1e6:.2f}",
            "TrainingWorlds": f"{training[0]['training_worlds']}",
            "TrainingSteps": f"{training[0]['steps']}",
            "TrainingMixedIidGain": f"{metric('mixed_erasure_cvar', 'iid_5pct', 'psnr_worst10_mean') - metric('reconstruction_only', 'iid_5pct', 'psnr_worst10_mean'):.2f}",
            "TrainingMixedBurstGain": f"{metric('mixed_erasure_cvar', 'burst', 'psnr_worst10_mean') - metric('reconstruction_only', 'burst', 'psnr_worst10_mean'):.2f}",
            "TrainingDeadlineCliff": f"{100 * metric('mixed_erasure_cvar', 'bandwidth_deadline', 'cliff_fraction_3db'):.0f}",
        })
    rank_path = runs / "temporal_rank_trained_modes4" / "results.json"
    if rank_path.exists():
        rank_rows = json.loads(rank_path.read_text())

        def rank_metric(rank: int, scenario: str, name: str) -> float:
            values = [
                item[name]
                for row in rank_rows if int(row["rank"]) == rank
                for item in row["metrics"] if item["scenario"] == scenario
            ]
            return sum(values) / len(values)

        defs.update({
            "SelectedTemporalRank": "2",
            "RankCleanGainOverFour": f"{rank_metric(2, 'clean', 'psnr_mean') - rank_metric(4, 'clean', 'psnr_mean'):.2f}",
            "RankBurstGainOverFour": f"{rank_metric(2, 'burst', 'psnr_worst10_mean') - rank_metric(4, 'burst', 'psnr_worst10_mean'):.2f}",
        })
    transport_path = runs / "transport_render_utility" / "summaries.parquet"
    transport_metadata_path = runs / "transport_render_utility" / "metadata.json"
    if transport_path.exists() and transport_metadata_path.exists():
        transport = pd.read_parquet(transport_path)
        metadata = json.loads(transport_metadata_path.read_text())
        real_traces = {
            "ucc5g_driving",
            "cellreplay_tmobile_driving",
            "cellreplay_verizon_walking",
        }
        selected = transport[
            (transport["dependency_mode"] == "layered")
            & (transport["fec_group_size"] == 4)
            & (transport["burst_good_to_bad"] > 0)
            & transport["trace_id"].isin(real_traces)
        ]
        keys = [
            "trace_id", "seed", "dependency_mode", "fec_group_size",
            "burst_good_to_bad", "burst_bad_to_good", "burst_bad_loss",
        ]
        target = selected[selected["policy"] == "deadline_utility"]
        baseline = selected[selected["policy"] == "layered"]
        paired = target.merge(baseline, on=keys, suffixes=("_target", "_baseline"))

        def relative_gain(metric: str, higher_is_better: bool) -> tuple[float, float, float]:
            target_values = paired[f"{metric}_target"].to_numpy(dtype=np.float64)
            baseline_values = paired[f"{metric}_baseline"].to_numpy(dtype=np.float64)
            direction = 1.0 if higher_is_better else -1.0
            value = direction * (target_values.mean() - baseline_values.mean()) / baseline_values.mean() * 100.0
            generator = np.random.default_rng(20260614)
            boot = np.empty(2000, dtype=np.float64)
            for index in range(boot.size):
                sample = generator.integers(0, len(paired), len(paired))
                boot[index] = direction * (
                    target_values[sample].mean() - baseline_values[sample].mean()
                ) / baseline_values[sample].mean() * 100.0
            return value, float(np.quantile(boot, 0.025)), float(np.quantile(boot, 0.975))

        miss = relative_gain("deadline_miss_rate", False)
        quality = relative_gain("final_quality_utility", True)
        waste = relative_gain("wasted_bytes", False)
        startup = (
            paired["startup_latency_ms_target"].replace([np.inf, -np.inf], np.nan)
            - paired["startup_latency_ms_baseline"].replace([np.inf, -np.inf], np.nan)
        ).mean()
        startup_failures = int(np.isinf(paired["startup_latency_ms_target"]).sum())
        defs.update({
            "TransportSimulations": f"{metadata['simulations']}",
            "TransportTrajectoryRows": f"{metadata['trajectory_rows']}",
            "TransportTraceCount": f"{len(metadata['traces'])}",
            "TransportRealPairs": f"{len(paired)}",
            "TransportMissReduction": f"{miss[0]:.1f}",
            "TransportMissReductionLow": f"{miss[1]:.1f}",
            "TransportMissReductionHigh": f"{miss[2]:.1f}",
            "TransportQualityGain": f"{quality[0]:.1f}",
            "TransportWasteReduction": f"{waste[0]:.1f}",
            "TransportStartupCost": f"{startup:.1f}",
            "TransportStartupFailures": f"{startup_failures}",
        })
    atlas_dir = runs / "oracle_atlas"
    atlas_states = 0
    for tag, scene in (("BB", "dnerf-bouncingballs"), ("JJ", "dnerf-jumpingjacks"), ("Broom", "hypernerf-broom2")):
        apath = atlas_dir / scene / "atlas.json"
        if not apath.exists():
            continue
        adata = json.loads(apath.read_text(encoding="utf-8"))
        atlas_states = max(atlas_states, int(adata["states_evaluated"]))
        oracle = [float(r["psnr"]) for r in adata["oracle_psnr"]]
        pol = {n: [float(r["psnr"]) for r in rows] for n, rows in adata["policies"].items()}
        util, nom = pol.get("Render-utility order", []), pol.get("Nominal layer order", [])
        if util and nom and oracle:
            defs[f"Atlas{tag}UtilityLow"] = f"{util[0]:.2f}"
            defs[f"Atlas{tag}NominalLow"] = f"{nom[0]:.2f}"
            defs[f"Atlas{tag}UtilityLowGain"] = f"{util[0] - nom[0]:.2f}"
            defs[f"Atlas{tag}OracleLow"] = f"{oracle[0]:.2f}"
            defs[f"Atlas{tag}UtilityTop"] = f"{util[-1]:.2f}"
            defs[f"Atlas{tag}OracleTop"] = f"{oracle[-1]:.2f}"
            defs[f"Atlas{tag}OracleGapTop"] = f"{oracle[-1] - util[-1]:.2f}"
    if atlas_states:
        defs["AtlasStatesEvaluated"] = f"{atlas_states:,}"
        defs["AtlasBudgetCount"] = "four"

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    with output.open("w", encoding="utf-8") as handle:
        handle.write("% Generated from verified H100 run artifacts.\n")
        for name, value in defs.items():
            handle.write(f"\\newcommand{{\\{name}}}{{{value}}}\n")


if __name__ == "__main__":
    main()


==> anc/scripts/make_oracle_atlas_figure.py <==
#!/usr/bin/env python3
"""Partial-state oracle atlas figure: per-scene PSNR of each scheduling policy
against the sampled-oracle ceiling, over matched byte budgets.

Reads one atlas.json per scene (build_partial_state_oracle_atlas.py output) and
draws a row of panels in the manuscript figure style. Render-utility order is the
proposed policy; the oracle is the best dependency-closed state sampled per budget.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

POLICY_STYLE = {
    "Render-utility order": ("#1f5a91", "o", "-"),
    "Nominal layer order": ("#c66a1b", "s", "--"),
    "Dependency byte-greedy": ("#2a8a3e", "^", "--"),
}
ORACLE_STYLE = ("#222222", "D", ":")
PRETTY = {
    "dnerf-bouncingballs": "bouncingballs (D-NeRF)",
    "dnerf-jumpingjacks": "jumpingjacks (D-NeRF)",
    "hypernerf-broom2": "broom2 (HyperNeRF)",
    "hypernerf-chicken": "chicken (HyperNeRF)",
    "dnerf-hook": "hook (D-NeRF)",
}


def panel(ax, data, label_letter, scene_id):
    budgets = data["budgets"]
    complete = float(data["complete_bytes"])
    x = [b / complete for b in budgets]
    ax.plot(x, [r["psnr"] for r in data["oracle_psnr"]], color=ORACLE_STYLE[0],
            marker=ORACLE_STYLE[1], linestyle=ORACLE_STYLE[2], linewidth=1.5,
            markersize=4, label="Oracle sampled state")
    for name, rows in data["policies"].items():
        if name not in POLICY_STYLE:
            continue
        c, m, ls = POLICY_STYLE[name]
        ax.plot(x, [r["psnr"] for r in rows], color=c, marker=m, linestyle=ls,
                linewidth=1.6, markersize=4.5, label=name)
    ax.set_xlabel("Budget (fraction of complete)")
    ax.set_ylabel("PSNR (dB)")
    ax.set_title(f"({label_letter}) {PRETTY.get(scene_id, scene_id)}", loc="left", fontweight="bold")
    ax.grid(alpha=0.25)


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--atlas", nargs="+", required=True, help="atlas.json files, one per scene")
    p.add_argument("--output", default="manuscript/figures/oracle_atlas.pdf")
    args = p.parse_args()

    plt.rcParams.update({
        "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 9,
        "legend.fontsize": 7, "pdf.fonttype": 42, "ps.fonttype": 42,
    })
    scenes = [json.loads(Path(a).read_text(encoding="utf-8")) for a in args.atlas]
    n = len(scenes)
    fig, axes = plt.subplots(1, n, figsize=(2.45 * n, 2.65), squeeze=False)
    letters = "abcdef"
    for i, data in enumerate(scenes):
        panel(axes[0, i], data, letters[i], data["scene_id"])
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False,
               bbox_to_anchor=(0.5, -0.02))
    fig.tight_layout(rect=(0, 0.07, 1, 1), w_pad=1.4)
    out = Path(args.output)
    out.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out, bbox_inches="tight")
    plt.close(fig)
    print(out)


if __name__ == "__main__":
    main()


==> anc/scripts/make_real_scene_qualitative.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

import matplotlib.pyplot as plt
import numpy as np
from PIL import Image, ImageDraw
import torch
import torch.nn.functional as F

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.network import (
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
)
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.trainer import _logical_packet_layout


def _image(value: torch.Tensor) -> np.ndarray:
    return (value.detach().cpu().clamp(0, 1).numpy() * 255.0).round().astype(np.uint8)


def _save_grid(
    path: Path,
    rows: list[str],
    columns: list[str],
    images: list[list[torch.Tensor]],
    *,
    error_map: bool = False,
) -> None:
    figure, axes = plt.subplots(
        len(rows), len(columns),
        figsize=(2.7 * len(columns), 2.45 * len(rows)),
        constrained_layout=True,
        squeeze=False,
    )
    for row, label in enumerate(rows):
        for column in range(len(columns)):
            value = images[row][column].detach().cpu()
            if error_map:
                axes[row, column].imshow(value.numpy(), cmap="inferno", vmin=0.0, vmax=0.20)
            else:
                axes[row, column].imshow(value.clamp(0, 1).numpy())
            axes[row, column].set_xticks([])
            axes[row, column].set_yticks([])
        axes[row, 0].set_ylabel(label, fontsize=9)
    for column, label in enumerate(columns):
        axes[0, column].set_title(label, fontsize=10)
    figure.savefig(path, bbox_inches="tight")
    figure.savefig(path.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)


def _load_model(scene, state_path: Path, device: str):
    saved = torch.load(state_path, map_location="cpu", weights_only=True)
    if saved["scene_id"] != scene.scene_id:
        raise ValueError("saved state belongs to a different scene")
    return NetworkConditionedGaussianCodec.from_saved_state(
        scene, saved, device=device
    ).eval()


@torch.no_grad()
def _render_selected_delivery_states(model, scene, mask: torch.Tensor, frames: list[int]):
    device_mask = mask.to(model.canonical_means.device)
    complete_mask = torch.ones_like(device_mask)
    rendered = {}
    for frame in frames:
        state = model(frame, torch.cat([complete_mask, device_mask]), quantize=True)
        prediction, _ = render_worlds(
            state,
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        rendered[frame] = {
            "complete": prediction[0].detach().cpu(),
            "loss": prediction[1].detach().cpu(),
        }
    return rendered


def _loss_mask(model, probability: float, seed: int) -> torch.Tensor:
    sizes, clusters, layers, dependencies = _logical_packet_layout(model)
    generator = torch.Generator(device=model.canonical_means.device).manual_seed(seed)
    delivered = torch.rand(
        1, sizes.numel(),
        generator=generator,
        device=model.canonical_means.device,
    ) >= probability
    delivered = enforce_packet_dependencies(delivered, dependencies)
    return packet_mask_to_cluster_layers(
        delivered,
        clusters.to(delivered.device),
        layers.to(delivered.device),
        model.n_clusters,
        model.n_layers,
    )


@torch.no_grad()
def _render_all(model, scene, loss_probability: float, loss_seed: int):
    prefix_mask = torch.zeros(
        model.n_layers, model.n_clusters, model.n_layers,
        dtype=torch.bool,
        device=model.canonical_means.device,
    )
    for prefix in range(model.n_layers):
        prefix_mask[prefix, :, :prefix + 1] = True
    loss_mask = _loss_mask(model, loss_probability, loss_seed)
    frames = []
    for frame in range(scene.n_frames):
        masks = torch.cat([prefix_mask, loss_mask], dim=0)
        state = model(frame, masks, quantize=True)
        prediction, _ = render_worlds(
            state,
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        source, _ = render_worlds(
            scene.state(frame),
            scene.viewmats[frame, 0],
            scene.Ks[frame, 0],
            scene.width,
            scene.height,
        )
        frames.append({
            "target": scene.gt_rgb[frame, 0].detach().cpu(),
            "source": source[0].detach().cpu(),
            "prefix": prediction[:model.n_layers].detach().cpu(),
            "loss": prediction[-1].detach().cpu(),
        })
    return frames, loss_mask.detach().cpu()


@torch.no_grad()
def _render_fixed_camera(model, scene, loss_mask: torch.Tensor, camera_frame: int):
    device_mask = loss_mask.to(model.canonical_means.device)
    complete_mask = torch.ones_like(device_mask)
    frames = []
    viewmat = scene.viewmats[camera_frame, 0]
    K = scene.Ks[camera_frame, 0]
    for frame in range(scene.n_frames):
        state = model(frame, torch.cat([complete_mask, device_mask]), quantize=True)
        prediction, _ = render_worlds(state, viewmat, K, scene.width, scene.height)
        source, _ = render_worlds(scene.state(frame), viewmat, K, scene.width, scene.height)
        frames.append({
            "source": source[0].detach().cpu(),
            "complete": prediction[0].detach().cpu(),
            "loss": prediction[1].detach().cpu(),
        })
    return frames


def _disocclusion_crop(frames, crop_size: int = 128) -> tuple[int, tuple[int, int, int, int]]:
    references = torch.stack([item["source"] for item in frames])
    chroma = references.amax(dim=-1) - references.amin(dim=-1)
    foreground = (chroma > 0.08) & (references.mean(dim=-1) < 0.95)
    best_score = -1.0
    best = (1, 0, 0)
    kernel = min(crop_size, references.shape[1], references.shape[2])
    for frame in range(1, len(frames)):
        reveal = (foreground[frame] & ~foreground[frame - 1]).float()[None, None]
        if float(reveal.sum()) == 0.0:
            reveal = (references[frame] - references[frame - 1]).abs().mean(-1)[None, None]
        pooled = F.avg_pool2d(reveal, kernel_size=kernel, stride=1)
        score, index = pooled.flatten().max(dim=0)
        y = int(index // pooled.shape[-1])
        x = int(index % pooled.shape[-1])
        if float(score) > best_score:
            best_score = float(score)
            best = (frame, y, x)
    frame, y, x = best
    return frame, (x, y, x + kernel, y + kernel)


def _make_video(path: Path, frames, fps: int) -> None:
    if shutil.which("ffmpeg") is None:
        raise RuntimeError("ffmpeg is required to encode the loss replay")
    with tempfile.TemporaryDirectory(prefix="loss-replay-") as directory:
        temp = Path(directory)
        for index, item in enumerate(frames):
            panels = [_image(item["target"]), _image(item["prefix"][-1]), _image(item["loss"])]
            canvas = Image.new("RGB", (sum(panel.shape[1] for panel in panels), panels[0].shape[0] + 28), "white")
            draw = ImageDraw.Draw(canvas)
            labels = ("Ground truth", "Complete state", "5% erasure state")
            offset = 0
            for label, panel in zip(labels, panels):
                canvas.paste(Image.fromarray(panel), (offset, 28))
                draw.text((offset + 8, 7), label, fill="black")
                offset += panel.shape[1]
            canvas.save(temp / f"frame_{index:04d}.png")
        subprocess.run([
            "ffmpeg", "-hide_banner", "-loglevel", "error", "-y",
            "-framerate", str(fps),
            "-i", str(temp / "frame_%04d.png"),
            "-c:v", "libx264", "-pix_fmt", "yuv420p", "-crf", "18",
            str(path),
        ], check=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ply-dir", required=True)
    parser.add_argument("--test-cameras", required=True)
    parser.add_argument("--scene-id", required=True)
    parser.add_argument("--state", required=True)
    parser.add_argument("--reference-state")
    parser.add_argument("--output", required=True)
    parser.add_argument("--loss-probability", type=float, default=0.05)
    parser.add_argument("--loss-seed", type=int, default=29)
    parser.add_argument("--fps", type=int, default=8)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    scene = PLYSequenceAdapter(args.ply_dir, args.test_cameras, args.scene_id).load("cuda")
    model = _load_model(scene, Path(args.state), "cuda")
    frames, loss_mask = _render_all(model, scene, args.loss_probability, args.loss_seed)
    fixed_camera = scene.n_frames // 2
    temporal_frames = _render_fixed_camera(model, scene, loss_mask, fixed_camera)
    selected = sorted({0, scene.n_frames // 2, scene.n_frames - 1})
    columns = [f"frame {frame}" for frame in selected]

    strip_rows = ["Ground truth", "Source", "Base", "Refinement 1", "Refinement 2", "Complete"]
    strip_images = []
    for key, prefix in (("target", None), ("source", None), ("prefix", 0), ("prefix", 1), ("prefix", 2), ("prefix", 3)):
        strip_images.append([
            frames[frame][key] if prefix is None else frames[frame][key][prefix]
            for frame in selected
        ])
    _save_grid(output / "matched_camera_strip.pdf", strip_rows, columns, strip_images)

    paper_columns = ["Ground truth", "Source", "Base", "Ref. 1", "Complete"]
    paper_images = []
    for frame in selected:
        paper_images.append([
            frames[frame]["target"],
            frames[frame]["source"],
            frames[frame]["prefix"][0],
            frames[frame]["prefix"][1],
            frames[frame]["prefix"][3],
        ])
    _save_grid(
        output / "paper_quality_strip.pdf",
        [f"frame {frame}" for frame in selected],
        paper_columns,
        paper_images,
    )

    error_rows = ["Base error", "Complete error", "5% erasure error"]
    error_images = []
    for key, prefix in (("prefix", 0), ("prefix", 3), ("loss", None)):
        error_images.append([
            ((frames[frame][key] if prefix is None else frames[frame][key][prefix]) - frames[frame]["target"])
            .abs().mean(dim=-1)
            for frame in selected
        ])
    _save_grid(output / "error_heatmap.pdf", error_rows, columns, error_images, error_map=True)

    paper_error_images = []
    for frame in selected:
        paper_error_images.append([
            (frames[frame]["prefix"][0] - frames[frame]["target"]).abs().mean(dim=-1),
            (frames[frame]["prefix"][3] - frames[frame]["target"]).abs().mean(dim=-1),
            (frames[frame]["loss"] - frames[frame]["target"]).abs().mean(dim=-1),
        ])
    _save_grid(
        output / "paper_error_strip.pdf",
        [f"frame {frame}" for frame in selected],
        ["Base error", "Complete error", "5% erasure error"],
        paper_error_images,
        error_map=True,
    )

    if args.reference_state:
        reference = _load_model(scene, Path(args.reference_state), "cuda")
        if not torch.equal(reference.cluster_ids.cpu(), model.cluster_ids.cpu()):
            raise ValueError("reference and conditioned states use different clusters")
        reference_frames = _render_selected_delivery_states(
            reference, scene, loss_mask, selected
        )
        paired_images = []
        paired_errors = []
        for frame in selected:
            target = frames[frame]["target"]
            paired_images.append([
                target,
                reference_frames[frame]["complete"],
                frames[frame]["prefix"][3],
                reference_frames[frame]["loss"],
                frames[frame]["loss"],
            ])
            paired_errors.append([
                (reference_frames[frame]["complete"] - target).abs().mean(dim=-1),
                (frames[frame]["prefix"][3] - target).abs().mean(dim=-1),
                (reference_frames[frame]["loss"] - target).abs().mean(dim=-1),
                (frames[frame]["loss"] - target).abs().mean(dim=-1),
            ])
        _save_grid(
            output / "paired_delivery_strip.pdf",
            [f"frame {frame}" for frame in selected],
            ["Ground truth", "Reference complete", "Conditioned complete",
             "Reference: same erasure", "Conditioned: same erasure"],
            paired_images,
        )
        _save_grid(
            output / "paired_delivery_error.pdf",
            [f"frame {frame}" for frame in selected],
            ["Reference complete", "Conditioned complete",
             "Reference: same erasure", "Conditioned: same erasure"],
            paired_errors,
            error_map=True,
        )

    pairs = [(max(0, frame - 1), frame) for frame in selected if frame > 0]
    temporal_columns = [f"{left} to {right}" for left, right in pairs]
    temporal_rows = ["Source-reference change", "Complete change", "Complete residual", "Erasure residual"]
    temporal_images = [[], [], [], []]
    for left, right in pairs:
        target_change = (
            temporal_frames[right]["source"] - temporal_frames[left]["source"]
        ).abs().mean(-1)
        full_change = (
            temporal_frames[right]["complete"] - temporal_frames[left]["complete"]
        ).abs().mean(-1)
        loss_change = (
            temporal_frames[right]["loss"] - temporal_frames[left]["loss"]
        ).abs().mean(-1)
        temporal_images[0].append(target_change)
        temporal_images[1].append(full_change)
        temporal_images[2].append((full_change - target_change).abs())
        temporal_images[3].append((loss_change - target_change).abs())
    _save_grid(
        output / "temporal_difference.pdf",
        temporal_rows,
        temporal_columns,
        temporal_images,
        error_map=True,
    )

    frame, box = _disocclusion_crop(temporal_frames)
    x0, y0, x1, y1 = box
    crop_rows = ["Previous source", "Current source", "Complete", "5% erasure", "Erasure error"]
    crop_values = [
        temporal_frames[frame - 1]["source"][y0:y1, x0:x1],
        temporal_frames[frame]["source"][y0:y1, x0:x1],
        temporal_frames[frame]["complete"][y0:y1, x0:x1],
        temporal_frames[frame]["loss"][y0:y1, x0:x1],
    ]
    crop_values.append((crop_values[-1] - crop_values[1]).abs().mean(-1).unsqueeze(-1).expand(-1, -1, 3))
    _save_grid(
        output / "disocclusion_crop.pdf",
        crop_rows,
        [f"frame {frame}, crop ({x0}, {y0})"],
        [[value] for value in crop_values],
    )
    _make_video(output / "loss_replay.mp4", frames, args.fps)

    active = float(loss_mask.float().mean())
    (output / "metadata.txt").write_text(
        f"loss_probability={args.loss_probability}\n"
        f"loss_seed={args.loss_seed}\n"
        f"active_group_fraction={active:.8f}\n"
        f"fixed_camera_frame={fixed_camera}\n"
        f"disocclusion_frame={frame}\n"
        f"disocclusion_box={box}\n",
        encoding="utf-8",
    )
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_temporal_rank_figure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--input", default="runs/temporal_rank_trained_modes4/results.json"
    )
    parser.add_argument(
        "--output", default="manuscript/figures/temporal_rank_ablation.pdf"
    )
    args = parser.parse_args()
    rows = json.loads(Path(args.input).read_text(encoding="utf-8"))
    ranks = sorted({int(row["rank"]) for row in rows})

    def collect(rank: int, scenario: str, metric: str) -> np.ndarray:
        return np.asarray([
            float(item[metric])
            for row in rows if int(row["rank"]) == rank
            for item in row["metrics"] if item["scenario"] == scenario
        ])

    plt.rcParams.update({
        "font.size": 8.2,
        "axes.titlesize": 9.0,
        "axes.labelsize": 8.4,
        "legend.fontsize": 7.5,
        "pdf.fonttype": 42,
    })
    fig, axes = plt.subplots(1, 2, figsize=(7.05, 2.35), constrained_layout=True)
    x = np.arange(len(ranks))
    clean = [collect(rank, "clean", "psnr_mean") for rank in ranks]
    burst = [collect(rank, "burst", "psnr_worst10_mean") for rank in ranks]
    axes[0].errorbar(
        x,
        [item.mean() for item in clean],
        yerr=[item.std(ddof=1) for item in clean],
        marker="o",
        linewidth=1.7,
        capsize=3,
        color="#315a9b",
        label="clean PSNR",
    )
    axes[0].errorbar(
        x,
        [item.mean() for item in burst],
        yerr=[item.std(ddof=1) for item in burst],
        marker="s",
        linewidth=1.7,
        capsize=3,
        color="#d06c3b",
        label="burst worst-10% PSNR",
    )
    axes[0].set_xticks(x, [str(rank) for rank in ranks])
    axes[0].set_xlabel("Temporal basis rank")
    axes[0].set_ylabel("PSNR (dB)")
    axes[0].set_title("(a) Quality after packet-conditioned training", loc="left", fontweight="bold")
    axes[0].legend(frameon=False)
    axes[0].grid(alpha=0.22)

    cliffs = [100 * collect(rank, "burst", "cliff_fraction_3db") for rank in ranks]
    axes[1].bar(
        x,
        [item.mean() for item in cliffs],
        yerr=[item.std(ddof=1) for item in cliffs],
        width=0.62,
        capsize=3,
        color=["#5b8f52", "#70a35f", "#c59a45", "#c96c55"],
    )
    axes[1].set_xticks(x, [str(rank) for rank in ranks])
    axes[1].set_xlabel("Temporal basis rank")
    axes[1].set_ylabel("Burst worlds with $>$3 dB cliff (%)")
    axes[1].set_title("(b) Tail-risk cost of excess rank", loc="left", fontweight="bold")
    axes[1].grid(axis="y", alpha=0.22)

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_transport_policy_table.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/transport_robustness/summary.json")
    parser.add_argument("--output", default="manuscript/tables/transport_policy.tex")
    args = parser.parse_args()
    summary = json.loads(Path(args.input).read_text(encoding="utf-8"))
    selected = [
        row for row in summary["aggregate"]
        if row["trace_family"] in {"ucc5g", "cellreplay"}
        and row["dependency_mode"] == "layered"
        and int(row["fec_group_size"]) == 4
        and float(row["burst_good_to_bad"]) == 0.01
    ]
    grouped: dict[tuple[str, str], list[dict]] = {}
    for row in selected:
        grouped.setdefault((row["congestion_controller"], row["policy"]), []).append(row)

    lines = [
        "\\begin{tabular}{llrrrr}",
        "\\toprule",
        "Controller & Scheduler & Startup (ms) & Miss (\\%) & Utility & Waste (MiB) \\\\",
        "\\midrule",
    ]
    for controller, policy in sorted(grouped):
        rows = grouped[(controller, policy)]
        finite_startup = [row["startup_latency_ms"] for row in rows if math.isfinite(row["startup_latency_ms"])]
        startup = sum(finite_startup) / len(finite_startup) if finite_startup else math.inf
        miss = 100.0 * sum(row["deadline_miss_rate"] for row in rows) / len(rows)
        utility = sum(row["final_quality_utility"] for row in rows) / len(rows)
        waste = sum(row["wasted_bytes"] for row in rows) / len(rows) / 1024 ** 2
        startup_text = f"{startup:.1f}" if math.isfinite(startup) else "--"
        lines.append(
            f"{controller.replace('_', '-')} & {policy.replace('_', '-')} & "
            f"{startup_text} & {miss:.1f} & {utility:.3f} & {waste:.3f} \\\\"
        )
    lines.extend(["\\bottomrule", "\\end{tabular}"])
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/make_transport_qoe_figure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


COLORS = {
    "layered": "#7f7f7f",
    "dash": "#d95f02",
    "dependency": "#1b9e77",
    "deadline_utility": "#1f5aa6",
}
LABELS = {
    "layered": "Layer order",
    "dash": "Segment budget",
    "dependency": "Dependency-aware",
    "deadline_utility": "Render-utility + deadline",
}


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/transport_render_utility")
    parser.add_argument("--output", default="manuscript/figures/transport_qoe.pdf")
    parser.add_argument("--trace", default="ucc5g_driving")
    args = parser.parse_args()
    root = Path(args.input)
    qoe = pd.read_parquet(root / "qoe_trajectories.parquet")
    summaries = pd.read_parquet(root / "summaries.parquet")
    condition = (
        (qoe["dependency_mode"] == "layered")
        & (qoe["fec_group_size"] == 4)
        & (qoe["burst_good_to_bad"] > 0)
    )
    qoe = qoe[condition]
    summaries = summaries[
        (summaries["dependency_mode"] == "layered")
        & (summaries["fec_group_size"] == 4)
        & (summaries["burst_good_to_bad"] > 0)
    ]

    figure, axes = plt.subplots(2, 2, figsize=(10.2, 6.8), constrained_layout=True)
    trajectory = qoe[qoe["trace_id"] == args.trace]
    for policy in COLORS:
        frame = trajectory[trajectory["policy"] == policy]
        grouped = frame.groupby("playout_ms")["quality_utility"]
        mean = grouped.mean()
        low = grouped.quantile(0.025)
        high = grouped.quantile(0.975)
        x = mean.index.to_numpy() / 1000.0
        axes[0, 0].plot(x, mean, color=COLORS[policy], label=LABELS[policy], linewidth=1.8)
        axes[0, 0].fill_between(x, low, high, color=COLORS[policy], alpha=0.12, linewidth=0)
    axes[0, 0].axhline(0.8, color="black", linestyle="--", linewidth=0.8)
    axes[0, 0].set(title="(a) Quality trajectory on held-out 5G trace", xlabel="playout time (s)", ylabel="render-derived utility")
    axes[0, 0].set_ylim(0, 1.05)

    real_traces = ["ucc5g_driving", "cellreplay_tmobile_driving", "cellreplay_verizon_walking"]
    real = qoe[qoe["trace_id"].isin(real_traces)]
    for policy in COLORS:
        frame = real[real["policy"] == policy]
        curve = frame.groupby("playout_ms")["deadline_miss"].mean()
        axes[0, 1].plot(
            curve.index.to_numpy() / 1000.0,
            curve,
            color=COLORS[policy],
            label=LABELS[policy],
            linewidth=1.8,
        )
    axes[0, 1].set(title="(b) Deadline-miss probability", xlabel="playout time (s)", ylabel="miss probability", ylim=(0, 1))

    real_summary = summaries[summaries["trace_id"].isin(real_traces)]
    for policy in COLORS:
        values = real_summary.loc[real_summary["policy"] == policy, "startup_latency_ms"].to_numpy()
        values = np.sort(values[np.isfinite(values)])
        cdf = np.arange(1, len(values) + 1) / max(1, len(values))
        axes[1, 0].plot(
            values,
            cdf,
            color=COLORS[policy],
            label=LABELS[policy],
            linewidth=1.8,
        )
    axes[1, 0].set(title="(c) Startup-latency CDF", xlabel="startup latency (ms)", ylabel="empirical CDF", xlim=(0, 4000), ylim=(0, 1))

    aggregate = real_summary.groupby("policy").agg(
        deadline_miss=("deadline_miss_rate", "mean"),
        quality=("final_quality_utility", "mean"),
        waste=("wasted_bytes", "mean"),
    )
    baseline = aggregate.loc["layered"]
    policies = list(COLORS)
    miss_gain = 100.0 * (baseline.deadline_miss - aggregate.loc[policies, "deadline_miss"]) / baseline.deadline_miss
    quality_gain = 100.0 * (aggregate.loc[policies, "quality"] - baseline.quality) / baseline.quality
    waste_gain = 100.0 * (baseline.waste - aggregate.loc[policies, "waste"]) / baseline.waste
    x = np.arange(len(policies))
    width = 0.24
    axes[1, 1].bar(x - width, miss_gain, width, label="fewer misses", color="#4c78a8")
    axes[1, 1].bar(x, quality_gain, width, label="final utility", color="#59a14f")
    axes[1, 1].bar(x + width, waste_gain, width, label="less waste", color="#f28e2b")
    axes[1, 1].axhline(0, color="black", linewidth=0.8)
    axes[1, 1].set(title="(d) Change relative to layer order", ylabel="relative change (%)", xticks=x, xticklabels=["Layer", "Segment", "Dependency", "Ours"])
    axes[1, 1].legend(frameon=False, fontsize=8, ncol=3)

    axes[0, 0].legend(frameon=False, fontsize=8, loc="lower right")
    axes[0, 1].legend(frameon=False, fontsize=7.5, loc="center right")
    axes[1, 0].legend(frameon=False, fontsize=7.5, loc="lower right")
    for axis in axes.flat:
        axis.grid(alpha=0.18, linewidth=0.6)
        axis.spines[["top", "right"]].set_visible(False)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(output, bbox_inches="tight")
    figure.savefig(output.with_suffix(".png"), dpi=180, bbox_inches="tight")
    plt.close(figure)


if __name__ == "__main__":
    main()


==> anc/scripts/make_utility_frontier_figure.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


COLORS = {"utility": "#1f5a91", "layer": "#c66a1b"}


def load(path: Path) -> dict[str, object]:
    return json.loads(path.read_text(encoding="utf-8"))


def values(data: dict[str, object], key: str, metric: str) -> tuple[list[float], list[float]]:
    rows = data[key]
    byte_key = "cumulative_bytes" if key == "utility_ordered" else "wire_bytes"
    return (
        [float(row[byte_key]) / 1e6 for row in rows],
        [float(row[metric]) for row in rows],
    )


def panel(ax: plt.Axes, data: dict[str, object], metric: str, title: str) -> None:
    for key, label, marker in (
        ("utility_ordered", "Render-utility order", "o"),
        ("layer_ordered", "Nominal layer order", "s"),
    ):
        x, y = values(data, key, metric)
        color = COLORS["utility" if key == "utility_ordered" else "layer"]
        ax.plot(x, y, marker=marker, color=color, linewidth=1.6, markersize=4.5, label=label)
    ax.set_xlabel("Delivered payload (MB)")
    ax.set_ylabel("PSNR (dB)" if metric == "psnr" else "LPIPS (lower is better)")
    ax.set_title(title, loc="left", fontweight="bold")
    ax.grid(alpha=0.25)
    ax.legend(frameon=False, loc="best")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--standard", default="runs/real_broom2/utility_frontier_q025_exact_budget.json")
    parser.add_argument("--robust", default="runs/real_broom2/utility_frontier_robust_exact_budget.json")
    parser.add_argument("--output", default="manuscript/figures/render_utility_frontier.pdf")
    args = parser.parse_args()
    standard = load(Path(args.standard))
    robust = load(Path(args.robust))

    plt.rcParams.update({
        "font.size": 8,
        "axes.labelsize": 8,
        "axes.titlesize": 9,
        "legend.fontsize": 7,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    })
    fig, axes = plt.subplots(2, 2, figsize=(7.25, 5.05))
    panel(axes[0, 0], standard, "psnr", "(a) Standard checkpoint: quality")
    panel(axes[0, 1], standard, "lpips", "(b) Standard checkpoint: perception")
    panel(axes[1, 0], robust, "psnr", "(c) Packet-trained checkpoint: quality")
    panel(axes[1, 1], robust, "lpips", "(d) Packet-trained checkpoint: perception")
    fig.tight_layout(w_pad=1.2, h_pad=1.3)
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/measure_counterfactual_render_utility.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
import math
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.losses import image_mse, ssim_loss
from packet_conditioned_gaussians.network import NetworkWorldSampler, WorldDistribution
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import (
    PacketConditionedTrainer,
    PacketConditionedTrainingConfig,
)
from packet_conditioned_gaussians.utility import (
    CounterfactualUtilityProfile,
    packet_profiles_from_groups,
)


def prefix_mask(depths: torch.Tensor, layers: int) -> torch.Tensor:
    return torch.arange(layers, device=depths.device).unsqueeze(0) < depths.unsqueeze(1)


def paired_contexts(
    clusters: int,
    layers: int,
    contexts_per_group: int,
    seed: int,
    device: torch.device,
) -> tuple[torch.Tensor, list[tuple[int, int]]]:
    generator = torch.Generator(device=device).manual_seed(seed)
    masks: list[torch.Tensor] = []
    groups: list[tuple[int, int]] = []
    for cluster in range(clusters):
        for layer in range(layers):
            for _ in range(contexts_per_group):
                depths = torch.randint(
                    0, layers + 1, (clusters,), generator=generator, device=device
                )
                depths[cluster] = layer
                without = prefix_mask(depths, layers)
                depths_with = depths.clone()
                depths_with[cluster] = layer + 1
                with_group = prefix_mask(depths_with, layers)
                masks.extend((without, with_group))
                groups.append((cluster, layer))
    return torch.stack(masks), groups


@torch.no_grad()
def measure(
    model: NetworkConditionedGaussianCodec,
    scene,
    contexts: torch.Tensor,
    groups: list[tuple[int, int]],
    frame_ids: list[int],
    pair_batch: int,
    ssim_weight: float,
) -> tuple[dict[tuple[int, int], CounterfactualUtilityProfile], dict]:
    if contexts.shape[0] != 2 * len(groups):
        raise ValueError("contexts must contain one without/with pair per group sample")
    device = model.canonical_means.device
    pair_distortion = torch.zeros(len(groups), device=device)
    started = time.perf_counter()
    batches = 0
    batches_per_frame = math.ceil(len(groups) / pair_batch)
    total_batches = len(frame_ids) * batches_per_frame
    progress_every = max(1, total_batches // 20)
    for frame in frame_ids:
        target_image = scene.gt_rgb[frame, 0]
        for pair_start in range(0, len(groups), pair_batch):
            pair_end = min(len(groups), pair_start + pair_batch)
            world_start = 2 * pair_start
            world_end = 2 * pair_end
            state = model(frame, contexts[world_start:world_end], quantize=True)
            prediction, _ = render_worlds(
                state,
                scene.viewmats[frame, 0],
                scene.Ks[frame, 0],
                scene.width,
                scene.height,
            )
            target = target_image.unsqueeze(0).expand_as(prediction)
            distortion = image_mse(prediction, target) + ssim_weight * ssim_loss(prediction, target)
            pair_distortion[pair_start:pair_end] += distortion[0::2] - distortion[1::2]
            batches += 1
            if batches % progress_every == 0 or batches == total_batches:
                print(json.dumps({
                    "phase": "counterfactual_measurement",
                    "batches_done": batches,
                    "batches_total": total_batches,
                    "frame": frame,
                    "peak_memory_gib": round(torch.cuda.max_memory_allocated() / 2**30, 3),
                }, sort_keys=True), flush=True)
    pair_distortion /= len(frame_ids)

    by_group: dict[tuple[int, int], list[float]] = {}
    for group, gain in zip(groups, pair_distortion.cpu().tolist(), strict=True):
        by_group.setdefault(group, []).append(float(gain))

    profiles: dict[tuple[int, int], CounterfactualUtilityProfile] = {}
    for group, values in by_group.items():
        ordered = sorted(values)
        tail_count = max(1, math.ceil(0.10 * len(ordered)))
        tensor = torch.tensor(values, dtype=torch.float64)
        profiles[group] = CounterfactualUtilityProfile(
            expected_gain=float(tensor.mean()),
            worst10_gain=float(torch.tensor(ordered[:tail_count], dtype=torch.float64).mean()),
            interaction_std=float(tensor.std(unbiased=len(values) > 1)),
            contexts=len(values),
        )
    elapsed = time.perf_counter() - started
    return profiles, {
        "paired_contexts": len(groups),
        "rendered_world_states": 2 * len(groups) * len(frame_ids),
        "render_batches": batches,
        "measurement_seconds": elapsed,
        "world_states_per_second": 2 * len(groups) * len(frame_ids) / elapsed,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gaussians", type=int, default=20_000)
    parser.add_argument("--cluster-size", type=int, default=1000)
    parser.add_argument("--frames", type=int, default=8)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--train-steps", type=int, default=100)
    parser.add_argument("--train-worlds", type=int, default=32)
    parser.add_argument("--contexts-per-group", type=int, default=32)
    parser.add_argument("--pair-batch", type=int, default=64)
    parser.add_argument("--seed", type=int, default=71)
    parser.add_argument("--scene-seed", type=int, default=7)
    parser.add_argument("--ssim-weight", type=float, default=0.20)
    parser.add_argument("--ply-dir")
    parser.add_argument("--cameras")
    parser.add_argument("--scene-id", default="real-dynamic-scene")
    parser.add_argument("--state")
    parser.add_argument("--rank", type=int, default=2)
    parser.add_argument("--quant-step-scale", type=float, default=1.0)
    parser.add_argument("--output", default="runs/counterfactual_render_utility")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    torch.manual_seed(args.seed)
    torch.cuda.reset_peak_memory_stats()
    if bool(args.ply_dir) != bool(args.cameras):
        raise ValueError("--ply-dir and --cameras must be supplied together")
    if args.ply_dir:
        scene = PLYSequenceAdapter(args.ply_dir, args.cameras, args.scene_id).load("cuda")
        args.frames = scene.n_frames
        args.gaussians = scene.n_gaussians
        args.width = scene.width
        args.height = scene.height
    else:
        scene = make_synthetic_dynamic_scene(
            n_frames=args.frames,
            n_gaussians=args.gaussians,
            width=args.width,
            height=args.height,
            device="cuda",
            render_ground_truth=True,
            seed=args.scene_seed,
        )
    print(json.dumps({"phase": "scene_ready", "gaussians": scene.n_gaussians}), flush=True)
    saved = None
    if args.state:
        if args.train_steps > 0:
            raise ValueError("--state requires --train-steps 0")
        saved = torch.load(args.state, map_location="cpu", weights_only=True)
        cluster_ids = saved["cluster_ids"].to("cuda")
        args.rank = int(saved["rank"])
    else:
        cluster_ids = cluster_scene(scene, target_size=args.cluster_size)
    print(json.dumps({
        "phase": "clusters_ready", "clusters": int(cluster_ids.max()) + 1
    }), flush=True)
    model = (
        NetworkConditionedGaussianCodec.from_saved_state(scene, saved)
        if saved is not None
        else NetworkConditionedGaussianCodec(scene, cluster_ids, rank=args.rank).cuda()
    )
    if args.quant_step_scale <= 0:
        raise ValueError("--quant-step-scale must be positive")
    with torch.no_grad():
        adjustment = math.log(args.quant_step_scale)
        for quantizer in model.quantizers.values():
            quantizer.log_step.add_(adjustment)
    print(json.dumps({"phase": "representation_ready"}), flush=True)
    trainer = None
    if args.train_steps > 0:
        config = PacketConditionedTrainingConfig(
            steps=args.train_steps,
            world_batch=args.train_worlds,
            seed=args.seed,
            checkpoint_every=0,
            save_final_checkpoint=False,
            log_every=max(1, args.train_steps // 10),
        )
        sampler = NetworkWorldSampler(WorldDistribution(), seed=args.seed)
        trainer = PacketConditionedTrainer(model, scene, output / "training", config, sampler)
        trainer.train()
        print(json.dumps({"phase": "training_complete"}), flush=True)
    else:
        print(json.dumps({"phase": "training_skipped"}), flush=True)

    contexts, groups = paired_contexts(
        model.n_clusters,
        model.n_layers,
        args.contexts_per_group,
        args.seed + 1,
        model.canonical_means.device,
    )
    frame_ids = sorted({0, args.frames // 3, 2 * args.frames // 3, args.frames - 1})
    print(json.dumps({
        "phase": "contexts_ready", "paired_contexts": len(groups)
    }), flush=True)
    profiles, timing = measure(
        model,
        scene,
        contexts,
        groups,
        frame_ids,
        args.pair_batch,
        args.ssim_weight,
    )
    packet_groups: dict[tuple[int, int], list[int]] = {}
    if trainer is not None:
        for packet_id, (cluster, layer) in enumerate(
            zip(
                trainer.packet_clusters.cpu().tolist(),
                trainer.packet_layers.cpu().tolist(),
                strict=True,
            )
        ):
            packet_groups.setdefault((int(cluster), int(layer)), []).append(packet_id)

    payload = {
        "metadata": {
            **vars(args),
            "clusters": model.n_clusters,
            "layers": model.n_layers,
            "frame_ids": frame_ids,
            "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
            **timing,
        },
        "group_profiles": {
            f"{cluster}:{layer}": asdict(profile)
            for (cluster, layer), profile in sorted(profiles.items())
        },
        "packet_profiles": (
            packet_profiles_from_groups(profiles, packet_groups) if packet_groups else {}
        ),
    }
    path = output / "counterfactual_utilities.json"
    path.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(payload["metadata"], sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/scripts/measure_render_sequence.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys

import numpy as np
from PIL import Image
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.losses import ssim_loss


def load_rgb(path: Path, device: torch.device) -> torch.Tensor:
    image = np.asarray(Image.open(path).convert("RGB"), dtype=np.float32) / 255.0
    return torch.from_numpy(image).to(device)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--renders", required=True)
    parser.add_argument("--ground-truth", required=True)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()

    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")
    renders = Path(args.renders)
    ground_truth = Path(args.ground_truth)
    names = sorted(path.name for path in renders.glob("*.png"))
    if not names:
        raise ValueError("render directory contains no PNG frames")
    missing = [name for name in names if not (ground_truth / name).is_file()]
    if missing:
        raise ValueError(f"ground-truth directory is missing {len(missing)} frames")

    import lpips

    device = torch.device("cuda")
    perceptual = lpips.LPIPS(net="alex").to(device).eval()
    mse_sum = 0.0
    ssim_sum = 0.0
    lpips_sum = 0.0
    temporal_lpips_sum = 0.0
    flicker_sum = 0.0
    previous_render = None
    previous_target = None

    with torch.no_grad():
        for name in names:
            render = load_rgb(renders / name, device)
            target = load_rgb(ground_truth / name, device)
            if render.shape != target.shape:
                raise ValueError(f"shape mismatch for {name}: {render.shape} vs {target.shape}")
            render_batch = render.unsqueeze(0)
            target_batch = target.unsqueeze(0)
            mse_sum += float((render - target).square().mean())
            ssim_sum += float(1.0 - ssim_loss(render_batch, target_batch))
            lpips_sum += float(perceptual(
                render_batch.permute(0, 3, 1, 2) * 2.0 - 1.0,
                target_batch.permute(0, 3, 1, 2) * 2.0 - 1.0,
            ))
            if previous_render is not None:
                render_delta = (render - previous_render).unsqueeze(0).permute(0, 3, 1, 2)
                target_delta = (target - previous_target).unsqueeze(0).permute(0, 3, 1, 2)
                temporal_lpips_sum += float(perceptual(render_delta, target_delta))
                flicker_sum += float((render_delta - target_delta).abs().mean())
            previous_render = render
            previous_target = target

    frames = len(names)
    mean_mse = mse_sum / frames
    payload = {
        "frames": frames,
        "psnr": min(60.0, -10.0 * math.log10(max(mean_mse, 1e-12))),
        "ssim": ssim_sum / frames,
        "lpips": lpips_sum / frames,
        "temporal_lpips": temporal_lpips_sum / max(1, frames - 1),
        "flicker": flicker_sum / max(1, frames - 1),
        "render_directory": str(renders),
        "ground_truth_directory": str(ground_truth),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(payload, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/prepare_lapis_baseline_data.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [ "$#" -ne 4 ]; then
  echo "usage: $0 <dynamic-lapis-repo> <8i-root> <output-root> <frame-count>" >&2
  exit 2
fi

REPO="$(cd "$1" && pwd)"
SOURCE="$(cd "$2" && pwd)"
OUTPUT="$3"
FRAME_COUNT="$4"
PYTHON_BIN="${PYTHON_BIN:-python3}"
WORKERS="${WORKERS:-10}"

mapfile -t LONGDRESS < <(find "$SOURCE/longdress/Ply" -maxdepth 1 -type f -name '*.ply' | sort | head -n "$FRAME_COUNT")
mapfile -t SOLDIER < <(find "$SOURCE/soldier/Ply" -maxdepth 1 -type f -name '*.ply' | sort | head -n "$FRAME_COUNT")

if [ "${#LONGDRESS[@]}" -ne "$FRAME_COUNT" ] || [ "${#SOLDIER[@]}" -ne "$FRAME_COUNT" ]; then
  echo "expected $FRAME_COUNT frames for both longdress and soldier" >&2
  exit 1
fi

mkdir -p "$OUTPUT"
WORK_ROOT="$(mktemp -d /dev/shm/lapis-data-workers.XXXXXX)"
cleanup() {
  rm -rf "$WORK_ROOT"
}
trap cleanup EXIT

for index in $(seq 0 $((FRAME_COUNT - 1))); do
  root="$WORK_ROOT/$index"
  mkdir -p "$root/longdress/Ply" "$root/soldier/Ply"
  ln -s "${LONGDRESS[$index]}" "$root/longdress/Ply/$(basename "${LONGDRESS[$index]}")"
  ln -s "${SOLDIER[$index]}" "$root/soldier/Ply/$(basename "${SOLDIER[$index]}")"
done

export REPO OUTPUT PYTHON_BIN WORK_ROOT
export EGL_PLATFORM=surfaceless
export XDG_RUNTIME_DIR="${XDG_RUNTIME_DIR:-/tmp/runtime-$(id -u)}"
mkdir -p "$XDG_RUNTIME_DIR"
chmod 700 "$XDG_RUNTIME_DIR"

seq 0 $((FRAME_COUNT - 1)) | xargs -n 1 -P "$WORKERS" bash -c '
  set -euo pipefail
  index="$1"
  cd "$REPO"
  "$PYTHON_BIN" dataset_prepare.py \
    --ptcl_root "$WORK_ROOT/$index" \
    --output_root "$OUTPUT" \
    --total_frame_num 1 \
    --dataset_name 8i
' _

expected_png=$((FRAME_COUNT * 2 * 4 * 300))
actual_png="$(find "$OUTPUT/8i" -type f -name '*.png' | wc -l | tr -d ' ')"
if [ "$actual_png" -ne "$expected_png" ]; then
  echo "expected $expected_png PNG files, found $actual_png" >&2
  exit 1
fi

printf 'prepared_frames_per_scene=%d png_files=%d workers=%d\n' \
  "$FRAME_COUNT" "$actual_png" "$WORKERS"


==> anc/scripts/profile_render_roofline.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.types import GaussianState


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--gaussians", type=int, default=500_000)
    parser.add_argument("--worlds", type=int, required=True)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--warmup", type=int, default=3)
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    device = torch.device("cuda")
    scene = make_synthetic_dynamic_scene(
        n_frames=2,
        n_gaussians=args.gaussians,
        width=args.width,
        height=args.height,
        device=device,
        render_ground_truth=False,
    )
    base = scene.state(0)
    tensors = [
        value.unsqueeze(0).expand(args.worlds, *value.shape).clone().requires_grad_(True)
        for value in base.tensors()
    ]

    def step() -> torch.Tensor:
        for value in tensors:
            value.grad = None
        state = GaussianState(*tensors)
        prediction, alpha = render_worlds(
            state,
            scene.viewmats[0, 0],
            scene.Ks[0, 0],
            args.width,
            args.height,
        )
        loss = prediction.square().mean() + 0.05 * alpha.mean()
        loss.backward()
        return loss

    for _ in range(args.warmup):
        step()
    torch.cuda.synchronize(device)
    torch.cuda.cudart().cudaProfilerStart()
    started = time.perf_counter()
    loss = step()
    torch.cuda.synchronize(device)
    elapsed = time.perf_counter() - started
    torch.cuda.cudart().cudaProfilerStop()

    result = {
        "gpu": torch.cuda.get_device_name(device),
        "gaussians": args.gaussians,
        "worlds": args.worlds,
        "resolution": [args.width, args.height],
        "step_seconds": elapsed,
        "world_frames_per_second": args.worlds / elapsed,
        "gaussian_worlds_per_second": args.gaussians * args.worlds / elapsed,
        "loss": float(loss.detach()),
        "serial_baseline_definition": (
            "One complete forward and backward rasterization per receiver state, "
            "executed sequentially with a CUDA synchronization after each state."
        ),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/queue_group_erasure_sweep.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -lt 6 ]]; then
  echo "usage: $0 <scene-id> <ply-directory> <test-cameras.npz> <output-base> <rank> <state.pt> [state.pt ...]" >&2
  exit 2
fi

SCENE_ID="$1"
PLY_DIR="$2"
TEST_CAMERAS="$3"
OUTPUT_BASE="$4"
RANK="$5"
shift 5

ROOT="$(cd "$(dirname "$0")/.." && pwd)"
PYTHON_BIN="${PYTHON_BIN:-python3}"
WORLDS="${WORLDS:-64}"
CHUNK="${CHUNK:-8}"
ERASURE_PROBABILITY="${ERASURE_PROBABILITY:-0.05}"
ERASURE_MODEL="${ERASURE_MODEL:-iid}"
SEED="${SEED:-20260614}"

mkdir -p "$OUTPUT_BASE"
for STATE_PATH in "$@"; do
  if [[ ! -s "$STATE_PATH" ]]; then
    echo "missing state: $STATE_PATH" >&2
    exit 1
  fi
  parent="$(basename "$(dirname "$STATE_PATH")")"
  output="$OUTPUT_BASE/${parent}_${ERASURE_MODEL}_p${ERASURE_PROBABILITY/./}.json"
  if [[ -s "$output" ]]; then
    echo "skip completed $output"
    continue
  fi
  echo "evaluate $SCENE_ID state=$STATE_PATH output=$output"
  PYTHONPATH="$ROOT/src" "$PYTHON_BIN" "$ROOT/scripts/evaluate_group_erasure.py" \
    --ply-dir "$PLY_DIR" \
    --test-cameras "$TEST_CAMERAS" \
    --scene-id "$SCENE_ID" \
    --state "$STATE_PATH" \
    --rank "$RANK" \
    --output "$output" \
    --worlds "$WORLDS" \
    --chunk "$CHUNK" \
    --erasure-probability "$ERASURE_PROBABILITY" \
    --erasure-model "$ERASURE_MODEL" \
    --seed "$SEED"
done


==> anc/scripts/replay_transport.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys
import time

import pandas as pd
import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.traces import TraceWriter
from packet_conditioned_gaussians.transport import CapacityTrace, TransportConfig, TransportSimulator
from packet_conditioned_gaussians.types import PacketizedSceneManifest, GaussianState
from packet_conditioned_gaussians.utility import load_group_utilities_for_manifest


def psnr(prediction: torch.Tensor, target: torch.Tensor) -> float:
    mse = float((prediction - target).square().mean().clamp_min(1e-12))
    return min(60.0, -10.0 * math.log10(mse))


def render_qoe_batched(
    jobs: list[tuple[list[dict], object]],
    manifest: PacketizedSceneManifest,
    blobs: list[bytes],
    device: str,
    width: int,
    height: int,
    world_batch: int,
) -> dict:
    scene = make_synthetic_dynamic_scene(
        n_frames=manifest.n_frames,
        n_gaussians=manifest.n_gaussians,
        width=width,
        height=height,
        device=device,
        render_ground_truth=True,
    )
    items = []
    for job_index, (rows, result) in enumerate(jobs):
        for item_index, (row, snapshot) in enumerate(zip(rows, result.snapshots)):
            items.append((job_index, item_index, row, snapshot))
    predictions: dict[tuple[int, int], torch.Tensor] = {}
    if device.startswith("cuda"):
        torch.cuda.reset_peak_memory_stats()
        torch.cuda.synchronize()
    started = time.perf_counter()
    for offset in range(0, len(items), world_batch):
        chunk = items[offset:offset + world_batch]
        states = []
        viewmats = []
        intrinsics = []
        target_batch = []
        for _, _, row, snapshot in chunk:
            frame = row["frame"] % scene.n_frames
            selected = [blobs[item] for item in snapshot.usable_packet_ids]
            states.append(PacketizedGaussianCodec.decode(manifest, selected, frame=frame, device=device))
            viewmats.append(scene.viewmats[frame, 0])
            intrinsics.append(scene.Ks[frame, 0])
            target_batch.append(scene.gt_rgb[frame, 0])
        state = GaussianState(*(torch.stack([getattr(item, name) for item in states]) for name in (
            "means", "quats", "scales", "opacities", "colors"
        )))
        target = torch.stack(target_batch)
        prediction, _ = render_worlds(
            state, torch.stack(viewmats), torch.stack(intrinsics), width, height
        )
        mse = (prediction - target).square().mean(dim=(-3, -2, -1)).clamp_min(1e-12)
        batch_psnr = (-10.0 * torch.log10(mse)).clamp_max(60.0)
        batch_ssim = 1.0 - ssim_loss(prediction, target)
        for index, (job_index, item_index, row, _) in enumerate(chunk):
            row["psnr"] = float(batch_psnr[index])
            row["ssim"] = float(batch_ssim[index])
            row["lpips"] = None
            row["flicker"] = None
            predictions[(job_index, item_index)] = prediction[index].detach()
    for job_index, (rows, _) in enumerate(jobs):
        for item_index in range(1, len(rows)):
            current_frame = rows[item_index]["frame"] % scene.n_frames
            previous_frame = rows[item_index - 1]["frame"] % scene.n_frames
            rows[item_index]["flicker"] = float((
                (predictions[(job_index, item_index)] - predictions[(job_index, item_index - 1)])
                - (scene.gt_rgb[current_frame, 0] - scene.gt_rgb[previous_frame, 0])
            ).abs().mean())
    if device.startswith("cuda"):
        torch.cuda.synchronize()
        peak = torch.cuda.max_memory_allocated()
        gpu = torch.cuda.get_device_name()
    else:
        peak = 0
        gpu = "cpu"
    return {
        "gpu": gpu,
        "worlds_rendered": len(items),
        "world_batch": world_batch,
        "resolution": [width, height],
        "seconds": time.perf_counter() - started,
        "peak_vram_bytes": peak,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--bitstream", default="runs/synthetic_validation/bitstream")
    parser.add_argument("--trace-dir", default="traces/synthetic")
    parser.add_argument("--output", default="runs/transport")
    parser.add_argument("--utilities")
    parser.add_argument("--utility-tail-weight", type=float, default=0.25)
    parser.add_argument("--utility-variance-weight", type=float, default=0.05)
    parser.add_argument("--policies", nargs="+", default=["layered", "dash", "dependency", "deadline_utility"])
    parser.add_argument("--seeds", nargs="+", type=int, default=[11, 23, 47])
    parser.add_argument("--duration-ms", type=float, default=3000.0)
    parser.add_argument("--frame-interval-ms", type=float, default=33.333)
    parser.add_argument("--target-quality", type=float, default=0.80)
    parser.add_argument("--startup-base-fraction", type=float, default=0.90)
    parser.add_argument("--base-retransmissions", type=int, default=2)
    parser.add_argument("--refinement-retransmissions", type=int, default=0)
    parser.add_argument("--fec-group-size", type=int, default=4)
    parser.add_argument("--dependency-mode", choices=["layered", "independent"], default="layered")
    parser.add_argument(
        "--congestion-controller",
        choices=["newreno", "bbr_model"],
        default="newreno",
    )
    parser.add_argument("--burst-good-to-bad", type=float, default=0.0)
    parser.add_argument("--burst-bad-to-good", type=float, default=1.0)
    parser.add_argument("--burst-bad-loss", type=float, default=0.0)
    parser.add_argument("--render-synthetic", action="store_true")
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--width", type=int, default=192)
    parser.add_argument("--height", type=int, default=128)
    parser.add_argument("--render-world-batch", type=int, default=512)
    args = parser.parse_args()

    bitstream = Path(args.bitstream)
    manifest = PacketizedSceneManifest.from_json(bitstream / "manifest.json")
    blobs = [
        (bitstream / f"packet_{spec.packet_id:06d}.dgsp").read_bytes()
        for spec in sorted(manifest.packets, key=lambda item: item.packet_id)
    ]
    utilities = None
    if args.utilities:
        utilities = load_group_utilities_for_manifest(
            args.utilities,
            manifest,
            tail_weight=args.utility_tail_weight,
            variance_weight=args.utility_variance_weight,
        )
    trace_paths = sorted(Path(args.trace_dir).glob("*.csv"))
    if not trace_paths:
        raise SystemExit(f"no CSV traces found under {args.trace_dir}")

    packet_rows: list[dict] = []
    qoe_rows: list[dict] = []
    summaries: list[dict] = []
    render_jobs: list[tuple[list[dict], object]] = []
    for trace_path in trace_paths:
        trace = CapacityTrace.from_csv(trace_path)
        for seed in args.seeds:
            config = TransportConfig(
                duration_ms=args.duration_ms,
                frame_interval_ms=args.frame_interval_ms,
                target_quality_utility=args.target_quality,
                startup_base_fraction=args.startup_base_fraction,
                base_retransmissions=args.base_retransmissions,
                refinement_retransmissions=args.refinement_retransmissions,
                fec_group_size=args.fec_group_size,
                dependency_mode=args.dependency_mode,
                congestion_controller=args.congestion_controller,
                burst_good_to_bad=args.burst_good_to_bad,
                burst_bad_to_good=args.burst_bad_to_good,
                burst_bad_loss=args.burst_bad_loss,
                seed=seed,
            )
            simulator = TransportSimulator(manifest, blobs, trace, config, utilities=utilities)
            for policy in args.policies:
                result = simulator.run(policy)
                for row in result.packet_events:
                    packet_rows.append({
                        "scene_id": manifest.scene_id,
                        "trace_id": trace_path.stem,
                        "seed": seed,
                        **row,
                    })
                rows = result.frame_rows(manifest.scene_id, trace_path.stem)
                for row, snapshot in zip(rows, result.snapshots):
                    row["seed"] = seed
                    row["layer_fractions"] = list(snapshot.layer_fractions)
                    row.update({"psnr": None, "ssim": None, "lpips": None, "flicker": None})
                if args.render_synthetic:
                    render_jobs.append((rows, result))
                qoe_rows.extend(rows)
                summaries.append({
                    "scene_id": manifest.scene_id,
                    "trace_id": trace_path.stem,
                    "seed": seed,
                    "dependency_mode": args.dependency_mode,
                    "fec_group_size": args.fec_group_size,
                    **result.summary,
                })
                print(json.dumps(summaries[-1], sort_keys=True))

    if args.render_synthetic:
        profile = render_qoe_batched(
            render_jobs,
            manifest,
            blobs,
            args.device,
            args.width,
            args.height,
            args.render_world_batch,
        )
        print(json.dumps(profile, sort_keys=True))
    else:
        profile = None

    output = Path(args.output)
    writer = TraceWriter(output)
    writer.write_transport_events(packet_rows)
    writer.write_qoe(qoe_rows)
    pd.DataFrame(summaries).to_parquet(output / "summaries.parquet", index=False, compression="zstd")
    (output / "summaries.json").write_text(json.dumps(summaries, indent=2) + "\n", encoding="utf-8")
    if profile is not None:
        (output / "render_profile.json").write_text(
            json.dumps(profile, indent=2, sort_keys=True) + "\n", encoding="utf-8"
        )


if __name__ == "__main__":
    main()


==> anc/scripts/run_cvar_fraction_ablation.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -ne 4 ]]; then
  echo "usage: $0 <ply-directory> <train-cameras.npz> <test-cameras.npz> <output-root>" >&2
  exit 2
fi

PLY_DIR="$1"
TRAIN_CAMERAS="$2"
TEST_CAMERAS="$3"
OUTPUT_ROOT="$4"
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
PYTHON_BIN="${PYTHON_BIN:-python3}"
MAX_PARALLEL="${MAX_PARALLEL:-4}"
FRACTIONS="${CVAR_FRACTIONS:-0.05 0.10 0.20}"
SEEDS="${ABLATION_SEEDS:-13 29 47}"

mkdir -p "$OUTPUT_ROOT/logs"

run_one() {
  local fraction="$1"
  local seed="$2"
  local fraction_tag="${fraction/./}"
  local run_name="cvarfrac_${fraction_tag}_seed${seed}"
  local output="$OUTPUT_ROOT/$run_name"
  local log="$OUTPUT_ROOT/logs/$run_name.log"

  if [[ -s "$output/results.json" ]]; then
    printf 'skip completed run %s\n' "$run_name"
    return 0
  fi

  mkdir -p "$output"
  CUDA_VISIBLE_DEVICES=0 PYTHONPATH="$ROOT/src" "$PYTHON_BIN" \
    "$ROOT/scripts/evaluate_real_scene.py" \
    --ply-dir "$PLY_DIR" \
    --train-cameras "$TRAIN_CAMERAS" \
    --test-cameras "$TEST_CAMERAS" \
    --scene-id dnerf-bouncingballs \
    --output "$output" \
    --steps 400 \
    --worlds 64 \
    --candidate-multiplier 2 \
    --hard-world-fraction 0.25 \
    --cluster-size 1024 \
    --rank 2 \
    --seed "$seed" \
    --learning-rate 0.0005 \
    --rate-weight 0.0 \
    --warmup-fraction 0.20 \
    --cvar-weight 0.30 \
    --cvar-fraction "$fraction" \
    --flicker-weight 0.10 \
    --prefix-reconstruction-weight 0.50 \
    --prefix-weight 2.0 \
    --train-quantizers-only \
    --clean-anchor-worlds 64 \
    --quant-step-scale 0.25 \
    --eval-frame-batch 4 \
    --skip-bitstream-encode \
    >"$log" 2>&1
}

running=0
failed=0
for fraction in $FRACTIONS; do
  for seed in $SEEDS; do
    run_one "$fraction" "$seed" &
    running=$((running + 1))
    if (( running >= MAX_PARALLEL )); then
      if ! wait -n; then
        failed=1
      fi
      running=$((running - 1))
    fi
  done
done

while (( running > 0 )); do
  if ! wait -n; then
    failed=1
  fi
  running=$((running - 1))
done

if (( failed != 0 )); then
  echo "one or more CVaR-fraction runs failed" >&2
  exit 1
fi

"$PYTHON_BIN" "$ROOT/scripts/summarize_objective_sensitivity.py" \
  --input "$OUTPUT_ROOT" \
  --output "$(dirname "$OUTPUT_ROOT")/summary.json"


==> anc/scripts/run_hard_world_ablation.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import PacketConditionedTrainer
from run_packet_training_ablation import evaluate, training_variant


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--seeds", nargs="+", type=int, default=[13, 29, 47])
    parser.add_argument("--steps", type=int, default=200)
    parser.add_argument("--worlds", type=int, default=192)
    parser.add_argument("--candidate-multiplier", type=int, default=4)
    parser.add_argument("--candidate-chunk", type=int, default=192)
    parser.add_argument("--heldout-worlds", type=int, default=192)
    parser.add_argument("--gaussians", type=int, default=500_000)
    parser.add_argument("--cluster-size", type=int, default=31_250)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--scene-seed", type=int, default=7)
    parser.add_argument("--output", default="runs/hard_world_ablation")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    rows = []
    scene = make_synthetic_dynamic_scene(
        n_gaussians=args.gaussians,
        width=args.width,
        height=args.height,
        device="cuda",
        render_ground_truth=True,
        seed=args.scene_seed,
        motion_modes=4,
    )
    cluster_ids = cluster_scene(scene, target_size=args.cluster_size)
    for seed in args.seeds:
        for variant in ("random_cvar", "budget_stratified_hard_worlds"):
            torch.manual_seed(seed)
            torch.cuda.empty_cache()
            torch.cuda.reset_peak_memory_stats()
            model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=2).cuda()
            config, sampler = training_variant("mixed_erasure_cvar", seed, args.steps, args.worlds)
            if variant == "budget_stratified_hard_worlds":
                config.hard_world_candidate_multiplier = args.candidate_multiplier
                config.hard_world_chunk = args.candidate_chunk
                config.hard_world_budget_bins = 4
            run_dir = output / variant / f"seed_{seed}"
            trainer = PacketConditionedTrainer(model, scene, run_dir, config, sampler)
            started = time.perf_counter()
            trainer.train()
            metrics = evaluate(trainer, scene, args.heldout_worlds, seed)
            row = {
                "variant": variant,
                "seed": seed,
                "gaussians": args.gaussians,
                "training_worlds": args.worlds,
                "candidate_worlds": args.worlds * (
                    args.candidate_multiplier if variant == "budget_stratified_hard_worlds" else 1
                ),
                "steps": args.steps,
                "seconds": time.perf_counter() - started,
                "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
                "config": asdict(config),
                "metrics": metrics,
            }
            rows.append(row)
            (output / "results.json").write_text(
                json.dumps(rows, indent=2, sort_keys=True) + "\n", encoding="utf-8"
            )
            print(json.dumps(row, sort_keys=True), flush=True)
            del trainer, model
            torch.cuda.empty_cache()


if __name__ == "__main__":
    main()


==> anc/scripts/run_light4gs_baseline.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -lt 5 || $# -gt 6 ]]; then
  echo "usage: $0 <scene-id> <scene-data> <config.py> <output> <rlambda> [port]" >&2
  exit 2
fi

SCENE_ID="$1"
SCENE_DATA="$2"
CONFIG="$3"
OUTPUT="$4"
RLAMBDA="$5"
PORT="${6:-6009}"
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
LIGHT_ROOT="${LIGHT4GS_ROOT:-$ROOT/.external/Light4GS}"
LIGHT_PYTHON="${LIGHT4GS_PYTHON:-/root/.venvs/light4gs/bin/python}"
SCENE_DATA="$(cd "$SCENE_DATA" && pwd)"
CONFIG="$(cd "$(dirname "$CONFIG")" && pwd)/$(basename "$CONFIG")"
mkdir -p "$OUTPUT"
OUTPUT="$(cd "$OUTPUT" && pwd)"
LIGHT_ROOT="$(cd "$LIGHT_ROOT" && pwd)"
MODEL="$OUTPUT/model"
WORK="$OUTPUT/work"
PYTHONPATH_LIGHT="$LIGHT_ROOT/submodules/simple-knn:$LIGHT_ROOT/submodules/depth-diff-gaussian-rasterization:$LIGHT_ROOT"
export CUDA_VISIBLE_DEVICES="${CUDA_VISIBLE_DEVICES:-0}"

if [[ -s "$OUTPUT/rd_point.json" ]]; then
  echo "skip completed Light4GS point $OUTPUT"
  exit 0
fi

mkdir -p "$MODEL" "$WORK/log" "$WORK/bitstream"
PYTHONPATH="$PYTHONPATH_LIGHT" "$LIGHT_PYTHON" - <<'PY' >"$OUTPUT/cuda_preflight.log" 2>&1
import os
import torch

print("CUDA_VISIBLE_DEVICES", os.environ.get("CUDA_VISIBLE_DEVICES"))
print("torch", torch.__version__, "cuda", torch.version.cuda)
print("available", torch.cuda.is_available(), "count", torch.cuda.device_count())
if not torch.cuda.is_available() or torch.cuda.device_count() < 1:
    raise SystemExit("Light4GS CUDA preflight failed")
print("device", torch.cuda.get_device_name(0))
PY
(
  cd "$WORK"
  PYTHONPATH="$PYTHONPATH_LIGHT" "$LIGHT_PYTHON" "$LIGHT_ROOT/train.py" \
    -s "$SCENE_DATA" \
    --model_path "$MODEL" \
    --expname "$SCENE_ID/rlambda_$RLAMBDA" \
    --configs "$CONFIG" \
    --rlambda "$RLAMBDA" \
    --prune_iterations 99999999 \
    --port "$PORT"
) >"$OUTPUT/train.log" 2>&1

(
  cd "$WORK"
  PYTHONPATH="$PYTHONPATH_LIGHT" "$LIGHT_PYTHON" "$LIGHT_ROOT/render.py" \
    -s "$SCENE_DATA" \
    --model_path "$MODEL" \
    --configs "$CONFIG" \
    --iteration 30000 \
    --skip_train \
    --skip_video
) >"$OUTPUT/render.log" 2>&1

MAIN_PYTHON="${MAIN_PYTHON:-/venv/main/bin/python}"
PYTHONPATH="$ROOT/src" "$MAIN_PYTHON" "$ROOT/scripts/measure_render_sequence.py" \
  --renders "$MODEL/test/ours_30000/renders" \
  --ground-truth "$MODEL/test/ours_30000/gt" \
  --output "$OUTPUT/metrics.json" \
  >"$OUTPUT/metrics.log" 2>&1

"$MAIN_PYTHON" - "$OUTPUT" "$RLAMBDA" <<'PY'
import json
from pathlib import Path
import re
import sys

output = Path(sys.argv[1])
rlambda = float(sys.argv[2])
metrics = json.loads((output / "metrics.json").read_text(encoding="utf-8"))
log = (output / "train.log").read_text(encoding="utf-8", errors="ignore")
matches = re.findall(r"\[FINAL\] Total storage \(MB\):\s*([0-9.]+)", log)
if not matches:
    raise SystemExit("Light4GS training log does not contain final storage")
storage_mib = float(matches[-1])
point = {
    "wire_bytes": round(storage_mib * 1024 * 1024),
    "psnr": metrics["psnr"],
    "ssim": metrics["ssim"],
    "lpips": metrics["lpips"],
    "temporal_lpips": metrics["temporal_lpips"],
    "flicker": metrics["flicker"],
    "rlambda": rlambda,
    "reported_storage_mib": storage_mib,
    "upstream_pruning": "disabled_missing_count_gaussians_symbol",
}
(output / "rd_point.json").write_text(
    json.dumps(point, indent=2, sort_keys=True) + "\n",
    encoding="utf-8",
)
print(json.dumps(point, sort_keys=True))
PY


==> anc/scripts/run_packet_training_ablation.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from dataclasses import asdict
import json
import math
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.network import (
    NetworkWorldSampler,
    WorldDistribution,
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
)
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import (
    PacketConditionedTrainer,
    PacketConditionedTrainingConfig,
)


def training_variant(name: str, seed: int, steps: int, worlds: int):
    common = dict(
        steps=steps,
        world_batch=worlds,
        seed=seed,
        checkpoint_every=0,
        save_final_checkpoint=False,
        log_every=max(1, steps // 8),
    )
    erasure_only = dict(
        bandwidth_min_mbps=200.0,
        bandwidth_max_mbps=200.0,
        rtt_min_ms=10.0,
        rtt_max_ms=10.0,
        deadline_min_ms=100.0,
        deadline_max_ms=100.0,
    )
    if name == "reconstruction_only":
        config = PacketConditionedTrainingConfig(
            **common,
            warmup_fraction=1.0,
            cvar_weight=0.0,
            flicker_weight=0.0,
            flicker_every=0,
            prefix_reconstruction_weight=0.0,
            prefix_weight=0.0,
            prefix_every=0,
        )
        distribution = WorldDistribution(**erasure_only, iid_loss_max=0.0, burst_probability=0.0)
    elif name == "iid_erasure":
        config = PacketConditionedTrainingConfig(
            **common, cvar_weight=0.0, flicker_weight=0.0, flicker_every=0,
            prefix_reconstruction_weight=0.0, prefix_weight=0.0, prefix_every=0,
        )
        distribution = WorldDistribution(**erasure_only, iid_loss_max=0.10, burst_probability=0.0)
    elif name == "burst_erasure":
        config = PacketConditionedTrainingConfig(
            **common, cvar_weight=0.0, flicker_weight=0.0, flicker_every=0,
            prefix_reconstruction_weight=0.0, prefix_weight=0.0, prefix_every=0,
        )
        distribution = WorldDistribution(
            **erasure_only, iid_loss_max=0.0, burst_probability=1.0,
            p_good_to_bad=0.04, p_bad_to_good=0.25, good_loss=0.001, bad_loss=0.65,
        )
    elif name == "burst_cvar":
        config = PacketConditionedTrainingConfig(
            **common, cvar_weight=0.30, flicker_weight=0.0, flicker_every=0,
            prefix_reconstruction_weight=0.0, prefix_weight=0.0, prefix_every=0,
        )
        distribution = WorldDistribution(
            **erasure_only, iid_loss_max=0.0, burst_probability=1.0,
            p_good_to_bad=0.04, p_bad_to_good=0.25, good_loss=0.001, bad_loss=0.65,
        )
    elif name == "full_objective":
        config = PacketConditionedTrainingConfig(**common)
        distribution = WorldDistribution()
    elif name == "mixed_erasure_cvar":
        config = PacketConditionedTrainingConfig(
            **common,
            cvar_weight=0.30,
            clean_anchor_worlds=max(1, worlds // 4),
        )
        distribution = WorldDistribution(
            **erasure_only,
            iid_loss_max=0.10,
            burst_probability=0.50,
            p_good_to_bad=0.04,
            p_bad_to_good=0.25,
            good_loss=0.001,
            bad_loss=0.65,
        )
    else:
        raise ValueError(name)
    return config, NetworkWorldSampler(distribution, seed=seed)


def random_delivery_masks(
    trainer: PacketConditionedTrainer,
    scenario: str,
    worlds: int,
    seed: int,
) -> torch.Tensor:
    device = trainer.packet_sizes.device
    packets = trainer.packet_sizes.numel()
    generator = torch.Generator(device=device).manual_seed(seed)
    if scenario == "clean":
        delivered = torch.ones(1, packets, dtype=torch.bool, device=device)
    elif scenario == "iid_5pct":
        delivered = torch.rand(worlds, packets, generator=generator, device=device) >= 0.05
    elif scenario == "burst":
        state = torch.zeros(worlds, dtype=torch.bool, device=device)
        delivered = torch.ones(worlds, packets, dtype=torch.bool, device=device)
        for packet in range(packets):
            transition = torch.rand(worlds, generator=generator, device=device)
            state = torch.where(state, transition >= 0.25, transition < 0.04)
            loss_probability = torch.where(
                state,
                torch.full((worlds,), 0.65, device=device),
                torch.full((worlds,), 0.001, device=device),
            )
            delivered[:, packet] = torch.rand(worlds, generator=generator, device=device) >= loss_probability
    elif scenario == "bandwidth_deadline":
        distribution = WorldDistribution(
            bandwidth_min_mbps=2.0,
            bandwidth_max_mbps=20.0,
            rtt_min_ms=40.0,
            rtt_max_ms=200.0,
            deadline_min_ms=33.3,
            deadline_max_ms=100.0,
            iid_loss_max=0.05,
            burst_probability=0.5,
        )
        delivered = NetworkWorldSampler(distribution, seed=seed).sample(
            trainer.packet_sizes, worlds, device=device
        ).delivered
    else:
        raise ValueError(scenario)
    delivered = enforce_packet_dependencies(delivered, trainer.dependencies)
    return packet_mask_to_cluster_layers(
        delivered,
        trainer.packet_clusters,
        trainer.packet_layers,
        trainer.model.n_clusters,
        trainer.model.n_layers,
    )


@torch.no_grad()
def evaluate(
    trainer: PacketConditionedTrainer,
    scene,
    heldout_worlds: int,
    seed: int,
) -> list[dict]:
    model = trainer.model
    device = model.canonical_means.device
    rows = []
    clean_psnr = None
    frame_ids = sorted({0, scene.n_frames // 3, 2 * scene.n_frames // 3, scene.n_frames - 1})
    for scenario in ("clean", "iid_5pct", "burst", "bandwidth_deadline"):
        mask = random_delivery_masks(trainer, scenario, heldout_worlds, seed + 1000)
        mse_sum = torch.zeros(mask.shape[0], device=device)
        ssim_sum = torch.zeros_like(mse_sum)
        for frame in frame_ids:
            state = model(frame, mask, quantize=True)
            prediction, _ = render_worlds(
                state,
                scene.viewmats[frame, 0],
                scene.Ks[frame, 0],
                scene.width,
                scene.height,
            )
            target = scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prediction)
            mse_sum += (prediction - target).square().mean(dim=(1, 2, 3))
            ssim_sum += 1.0 - ssim_loss(prediction, target)
        mse = mse_sum / len(frame_ids)
        psnr = -10.0 * torch.log10(mse.clamp_min(1e-12))
        ssim = ssim_sum / len(frame_ids)
        if scenario == "clean":
            clean_psnr = float(psnr.mean())
        threshold = float(clean_psnr) - 3.0
        ordered = torch.sort(psnr).values
        tail = ordered[:max(1, math.ceil(0.10 * ordered.numel()))]
        rows.append({
            "scenario": scenario,
            "worlds": int(mask.shape[0]),
            "psnr_mean": float(psnr.mean()),
            "psnr_p10": float(torch.quantile(psnr, 0.10)),
            "psnr_worst10_mean": float(tail.mean()),
            "ssim_mean": float(ssim.mean()),
            "cliff_fraction_3db": float((psnr < threshold).float().mean()),
        })
    return rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--variants", nargs="+", default=[
        "reconstruction_only", "iid_erasure", "burst_erasure", "burst_cvar", "full_objective",
    ])
    parser.add_argument("--seeds", nargs="+", type=int, default=[13, 29, 47])
    parser.add_argument("--scene-seed", type=int, default=7)
    parser.add_argument("--steps", type=int, default=160)
    parser.add_argument("--worlds", type=int, default=96)
    parser.add_argument("--heldout-worlds", type=int, default=64)
    parser.add_argument("--gaussians", type=int, default=800_000)
    parser.add_argument("--cluster-size", type=int, default=4096)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--output", default="runs/packet_training_ablation")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    all_rows = []
    for seed in args.seeds:
        torch.manual_seed(seed)
        scene = make_synthetic_dynamic_scene(
            n_gaussians=args.gaussians,
            width=args.width,
            height=args.height,
            device="cuda",
            render_ground_truth=True,
            seed=args.scene_seed,
        )
        cluster_ids = cluster_scene(scene, target_size=args.cluster_size)
        for variant in args.variants:
            torch.cuda.empty_cache()
            torch.cuda.reset_peak_memory_stats()
            started = time.perf_counter()
            model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=4).cuda()
            config, sampler = training_variant(variant, seed, args.steps, args.worlds)
            run_dir = output / variant / f"seed_{seed}"
            trainer = PacketConditionedTrainer(model, scene, run_dir, config, sampler)
            trainer.train()
            metrics = evaluate(trainer, scene, args.heldout_worlds, seed)
            row = {
                "variant": variant,
                "seed": seed,
                "gaussians": args.gaussians,
                "training_worlds": args.worlds,
                "steps": args.steps,
                "seconds": time.perf_counter() - started,
                "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
                "config": asdict(config),
                "metrics": metrics,
            }
            all_rows.append(row)
            (output / "results.json").write_text(
                json.dumps(all_rows, indent=2, sort_keys=True) + "\n", encoding="utf-8"
            )
            print(json.dumps({
                "variant": variant,
                "seed": seed,
                "seconds": row["seconds"],
                "peak_allocator_bytes": row["peak_allocator_bytes"],
                "metrics": metrics,
            }, sort_keys=True), flush=True)
            del trainer, model
            torch.cuda.empty_cache()


if __name__ == "__main__":
    main()


==> anc/scripts/run_saved_state_metric_pass.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -lt 7 || $# -gt 8 ]]; then
  echo "usage: $0 <scene-id> <ply-directory> <train-cameras.npz> <test-cameras.npz> <state.pt> <rank> <output> [eval-frame-batch]" >&2
  exit 2
fi

SCENE_ID="$1"
PLY_DIR="$2"
TRAIN_CAMERAS="$3"
TEST_CAMERAS="$4"
STATE_PATH="$5"
RANK="$6"
OUTPUT="$7"
EVAL_FRAME_BATCH="${8:-1}"
ROOT="$(cd "$(dirname "$0")/.." && pwd)"
PYTHON_BIN="${PYTHON_BIN:-python3}"

mkdir -p "$OUTPUT"
PYTHONPATH="$ROOT/src" "$PYTHON_BIN" "$ROOT/scripts/evaluate_real_scene.py" \
  --ply-dir "$PLY_DIR" \
  --train-cameras "$TRAIN_CAMERAS" \
  --test-cameras "$TEST_CAMERAS" \
  --scene-id "$SCENE_ID" \
  --output "$OUTPUT" \
  --steps 1 \
  --worlds 64 \
  --cluster-size 1024 \
  --rank "$RANK" \
  --load-state "$STATE_PATH" \
  --evaluation-only \
  --eval-frame-batch "$EVAL_FRAME_BATCH"


==> anc/scripts/run_temporal_rank_ablation.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path
import sys
import time

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.network import NetworkWorldSampler
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import (
    PacketConditionedTrainer,
    PacketConditionedTrainingConfig,
)
from run_packet_training_ablation import evaluate
from run_packet_training_ablation import training_variant


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ranks", nargs="+", type=int, default=[1, 2, 4, 8])
    parser.add_argument("--seeds", nargs="+", type=int, default=[13, 29, 47])
    parser.add_argument("--gaussians", type=int, default=500_000)
    parser.add_argument("--cluster-size", type=int, default=31_250)
    parser.add_argument("--worlds", type=int, default=256)
    parser.add_argument("--width", type=int, default=160)
    parser.add_argument("--height", type=int, default=90)
    parser.add_argument("--scene-seed", type=int, default=7)
    parser.add_argument("--motion-modes", type=int, default=1)
    parser.add_argument("--train-steps", type=int, default=0)
    parser.add_argument("--output", default="runs/temporal_rank_ablation")
    args = parser.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    scene = make_synthetic_dynamic_scene(
        n_gaussians=args.gaussians,
        width=args.width,
        height=args.height,
        device="cuda",
        render_ground_truth=True,
        seed=args.scene_seed,
        motion_modes=args.motion_modes,
    )
    cluster_ids = cluster_scene(scene, target_size=args.cluster_size)
    rows = []
    for rank in args.ranks:
        for seed in args.seeds:
            torch.cuda.empty_cache()
            model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=rank).cuda()
            if args.train_steps > 0:
                config, sampler = training_variant(
                    "mixed_erasure_cvar", seed, args.train_steps, args.worlds
                )
            else:
                config = PacketConditionedTrainingConfig(
                    steps=0,
                    world_batch=args.worlds,
                    checkpoint_every=0,
                    save_final_checkpoint=False,
                )
                sampler = NetworkWorldSampler(seed=seed)
            trainer = PacketConditionedTrainer(
                model,
                scene,
                output / f"rank_{rank}" / f"seed_{seed}",
                config,
                sampler,
            )
            if args.train_steps > 0:
                trainer.train()
            torch.cuda.reset_peak_memory_stats()
            started = time.perf_counter()
            metrics = evaluate(trainer, scene, args.worlds, seed)
            row = {
                "rank": rank,
                "seed": seed,
                "gaussians": args.gaussians,
                "worlds": args.worlds,
                "motion_modes": args.motion_modes,
                "train_steps": args.train_steps,
                "seconds": time.perf_counter() - started,
                "peak_allocator_bytes": int(torch.cuda.max_memory_allocated()),
                "metrics": metrics,
            }
            rows.append(row)
            (output / "results.json").write_text(
                json.dumps(rows, indent=2, sort_keys=True) + "\n", encoding="utf-8"
            )
            print(json.dumps(row, sort_keys=True), flush=True)
            del trainer, model
            torch.cuda.empty_cache()


if __name__ == "__main__":
    main()


==> anc/scripts/run_transport_monte_carlo.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
import json
import multiprocessing as mp
from pathlib import Path
import sys
import time

import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.transport import CapacityTrace, TransportConfig, TransportSimulator
from packet_conditioned_gaussians.utility import load_group_utilities_for_manifest


MANIFEST = None
BLOBS = None
TRACES = None
UTILITIES = None


def run_one(task: tuple[str, int, str, str, int, str, float, float, float]) -> tuple[dict, list[dict]]:
    (
        trace_id, seed, policy, dependency_mode, fec_group_size,
        congestion_controller, good_to_bad, bad_to_good, bad_loss,
    ) = task
    config = TransportConfig(
        duration_ms=5000.0,
        frame_interval_ms=33.333,
        startup_base_fraction=0.90,
        target_quality_utility=0.80,
        base_retransmissions=2,
        refinement_retransmissions=0,
        fec_group_size=fec_group_size,
        dependency_mode=dependency_mode,
        congestion_controller=congestion_controller,
        burst_good_to_bad=good_to_bad,
        burst_bad_to_good=bad_to_good,
        burst_bad_loss=bad_loss,
        seed=seed,
    )
    result = TransportSimulator(
        MANIFEST, BLOBS, TRACES[trace_id], config, utilities=UTILITIES
    ).run(policy)
    metadata = {
        "trace_id": trace_id,
        "seed": seed,
        "policy": policy,
        "dependency_mode": dependency_mode,
        "fec_group_size": fec_group_size,
        "congestion_controller": congestion_controller,
        "burst_good_to_bad": good_to_bad,
        "burst_bad_to_good": bad_to_good,
        "burst_bad_loss": bad_loss,
    }
    summary = {**metadata, **result.summary}
    frames = [{**metadata, **row} for row in result.frame_rows(MANIFEST.scene_id, trace_id)]
    return summary, frames


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--trace-dir", action="append", default=[])
    parser.add_argument("--seeds", type=int, default=200)
    parser.add_argument("--workers", type=int, default=20)
    parser.add_argument("--utilities")
    parser.add_argument("--utility-tail-weight", type=float, default=0.25)
    parser.add_argument("--utility-variance-weight", type=float, default=0.05)
    parser.add_argument("--output", default="runs/transport_monte_carlo")
    parser.add_argument(
        "--controllers",
        nargs="+",
        choices=["newreno", "bbr_model"],
        default=["newreno", "bbr_model"],
    )
    args = parser.parse_args()
    trace_dirs = args.trace_dir or ["traces/synthetic", ".external/network_traces"]

    global MANIFEST, BLOBS, TRACES, UTILITIES
    scene = make_synthetic_dynamic_scene(n_frames=8, n_gaussians=256, width=64, height=40)
    representation = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 16), rank=4)
    MANIFEST, BLOBS = PacketizedGaussianCodec.encode(representation, scene.content_hash())
    if args.utilities:
        UTILITIES = load_group_utilities_for_manifest(
            args.utilities,
            MANIFEST,
            tail_weight=args.utility_tail_weight,
            variance_weight=args.utility_variance_weight,
        )
    trace_paths = sorted(
        path for directory in trace_dirs for path in Path(directory).glob("*.csv")
    )
    TRACES = {path.stem: CapacityTrace.from_csv(path) for path in trace_paths}
    if not TRACES:
        raise SystemExit("no trace files found")

    burst_settings = [(0.0, 1.0, 0.0), (0.01, 0.20, 0.70)]
    tasks = [
        (trace_id, seed, policy, dependency_mode, fec_group_size, controller, *burst)
        for trace_id in TRACES
        for seed in range(args.seeds)
        for policy in ("layered", "dash", "dependency", "deadline_utility")
        for dependency_mode in ("layered", "independent")
        for fec_group_size in (0, 4)
        for controller in args.controllers
        for burst in burst_settings
    ]
    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    summaries: list[dict] = []
    trajectories: list[dict] = []
    started = time.perf_counter()
    context = mp.get_context("fork")
    with ProcessPoolExecutor(max_workers=args.workers, mp_context=context) as pool:
        futures = [pool.submit(run_one, task) for task in tasks]
        for completed, future in enumerate(as_completed(futures), 1):
            summary, frames = future.result()
            summaries.append(summary)
            trajectories.extend(frames)
            if completed % 250 == 0 or completed == len(tasks):
                elapsed = time.perf_counter() - started
                print(json.dumps({
                    "completed": completed,
                    "total": len(tasks),
                    "elapsed_s": elapsed,
                    "simulations_per_s": completed / elapsed,
                    "trajectory_rows_in_memory": len(trajectories),
                }), flush=True)

    summary_frame = pd.DataFrame(summaries)
    trajectory_frame = pd.DataFrame(trajectories)
    summary_frame.to_parquet(output / "summaries.parquet", index=False, compression="zstd")
    trajectory_frame.to_parquet(output / "qoe_trajectories.parquet", index=False, compression="zstd")
    grouped = (
        summary_frame.groupby([
            "trace_id", "policy", "dependency_mode", "fec_group_size",
            "congestion_controller", "burst_good_to_bad", "burst_bad_loss",
        ], as_index=False)
        .agg({
            "startup_latency_ms": ["mean", "median"],
            "deadline_miss_rate": ["mean", "median"],
            "sent_bytes": "mean",
            "wasted_bytes": "mean",
            "final_quality_utility": "mean",
        })
    )
    grouped.columns = ["_".join(item).rstrip("_") for item in grouped.columns.to_flat_index()]
    grouped.to_parquet(output / "aggregate.parquet", index=False, compression="zstd")
    metadata = {
        "traces": sorted(TRACES),
        "simulations": len(summaries),
        "trajectory_rows": len(trajectories),
        "workers": args.workers,
        "seeds": args.seeds,
        "controllers": args.controllers,
        "seconds": time.perf_counter() - started,
        "utility_source": args.utilities or "fixed_layer_weights",
        "summary_memory_bytes": int(summary_frame.memory_usage(deep=True).sum()),
        "trajectory_memory_bytes": int(trajectory_frame.memory_usage(deep=True).sum()),
    }
    (output / "metadata.json").write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(metadata, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/run_with_gpu_telemetry.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import csv
import json
from pathlib import Path
import subprocess
import sys
import threading
import time


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", required=True)
    parser.add_argument("--interval", type=float, default=0.2)
    parser.add_argument("command", nargs=argparse.REMAINDER)
    args = parser.parse_args()
    command = args.command[1:] if args.command[:1] == ["--"] else args.command
    if not command:
        raise SystemExit("a command is required after --")

    samples: list[dict[str, float]] = []
    stop = threading.Event()

    def sample() -> None:
        while not stop.is_set():
            sampled_at = time.monotonic()
            try:
                row = subprocess.check_output([
                    "nvidia-smi",
                    "--query-gpu=utilization.gpu,memory.used,power.draw,temperature.gpu",
                    "--format=csv,noheader,nounits",
                ], text=True, timeout=2.0).strip().splitlines()[0]
                utilization, memory, power, temperature = [float(item.strip()) for item in row.split(",")]
                samples.append({
                    "monotonic_s": sampled_at,
                    "utilization_percent": utilization,
                    "memory_mib": memory,
                    "power_w": power,
                    "temperature_c": temperature,
                })
            except (OSError, subprocess.SubprocessError, ValueError, IndexError):
                pass
            stop.wait(args.interval)

    thread = threading.Thread(target=sample, daemon=True)
    started = time.monotonic()
    thread.start()
    completed = subprocess.run(command, check=False)
    finished = time.monotonic()
    stop.set()
    thread.join(timeout=3.0)

    energy = 0.0
    for previous, current in zip(samples, samples[1:]):
        elapsed = current["monotonic_s"] - previous["monotonic_s"]
        energy += 0.5 * elapsed * (previous["power_w"] + current["power_w"])
    result = {
        "command": command,
        "returncode": completed.returncode,
        "elapsed_seconds": finished - started,
        "energy_joules": energy,
        "samples": len(samples),
        "mean_power_w": sum(item["power_w"] for item in samples) / max(1, len(samples)),
        "mean_utilization_percent": sum(item["utilization_percent"] for item in samples) / max(1, len(samples)),
        "peak_memory_mib": max((item["memory_mib"] for item in samples), default=0.0),
        "peak_temperature_c": max((item["temperature_c"] for item in samples), default=0.0),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    with output.with_suffix(".csv").open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=[
            "monotonic_s", "utilization_percent", "memory_mib", "power_w", "temperature_c",
        ])
        writer.writeheader()
        writer.writerows(samples)
    if completed.returncode:
        sys.exit(completed.returncode)


if __name__ == "__main__":
    main()


==> anc/scripts/run_wu2023_baseline.py <==
#!/usr/bin/env python3
"""4DGS [wu2024four] dynamic-representation baseline under per-frame uniform quantization.

This is an honest rate--distortion baseline for the comparative study: it takes
the trained per-timestamp 4D Gaussian Splatting representation (exported as a PLY
sequence) and compresses it with independent per-frame uniform quantization --- no
temporal basis, no progressive layering, no packet conditioning. It therefore
isolates the structured codec's contribution from plain quantization of the same
Gaussians. Rate is the project's shared code-length proxy; distortion is rendered
with the same gsplat path and scored with the same metrics as the method, against
the same ground truth. It is not Wu et al.'s own compressor (4DGS is a
representation, not a codec); the manuscript must describe it as such.
"""
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.losses import ssim_loss
from packet_conditioned_gaussians.quantization import quantization_bit_proxy
from packet_conditioned_gaussians.render import render_worlds
from packet_conditioned_gaussians.types import GaussianState

# Per-attribute base quantization steps, matched to the codec's LearnedQuantizer
# initial steps so the rate accounting is comparable across method and baseline.
BASE_STEPS = {
    "means": 2e-3,
    "log_scales": 2e-3,
    "quats": 2e-3,
    "opacity_logit": 3e-3,
    "colors": 2e-3,
}


def _quantize(value: torch.Tensor, step: float) -> tuple[torch.Tensor, torch.Tensor]:
    """Uniform-quantize and return (dequantized value, code-length-proxy bits)."""
    s = torch.tensor(step, device=value.device, dtype=value.dtype)
    q = torch.round(value / s) * s
    bits = quantization_bit_proxy(value, s)
    return q, bits


def _quantize_frames(scene, rate: float):
    """Return quantized per-frame GaussianState tensors and total wire bytes."""
    eps = 1e-7
    log_scales = scene.scales.clamp_min(eps).log()
    opacity_logit = torch.logit(scene.opacities.clamp(1e-5, 1 - 1e-5))
    bits = torch.zeros((), device=scene.means.device)
    qm, b = _quantize(scene.means, BASE_STEPS["means"] * rate); bits = bits + b
    qs, b = _quantize(log_scales, BASE_STEPS["log_scales"] * rate); bits = bits + b
    qq, b = _quantize(scene.quats, BASE_STEPS["quats"] * rate); bits = bits + b
    qo, b = _quantize(opacity_logit, BASE_STEPS["opacity_logit"] * rate); bits = bits + b
    qc, b = _quantize(scene.colors, BASE_STEPS["colors"] * rate); bits = bits + b
    state = GaussianState(
        means=qm,
        quats=torch.nn.functional.normalize(qq, dim=-1),
        scales=qs.exp().clamp_min(eps),
        opacities=torch.sigmoid(qo),
        colors=qc,
    )
    return state, float(bits) / 8.0


@torch.no_grad()
def _render_all(scene, state: GaussianState) -> torch.Tensor:
    """Render every frame as one batched world with its own camera."""
    frames = []
    for frame in range(scene.n_frames):
        single = GaussianState(*(t[frame] for t in state.tensors()))
        rgb, _ = render_worlds(single, scene.viewmats[frame, 0], scene.Ks[frame, 0], scene.width, scene.height)
        frames.append(rgb[0])
    return torch.stack(frames)  # [T,H,W,3]


@torch.no_grad()
def _metrics(renders: torch.Tensor, gt: torch.Tensor, perceptual) -> dict:
    """psnr/ssim/lpips/temporal_lpips/flicker, matching measure_render_sequence."""
    T = renders.shape[0]
    mse = (renders - gt).square().mean().item()
    ssim = float(1.0 - ssim_loss(renders, gt).mean())
    lp = 0.0
    tlp = 0.0
    flk = 0.0
    for i in range(T):
        r = renders[i].permute(2, 0, 1)[None] * 2 - 1
        g = gt[i].permute(2, 0, 1)[None] * 2 - 1
        lp += float(perceptual(r, g))
        if i > 0:
            rd = (renders[i] - renders[i - 1]).permute(2, 0, 1)[None]
            gd = (gt[i] - gt[i - 1]).permute(2, 0, 1)[None]
            tlp += float(perceptual(rd, gd))
            flk += float((rd - gd).abs().mean())
    return {
        "psnr": min(60.0, -10.0 * math.log10(max(mse, 1e-12))),
        "ssim": ssim,
        "lpips": lp / T,
        "temporal_lpips": tlp / max(1, T - 1),
        "flicker": flk / max(1, T - 1),
    }


@torch.no_grad()
def _per_frame_psnr(renders: torch.Tensor, gt: torch.Tensor) -> torch.Tensor:
    mse = (renders - gt).square().mean(dim=(1, 2, 3)).clamp_min(1e-12)
    return torch.clamp(-10.0 * torch.log10(mse), max=60.0)


def main() -> None:
    p = argparse.ArgumentParser()
    p.add_argument("--ply-dir", required=True)
    p.add_argument("--test-cameras", required=True)
    p.add_argument("--scene-id", required=True)
    p.add_argument("--output", required=True)
    p.add_argument("--rates", default="4.0,2.0,1.0,0.5")
    p.add_argument("--erasure-probability", type=float, default=0.05)
    p.add_argument("--seed", type=int, default=20260615)
    args = p.parse_args()
    if not torch.cuda.is_available():
        raise SystemExit("CUDA is required")
    device = "cuda"
    import lpips
    perceptual = lpips.LPIPS(net="alex").to(device).eval()

    scene = PLYSequenceAdapter(args.ply_dir, args.test_cameras, args.scene_id).load(device)
    if scene.gt_rgb is None:
        raise SystemExit(f"{args.test_cameras}: no gt_rgb; cannot score baseline distortion")
    gt = scene.gt_rgb[:, 0]  # [T,H,W,3]

    rates = sorted({float(x) for x in args.rates.split(",")}, reverse=True)  # coarse -> fine
    rd_points = []
    for rate in rates:
        state, wire_bytes = _quantize_frames(scene, rate)
        renders = _render_all(scene, state)
        m = _metrics(renders, gt, perceptual)
        m["wire_bytes"] = wire_bytes
        rd_points.append(m)
        print(json.dumps({"phase": "rd_point", "rate": rate, **{k: round(v, 4) for k, v in m.items()}}), flush=True)
    rd_points = sorted(rd_points, key=lambda d: d["wire_bytes"])
    if len({round(pt["wire_bytes"], 3) for pt in rd_points}) != len(rd_points):
        raise SystemExit("rate sweep produced duplicate wire_bytes; widen --rates")

    # 5% erasure loss eval at the finest rate (best operating point).
    finest = min(rates)
    state, _ = _quantize_frames(scene, finest)
    base_renders = _render_all(scene, state)
    base_psnr = _per_frame_psnr(base_renders, gt)
    g = torch.Generator(device=device).manual_seed(args.seed)
    keep = (torch.rand(scene.n_gaussians, generator=g, device=device) >= args.erasure_probability)
    erased = GaussianState(
        means=state.means, quats=state.quats, scales=state.scales,
        opacities=state.opacities * keep.unsqueeze(0), colors=state.colors,
    )
    erased_renders = _render_all(scene, erased)
    lossm = _metrics(erased_renders, gt, perceptual)
    erased_psnr = _per_frame_psnr(erased_renders, gt)
    cliff = float((base_psnr - erased_psnr >= 3.0).float().mean())

    payload = {
        "scene_id": args.scene_id,
        "baseline": "wu2023",
        "method_note": "4DGS [wu2024four] per-frame uniform quantization (representation baseline)",
        "rd_points": rd_points,
        "loss_5pct": {"psnr": lossm["psnr"], "lpips": lossm["lpips"], "cliff_fraction": cliff},
        "temporal_lpips": rd_points[-1]["temporal_lpips"],
        "flicker": rd_points[-1]["flicker"],
        "erasure_probability": args.erasure_probability,
        "monotonic_psnr_violations": sum(
            float(b["psnr"]) + 1e-9 < float(a["psnr"]) for a, b in zip(rd_points, rd_points[1:])
        ),
        "sources": {"ply_dir": args.ply_dir, "test_cameras": args.test_cameras, "rates": rates},
    }
    out = Path(args.output)
    out.parent.mkdir(parents=True, exist_ok=True)
    out.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({"phase": "done", "output": str(out), "loss_5pct": payload["loss_5pct"]}, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/scene_cycle.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [[ $# -lt 3 || $# -gt 4 ]]; then
  echo "usage: $0 <scene-id> <download-or-prepare-command> <sync-destination> [run-command]" >&2
  exit 2
fi

SCENE="$1"
PREPARE="$2"
DEST="$3"
RUN_COMMAND="${4:-${DYNAMIC_GAUSSIAN_RUN_COMMAND:-}}"
ROOT="${DYNAMIC_GAUSSIAN_SCENE_ROOT:-/root/packet_conditioned_gaussians/datasets}"
RAM_ROOT="${DYNAMIC_GAUSSIAN_RAM_ROOT:-/dev/shm/packet_conditioned_gaussians/scenes}"
RUN_ROOT="${DYNAMIC_GAUSSIAN_RUN_ROOT:-/root/packet_conditioned_gaussians/runs}"
SCENE_DIR="$ROOT/$SCENE"
RAM_SCENE_DIR="$RAM_ROOT/$SCENE"
RUN_DIR="$RUN_ROOT/$SCENE"
SCRIPT_ROOT="$(cd "$(dirname "$0")" && pwd)"
export SCENE_DIR RAM_SCENE_DIR RUN_DIR
mkdir -p "$SCENE_DIR" "$RUN_DIR" "$RAM_ROOT"

before_bytes="$(python3 -c 'import shutil, sys; print(shutil.disk_usage(sys.argv[1]).free)' "$ROOT")"
bash -lc "$PREPARE"
find "$SCENE_DIR" -type f -print0 | sort -z | xargs -0 sha256sum >"$RUN_DIR/input_sha256.txt"
"$SCRIPT_ROOT/stage_scene_ram.sh" "$SCENE_DIR" "$RAM_SCENE_DIR" \
  | tee "$RUN_DIR/ram_stage.json"

if [[ -n "$RUN_COMMAND" ]]; then
  bash -lc "$RUN_COMMAND"
else
  echo "Scene staged at $RAM_SCENE_DIR. Run training/evaluation against RAM_SCENE_DIR, then press Enter to sync and delete."
  read -r
fi
rsync -az "$RUN_DIR/" "$DEST/$SCENE/"
find "$SCENE_DIR" -mindepth 1 -delete
find "$RAM_SCENE_DIR" -mindepth 1 -delete
after_bytes="$(python3 -c 'import shutil, sys; print(shutil.disk_usage(sys.argv[1]).free)' "$ROOT")"
printf 'scene=%s ram_stage=%s free_before=%s free_after=%s\n' \
  "$SCENE" "$RAM_SCENE_DIR" "$before_bytes" "$after_bytes"


==> anc/scripts/stage_scene_ram.sh <==
#!/usr/bin/env bash
set -euo pipefail

if [ "$#" -ne 2 ]; then
  echo "usage: $0 SOURCE_DIRECTORY RAM_DIRECTORY" >&2
  exit 2
fi

SOURCE="$(cd "$1" && pwd)"
TARGET="$2"
mkdir -p "$TARGET"

source_manifest="$(mktemp)"
target_manifest="$(mktemp)"
trap 'rm -f "$source_manifest" "$target_manifest"' EXIT

(cd "$SOURCE" && find . -type f -print0 | sort -z | xargs -0 sha256sum) > "$source_manifest"
rsync -a --delete "$SOURCE/" "$TARGET/"
(cd "$TARGET" && find . -type f -print0 | sort -z | xargs -0 sha256sum) > "$target_manifest"
cmp "$source_manifest" "$target_manifest"

python3 - "$SOURCE" "$TARGET" "$source_manifest" <<'PY'
import json
from pathlib import Path
import sys

source, target, manifest = sys.argv[1:]
rows = Path(manifest).read_text(encoding="utf-8").splitlines()
payload = {
    "source": source,
    "target": target,
    "files": len(rows),
    "bytes": sum(path.stat().st_size for path in Path(target).rglob("*") if path.is_file()),
    "verified": True,
}
Path(target, ".ram_stage.json").write_text(json.dumps(payload, indent=2) + "\n", encoding="utf-8")
print(json.dumps(payload, sort_keys=True))
PY


==> anc/scripts/summarize_evidence_thresholds.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import numpy as np


SCENES = (
    "dnerf-bouncingballs", "dnerf-jumpingjacks", "hypernerf-broom2",
    "hypernerf-chicken", "8i-longdress", "8i-soldier",
)


def bd_rate_improvement(method: list[dict], baseline: list[dict]) -> float:
    method_psnr = np.array([float(row["psnr"]) for row in method])
    baseline_psnr = np.array([float(row["psnr"]) for row in baseline])
    lower = max(method_psnr.min(), baseline_psnr.min())
    upper = min(method_psnr.max(), baseline_psnr.max())
    if upper <= lower:
        raise ValueError("RD curves have no overlapping PSNR interval")
    degree = min(3, len(method) - 1, len(baseline) - 1)
    method_fit = np.polyfit(
        method_psnr,
        np.log(np.array([float(row["wire_bytes"]) for row in method])),
        degree,
    )
    baseline_fit = np.polyfit(
        baseline_psnr,
        np.log(np.array([float(row["wire_bytes"]) for row in baseline])),
        degree,
    )
    method_integral = np.polyint(method_fit)
    baseline_integral = np.polyint(baseline_fit)
    average_log_ratio = (
        np.polyval(method_integral, upper) - np.polyval(method_integral, lower)
        - np.polyval(baseline_integral, upper) + np.polyval(baseline_integral, lower)
    ) / (upper - lower)
    return 100.0 * (1.0 - math.exp(float(average_log_ratio)))


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--root", default="runs/real_scenes")
    parser.add_argument("--output", default="runs/real_scenes/thresholds.json")
    args = parser.parse_args()
    root = Path(args.root)
    rows = []
    model_ids: list[str] = []
    for scene in SCENES:
        path = root / scene / "summary.json"
        value = json.loads(path.read_text(encoding="utf-8"))
        if value.get("complete") is not True:
            raise ValueError(f"{path}: incomplete scene summary")
        method = value["method"]
        identity = method.get("model_identity")
        if not isinstance(identity, dict) or not identity.get("model_id"):
            raise ValueError(f"{path}: method model_identity.model_id is required")
        model_ids.append(str(identity["model_id"]))
        comparisons = {}
        for name, baseline in value["baselines"].items():
            comparisons[name] = bd_rate_improvement(method["rd_points"], baseline["rd_points"])
        strongest_name = min(comparisons, key=comparisons.get)
        best_lpips_name = min(
            value["baselines"],
            key=lambda name: float(value["baselines"][name]["lpips_5pct_loss"]),
        )
        best_lpips = float(value["baselines"][best_lpips_name]["lpips_5pct_loss"])
        lpips_gain = 100.0 * (
            best_lpips - float(method["lpips_5pct_loss"])
        ) / max(best_lpips, 1e-12)
        rows.append({
            "scene_id": scene,
            "strongest_rd_baseline": strongest_name,
            "bd_rate_improvement_percent": comparisons[strongest_name],
            "strongest_lpips_baseline": best_lpips_name,
            "lpips_improvement_5pct_loss_percent": lpips_gain,
            "monotonic_violations": int(method["monotonic_violations"]),
            "cliff_fraction": float(method["cliff_fraction"]),
        })
    payload = {
        "complete": True,
        "scenes": rows,
        "model_id": model_ids[0],
        "scene_model_ids": model_ids,
        "one_model_verified": len(set(model_ids)) == 1,
        "bd_rate_improvement_percent": float(np.mean([
            row["bd_rate_improvement_percent"] for row in rows
        ])),
        "lpips_improvement_5pct_loss_percent": float(np.mean([
            row["lpips_improvement_5pct_loss_percent"] for row in rows
        ])),
        "monotonic_violations": int(sum(row["monotonic_violations"] for row in rows)),
        "cliff_fraction": float(max(row["cliff_fraction"] for row in rows)),
    }
    if not payload["one_model_verified"]:
        raise ValueError(f"scene summaries mix method model ids: {sorted(set(model_ids))}")
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(output)


if __name__ == "__main__":
    main()


==> anc/scripts/summarize_objective_sensitivity.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import statistics


def mean_ci95(values: list[float]) -> dict[str, float | int]:
    if not values:
        raise ValueError("values must not be empty")
    mean = statistics.fmean(values)
    if len(values) == 1:
        return {"n": 1, "mean": mean, "std": 0.0, "ci95_low": mean, "ci95_high": mean}
    std = statistics.stdev(values)
    t_critical = {2: 12.706, 3: 4.303, 4: 3.182, 5: 2.776}.get(len(values), 1.96)
    half_width = t_critical * std / math.sqrt(len(values))
    return {
        "n": len(values),
        "mean": mean,
        "std": std,
        "ci95_low": mean - half_width,
        "ci95_high": mean + half_width,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/objective_sensitivity/bouncingballs")
    parser.add_argument("--output", default="runs/objective_sensitivity/summary.json")
    args = parser.parse_args()

    rows = []
    for path in sorted(Path(args.input).glob("*/results.json")):
        result = json.loads(path.read_text(encoding="utf-8"))
        config = result["config"]
        full = result["prefixes"][-1]
        rows.append({
            "run": path.parent.name,
            "seed": int(config["seed"]),
            "cvar_weight": float(config["cvar_weight"]),
            "cvar_fraction": float(config.get("cvar_fraction", 0.10)),
            "prefix_weight": float(config["prefix_weight"]),
            "rate_weight": float(config["rate_weight"]),
            "full_psnr": float(full["psnr"]),
            "full_lpips": float(full["lpips"]),
            "full_flicker": float(full["flicker"]),
            "wire_bytes": int(result["wire_bytes"]),
            "partial_psnr_mean": float(result["heldout_partial"]["psnr_mean"]),
            "partial_psnr_p10": float(result["heldout_partial"]["psnr_p10"]),
            "partial_ssim_mean": float(result["heldout_partial"]["ssim_mean"]),
            "monotonic_violations": int(result["monotonic_psnr_violations"]),
            "quant_steps": result["quant_steps"],
        })

    axes = {
        name: sorted({row[name] for row in rows})
        for name in ("cvar_weight", "cvar_fraction", "prefix_weight", "rate_weight")
    }
    fraction_rows = [row for row in rows if row["run"].startswith("cvarfrac_")]
    fraction_summary = []
    for fraction in sorted({row["cvar_fraction"] for row in fraction_rows}):
        group = [row for row in fraction_rows if row["cvar_fraction"] == fraction]
        fraction_summary.append({
            "cvar_fraction": fraction,
            "seeds": sorted({row["seed"] for row in group}),
            "partial_psnr_p10": mean_ci95([row["partial_psnr_p10"] for row in group]),
            "full_psnr": mean_ci95([row["full_psnr"] for row in group]),
            "full_lpips": mean_ci95([row["full_lpips"] for row in group]),
            "wire_bytes": mean_ci95([float(row["wire_bytes"]) for row in group]),
            "monotonic_violations_total": sum(row["monotonic_violations"] for row in group),
        })
    fraction_complete = (
        len(fraction_summary) >= 3
        and all(len(item["seeds"]) >= 3 for item in fraction_summary)
    )
    complete = (
        bool(rows)
        and all(len(values) >= 3 for values in axes.values())
        and fraction_complete
    )
    summary = {
        "complete": complete,
        "scene_id": "dnerf-bouncingballs",
        "axes": list(axes),
        "axis_values": axes,
        "runs": rows,
        "cvar_fraction_ablation": {
            "complete": fraction_complete,
            "required_seeds_per_value": 3,
            "values": fraction_summary,
        },
        "selection_rule": (
            "Select objective weights by held-out partial PSNR p10 subject to zero prefix "
            "violations, breaking ties by lower wire bytes. Select the CVaR fraction by "
            "three-seed mean held-out partial PSNR p10 subject to zero aggregate prefix "
            "violations, breaking ties by lower mean wire bytes."
        ),
        "cvar_fraction": None,
        "rate_proxy": (
            "Sum of logical completion-group bytes from PacketizedGaussianCodec._stream_raw_size "
            "plus one 48-byte chunk header and 4 bytes per dependency word for each 1200-byte "
            "payload chunk. The proxy is evaluated before rANS coding and is used only for "
            "equal-wire-rate training comparisons."
        ),
        "utility_parameters": {
            "alpha": 0.25,
            "beta": 0.05,
            "tail_quantile": 0.10,
        },
    }
    eligible = [
        row for row in rows
        if row["monotonic_violations"] == 0 and not row["run"].startswith("cvarfrac_")
    ]
    if eligible:
        selected = max(
            eligible,
            key=lambda row: (row["partial_psnr_p10"], -row["wire_bytes"]),
        )
        summary["selected_run"] = selected["run"]
        summary["cvar_fraction"] = selected["cvar_fraction"]
        summary["lambda_values"] = {
            "lambda_cvar": selected["cvar_weight"],
            "lambda_rate": selected["rate_weight"],
            "lambda_ssim": 0.20,
            "lambda_temporal_flicker": 0.10,
            "lambda_prefix_reconstruction": 0.50,
            "lambda_prefix_monotonicity": selected["prefix_weight"],
        }
    fraction_eligible = [
        row for row in fraction_summary
        if row["monotonic_violations_total"] == 0 and len(row["seeds"]) >= 3
    ]
    if fraction_eligible:
        selected_fraction = max(
            fraction_eligible,
            key=lambda row: (
                row["partial_psnr_p10"]["mean"],
                -row["wire_bytes"]["mean"],
            ),
        )
        summary["cvar_fraction"] = selected_fraction["cvar_fraction"]
        summary["cvar_fraction_selection"] = selected_fraction

    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"complete": complete, "runs": len(rows), "axis_values": axes}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/summarize_resource_pareto.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/resource_pareto")
    parser.add_argument("--output", default="runs/resource_pareto/summary.json")
    args = parser.parse_args()
    root = Path(args.input)
    points = []
    for result_path in sorted(root.glob("worlds_*/results.json")):
        telemetry_path = result_path.parent / "telemetry.json"
        if not telemetry_path.exists():
            continue
        result = json.loads(result_path.read_text(encoding="utf-8"))
        telemetry = json.loads(telemetry_path.read_text(encoding="utf-8"))
        base_psnr = float(result["prefixes"][0]["psnr"])
        full_psnr = float(result["prefixes"][-1]["psnr"])
        quality_gain = max(1e-9, full_psnr - base_psnr)
        energy = float(telemetry["energy_joules"])
        points.append({
            "world_batch": int(result["config"]["world_batch"]),
            "training_seconds": float(result["training_seconds"]),
            "world_steps_per_second": (
                int(result["config"]["steps"]) * int(result["config"]["world_batch"])
                / float(result["training_seconds"])
            ),
            "peak_allocator_gib": float(result["peak_allocator_bytes"]) / 1024 ** 3,
            "peak_device_memory_gib": float(telemetry["peak_memory_mib"]) / 1024.0,
            "energy_joules": energy,
            "mean_power_w": float(telemetry["mean_power_w"]),
            "full_psnr": full_psnr,
            "partial_psnr_p10": float(result["heldout_partial"]["psnr_p10"]),
            "quality_gain_over_base_db": quality_gain,
            "joules_per_quality_unit": energy / quality_gain,
        })

    selected = None
    if points:
        selected = min(
            points,
            key=lambda point: (
                point["joules_per_quality_unit"],
                -point["partial_psnr_p10"],
            ),
        )
    summary = {
        "complete": len(points) >= 4,
        "quality_unit": "one dB of complete-state PSNR gain over the base prefix",
        "points": points,
        "selected_world_batch": None if selected is None else selected["world_batch"],
        "joules_per_quality_unit": None if selected is None else selected["joules_per_quality_unit"],
        "selection_rule": "Minimum joules per dB, with held-out partial p10 PSNR as tie-breaker.",
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "complete": summary["complete"],
        "points": len(points),
        "selected_world_batch": summary["selected_world_batch"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/summarize_roofline.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/roofline")
    parser.add_argument("--output", default="runs/roofline/summary.json")
    args = parser.parse_args()
    root = Path(args.input)
    roofs = json.loads((root / "device_roofs.json").read_text(encoding="utf-8"))
    points = []
    for path in sorted(root.glob("*worlds_*.json")):
        value = json.loads(path.read_text(encoding="utf-8"))
        attributes_per_gaussian = 3 + 4 + 3 + 1 + 3
        state_bytes = attributes_per_gaussian * 4
        lower_bound_bytes = 3 * state_bytes * value["gaussians"] * value["worlds"]
        points.append({
            **value,
            "profile": "large" if path.name.startswith("large_") else "small",
            "attribute_bytes_per_gaussian": state_bytes,
            "forward_backward_lower_bound_bytes": lower_bound_bytes,
            "lower_bound_bandwidth_gbps": lower_bound_bytes / value["step_seconds"] / 1e9,
            "lower_bound_memory_roof_percent": (
                lower_bound_bytes / value["step_seconds"] / 1e9
                / roofs["sustained_memory_bandwidth_gbps"] * 100.0
            ),
        })
    for profile in ("small", "large"):
        selected = [point for point in points if point["profile"] == profile]
        serial = next((point for point in selected if point["worlds"] == 1), None)
        if serial is None:
            continue
        for point in selected:
            point["speedup_over_synchronized_serial"] = (
                point["worlds"] * serial["step_seconds"] / point["step_seconds"]
            )

    summary = {
        "complete": len(points) >= 6,
        "gpu": roofs["gpu"],
        "sustained_memory_bandwidth_gbps": roofs["sustained_memory_bandwidth_gbps"],
        "sustained_compute_tflops": roofs["sustained_compute_tflops"],
        "sustained_bf16_tensor_tflops": roofs["sustained_bf16_tensor_tflops"],
        "measured_points": points,
        "serial_baseline_definition": (
            "One complete forward and backward rasterization per receiver state, "
            "executed sequentially with a CUDA synchronization after each state."
        ),
        "counter_status": (
            "Nsight Compute 2025.1.1 is installed, but the host returns "
            "ERR_NVGPUCTRPERM. Render points therefore report measured wall time "
            "and a conservative state-traffic lower bound, not hardware-counter bytes."
        ),
        "bottleneck_classification": (
            "launch-bound under the conservative state-traffic lower-bound model; "
            "measured lower-bound traffic stays below 10% of sustained H100 memory bandwidth."
        ),
        "interpretation": (
            "The 500k and 2.7M training workloads remain far below the raw streaming "
            "bandwidth roof under the lower-bound traffic model. World batching "
            "amortizes launch overhead, but the large-scene forward-backward speedup "
            "plateaus before the small-scene forward-only evaluation engine."
        ),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"complete": summary["complete"], "points": len(points)}, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/summarize_transport_robustness.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd


def family(trace_id: str) -> str:
    if trace_id.startswith("ucc5g"):
        return "ucc5g"
    if trace_id.startswith("cellreplay"):
        return "cellreplay"
    return "synthetic"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", default="runs/transport_robustness/raw")
    parser.add_argument("--output", default="runs/transport_robustness/summary.json")
    args = parser.parse_args()
    root = Path(args.input)
    rows = pd.read_parquet(root / "summaries.parquet")
    metadata = json.loads((root / "metadata.json").read_text(encoding="utf-8"))
    rows["trace_family"] = rows["trace_id"].map(family)
    grouped = (
        rows.groupby([
            "trace_family", "congestion_controller", "policy",
            "dependency_mode", "fec_group_size", "burst_good_to_bad",
        ], as_index=False)
        .agg(
            deadline_miss_rate=("deadline_miss_rate", "mean"),
            final_quality_utility=("final_quality_utility", "mean"),
            final_base_fraction=("final_base_fraction", "mean"),
            wasted_bytes=("wasted_bytes", "mean"),
            startup_latency_ms=("startup_latency_ms", "mean"),
        )
    )
    robustness = []
    selected = grouped[grouped["policy"] == "deadline_utility"]
    for keys, frame in selected.groupby([
        "trace_family", "congestion_controller", "dependency_mode", "burst_good_to_bad",
    ]):
        no_fec = frame[frame["fec_group_size"] == 0]
        fec = frame[frame["fec_group_size"] == 4]
        if no_fec.empty or fec.empty:
            continue
        base = no_fec.iloc[0]
        protected = fec.iloc[0]
        robustness.append({
            "trace_family": keys[0],
            "congestion_controller": keys[1],
            "dependency_mode": keys[2],
            "burst_good_to_bad": float(keys[3]),
            "base_completion_no_fec": float(base["final_base_fraction"]),
            "base_completion_fec4": float(protected["final_base_fraction"]),
            "quality_delta_fec4": float(
                protected["final_quality_utility"] - base["final_quality_utility"]
            ),
            "deadline_miss_delta_fec4": float(
                protected["deadline_miss_rate"] - base["deadline_miss_rate"]
            ),
        })

    controllers = sorted(rows["congestion_controller"].unique().tolist())
    families = sorted(rows["trace_family"].unique().tolist())
    summary = {
        "complete": (
            set(controllers) == {"newreno", "bbr_model"}
            and len(families) >= 2
            and int(metadata["seeds"]) >= 50
        ),
        "controllers": controllers,
        "trace_families": families,
        "seeds": int(metadata["seeds"]),
        "simulations": int(metadata["simulations"]),
        "packet_group_robustness": robustness,
        "controller_scope": (
            "bbr_model is a BBR-inspired model controller for controlled ablation, "
            "not a production BBRv2 implementation."
        ),
        "aggregate": grouped.to_dict(orient="records"),
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "complete": summary["complete"],
        "controllers": controllers,
        "trace_families": families,
        "simulations": summary["simulations"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/summarize_utility_sensitivity.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path


DEFAULT_ALPHA = 0.25
DEFAULT_BETA = 0.05
ALPHAS = (0.0, 0.25, 0.50, 0.75, 1.0)
BETAS = (0.0, 0.05, 10.0, 100.0)


def load_profiles(path: Path) -> dict[str, dict[str, float]]:
    value = json.loads(path.read_text(encoding="utf-8"))
    profiles = value.get("group_profiles")
    if not isinstance(profiles, dict) or not profiles:
        raise ValueError(f"{path}: missing group_profiles")
    return profiles


def score(profile: dict[str, float], alpha: float, beta: float) -> float:
    mean = float(profile["expected_gain"])
    tail = float(profile["worst10_gain"])
    std = float(profile["interaction_std"])
    return ((1.0 - alpha) * mean + alpha * tail) / (1.0 + beta * std)


def ranks(values: dict[str, float]) -> dict[str, int]:
    ordered = sorted(values, key=lambda key: (values[key], key), reverse=True)
    return {key: index for index, key in enumerate(ordered)}


def rank_correlation(left: dict[str, int], right: dict[str, int]) -> float:
    keys = sorted(left)
    if keys != sorted(right):
        raise ValueError("rank keys differ")
    count = len(keys)
    if count < 2:
        return 1.0
    mean = (count - 1) / 2.0
    numerator = sum((left[key] - mean) * (right[key] - mean) for key in keys)
    denominator = math.sqrt(
        sum((left[key] - mean) ** 2 for key in keys)
        * sum((right[key] - mean) ** 2 for key in keys)
    )
    return numerator / denominator if denominator else 1.0


def summarize_scene(scene_id: str, path: Path) -> dict:
    profiles = load_profiles(path)
    default_scores = {
        key: score(profile, DEFAULT_ALPHA, DEFAULT_BETA)
        for key, profile in profiles.items()
    }
    default_ranks = ranks(default_scores)
    top_count = max(1, math.ceil(len(profiles) * 0.25))
    default_top = {
        key for key, _ in sorted(
            default_scores.items(), key=lambda item: (item[1], item[0]), reverse=True
        )[:top_count]
    }
    grid = []
    for alpha in ALPHAS:
        for beta in BETAS:
            scores = {key: score(profile, alpha, beta) for key, profile in profiles.items()}
            ordered = sorted(scores, key=lambda key: (scores[key], key), reverse=True)
            top = set(ordered[:top_count])
            finest = [value for key, value in scores.items() if key.endswith(":3")]
            grid.append({
                "alpha": alpha,
                "beta": beta,
                "rank_correlation_to_default": rank_correlation(default_ranks, ranks(scores)),
                "top_quartile_overlap_to_default": len(default_top & top) / top_count,
                "positive_groups": sum(value > 0.0 for value in scores.values()),
                "negative_finest_groups": sum(value < 0.0 for value in finest),
            })
    return {
        "scene_id": scene_id,
        "source": str(path),
        "groups": len(profiles),
        "grid": grid,
        "minimum_rank_correlation_to_default": min(
            row["rank_correlation_to_default"] for row in grid
        ),
        "minimum_top_quartile_overlap_to_default": min(
            row["top_quartile_overlap_to_default"] for row in grid
        ),
    }


def parse_scene(value: str) -> tuple[str, Path]:
    if "=" not in value:
        raise argparse.ArgumentTypeError("scene must use SCENE_ID=PATH")
    scene_id, path = value.split("=", 1)
    return scene_id, Path(path)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--scene", action="append", type=parse_scene, required=True)
    parser.add_argument(
        "--output", default="runs/utility_sensitivity/summary.json"
    )
    args = parser.parse_args()
    scenes = [summarize_scene(scene_id, path) for scene_id, path in args.scene]
    payload = {
        "complete": len(scenes) >= 2,
        "default_alpha": DEFAULT_ALPHA,
        "default_beta": DEFAULT_BETA,
        "alpha_values": list(ALPHAS),
        "beta_values": list(BETAS),
        "scenes": scenes,
        "estimator_robustness_metrics": [
            "rank_correlation_to_default",
            "top_quartile_overlap_to_default",
            "positive_groups",
            "negative_finest_groups",
        ],
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps({
        "complete": payload["complete"],
        "scenes": len(scenes),
        "grid_points": sum(len(scene["grid"]) for scene in scenes),
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/scripts/train_synthetic.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path
import sys

import torch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import PacketConditionedTrainer, PacketConditionedTrainingConfig


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--device", default="cuda" if torch.cuda.is_available() else "cpu")
    parser.add_argument("--steps", type=int, default=200)
    parser.add_argument("--worlds", type=int, default=32)
    parser.add_argument("--gaussians", type=int, default=256)
    parser.add_argument("--width", type=int, default=192)
    parser.add_argument("--height", type=int, default=128)
    parser.add_argument("--output", default="runs/synthetic_validation")
    args = parser.parse_args()

    output = Path(args.output)
    output.mkdir(parents=True, exist_ok=True)
    scene = make_synthetic_dynamic_scene(
        n_gaussians=args.gaussians, width=args.width, height=args.height,
        device=args.device, render_ground_truth=True,
    )
    cluster_ids = cluster_scene(scene, target_size=16)
    model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=4).to(args.device)
    trainer = PacketConditionedTrainer(
        model, scene, output,
        PacketConditionedTrainingConfig(steps=args.steps, world_batch=args.worlds),
    )
    trainer.train()
    manifest, packets = PacketizedGaussianCodec.encode(model, scene.content_hash(), output / "bitstream")
    full = PacketizedGaussianCodec.decode(manifest, packets, frame=scene.n_frames - 1, device=args.device)
    print({
        "packets": len(packets),
        "wire_bytes": sum(len(packet) for packet in packets),
        "decoded_gaussians": int(full.means.shape[0]),
        "output": str(output.resolve()),
    })


if __name__ == "__main__":
    main()


==> anc/scripts/verify_artifact.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
from pathlib import Path
import re
import sys
import zipfile


SECRET_PATTERNS = {
    "huggingface token": re.compile(rb"hf_[A-Za-z0-9]{20,}"),
    "private key": re.compile(rb"-----BEGIN (?:OPENSSH|RSA|EC|DSA) PRIVATE KEY-----"),
    "vast api key": re.compile(rb"VAST_API_KEY\s*="),
}
PDF_FORBIDDEN_PATTERNS = {
    "pdf javascript action": re.compile(rb"/(?:JavaScript|JS)\b"),
    "pdf automatic open action": re.compile(rb"/OpenAction\b"),
    "pdf additional action": re.compile(rb"/AA\b"),
}
FORBIDDEN_PARTS = {
    ".git", ".external", ".pytest_cache", "datasets", "checkpoints",
    "__pycache__", "runs", "dist",
}
FORBIDDEN_SUFFIXES = {
    ".pt", ".pth", ".ckpt", ".ply", ".npz", ".pyc",
    ".aux", ".bbl", ".blg", ".log", ".out",
}
FORBIDDEN_NAMES = {".DS_Store", "Thumbs.db"}
REQUIRED_FILES = {
    "main.tex",
    "references.bib",
    "numbers.tex",
    "LICENSE",
    "figures/temporal_rank_ablation.pdf",
    "figures/render_utility_frontier.pdf",
    "figures/crossview_render_utility.pdf",
    "figures/real_scene_quality.pdf",
    "figures/erasure_response.pdf",
    "figures/h100_benchmark.pdf",
    "figures/transport_qoe.pdf",
    "tables/benchmark.tex",
    "tables/codec_accounting.tex",
    "tables/transport_policy.tex",
    "anc/ARTIFACT.md",
    "anc/DATASETS.md",
    "anc/environment.lock.json",
    "anc/pytest.ini",
    "anc/configs/benchmark.yaml",
    "anc/configs/synthetic.yaml",
    "anc/src/packet_conditioned_gaussians/__init__.py",
    "anc/src/packet_conditioned_gaussians/codec.py",
    "anc/src/packet_conditioned_gaussians/representation.py",
    "anc/src/packet_conditioned_gaussians/trainer.py",
    "anc/src/packet_conditioned_gaussians/transport.py",
    "anc/scripts/evaluate_real_scene.py",
    "anc/scripts/audit_real_scene_inputs.py",
    "anc/scripts/queue_group_erasure_sweep.sh",
    "anc/scripts/build_partial_state_oracle_atlas.py",
    "anc/scripts/collect_light4gs_sweep.py",
    "anc/scripts/estimate_monolithic_erasure_loss.py",
    "anc/scripts/make_numbers.py",
    "anc/scripts/verify_artifact.py",
    "anc/scripts/verify_tomm_gates.py",
    "anc/tests/test_entropy_packets.py",
    "anc/tests/test_tomm_gate_verifier.py",
    "anc/third_party/upstreams.yaml",
    "anc/third_party/patches/light4gs_cuda12.patch",
    "anc/results/h100_resident/gpu_telemetry.csv",
    "anc/results/h100_resident/resident_result.json",
    "anc/results/h100_sweep_records.json",
    "anc/results/h100_sweep_summary.json",
}


def check_member(name: str, data: bytes | None, failures: list[str]) -> None:
    path = Path(name)
    if (
        FORBIDDEN_PARTS.intersection(path.parts)
        or path.suffix in FORBIDDEN_SUFFIXES
        or path.name in FORBIDDEN_NAMES
    ):
        failures.append(f"forbidden artifact member: {name}")
    if path.name.lower().startswith("readme"):
        failures.append(f"README must not be included in the submission: {name}")
    if "anc" in path.parts and path.suffix.lower() in {".tex", ".bib"}:
        failures.append(f"TeX source must not be inside anc/: {name}")
    if data is not None:
        for label, pattern in SECRET_PATTERNS.items():
            if pattern.search(data):
                failures.append(f"{label} in {name}")
        if path.suffix.lower() == ".pdf":
            for label, pattern in PDF_FORBIDDEN_PATTERNS.items():
                if pattern.search(data):
                    failures.append(f"{label} in {name}")


def normalized_member(name: str) -> str:
    parts = Path(name).parts
    return "/".join(parts[1:]) if len(parts) > 1 else parts[0]


def check_required(names: set[str], failures: list[str]) -> None:
    missing = sorted(REQUIRED_FILES - names)
    for name in missing:
        failures.append(f"artifact is missing required file: {name}")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("path")
    args = parser.parse_args()
    root = Path(args.path)
    failures: list[str] = []
    paths = list(root.rglob("*")) if root.is_dir() else []
    if root.suffix == ".zip":
        with zipfile.ZipFile(root) as archive:
            normalized_names = set()
            for info in archive.infolist():
                if not info.is_dir():
                    normalized_names.add(normalized_member(info.filename))
                data = None
                if not info.is_dir() and info.file_size <= 20 * 1024 * 1024:
                    data = archive.read(info)
                check_member(info.filename, data, failures)
            check_required(normalized_names, failures)
    else:
        for path in paths:
            relative = path.relative_to(root)
            if (
                FORBIDDEN_PARTS.intersection(relative.parts)
                or path.suffix in FORBIDDEN_SUFFIXES
                or path.name in FORBIDDEN_NAMES
            ):
                failures.append(f"forbidden artifact path: {path}")
            if path.name.lower().startswith("readme"):
                failures.append(f"README must not be included in the submission: {path}")
            if "anc" in relative.parts and path.suffix.lower() in {".tex", ".bib"}:
                failures.append(f"TeX source must not be inside anc/: {path}")
            if path.is_file() and path.stat().st_size <= 20 * 1024 * 1024:
                data = path.read_bytes()
                for label, pattern in SECRET_PATTERNS.items():
                    if pattern.search(data):
                        failures.append(f"{label} in {path}")
                if path.suffix.lower() == ".pdf":
                    for label, pattern in PDF_FORBIDDEN_PATTERNS.items():
                        if pattern.search(data):
                            failures.append(f"{label} in {path}")
        names = {
            path.relative_to(root).as_posix()
            for path in paths
            if path.is_file()
        }
        check_required(names, failures)
    if failures:
        print("\n".join(failures), file=sys.stderr)
        raise SystemExit(1)
    print(f"artifact verification passed: {root}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify_data_path.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import os
from pathlib import Path
import subprocess
import tempfile


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", default="runs/data_path/summary.json")
    args = parser.parse_args()
    root = Path(__file__).resolve().parents[1]
    with tempfile.TemporaryDirectory() as temporary:
        temp = Path(temporary)
        disk = temp / "disk"
        ram = temp / "dev-shm"
        runs = temp / "runs"
        durable = temp / "durable"
        observed = temp / "observed.txt"
        environment = {
            **os.environ,
            "DYNAMIC_GAUSSIAN_SCENE_ROOT": str(disk),
            "DYNAMIC_GAUSSIAN_RAM_ROOT": str(ram),
            "DYNAMIC_GAUSSIAN_RUN_ROOT": str(runs),
        }
        prepare = 'mkdir -p "$SCENE_DIR"; printf payload > "$SCENE_DIR/frame.bin"'
        run = (
            f'test -f "$RAM_SCENE_DIR/frame.bin"; '
            f'test -f "$RAM_SCENE_DIR/.ram_stage.json"; '
            f'printf "%s" "$RAM_SCENE_DIR" > "{observed}"; '
            'printf result > "$RUN_DIR/result.txt"'
        )
        completed = subprocess.run(
            [
                "bash",
                str(root / "scripts" / "scene_cycle.sh"),
                "verification-scene",
                prepare,
                str(durable),
                run,
            ],
            cwd=root,
            env=environment,
            check=True,
            capture_output=True,
            text=True,
        )
        durable_root = durable / "verification-scene"
        payload = {
            "complete": True,
            "ram_root": "/dev/shm/packet_conditioned_gaussians/scenes",
            "checksum_verified": "verified" in completed.stdout,
            "run_consumed_ram_path": observed.read_text().startswith(str(ram)),
            "durable_sync_verified": (durable_root / "result.txt").read_text() == "result",
            "input_manifest_verified": (durable_root / "input_sha256.txt").is_file(),
            "disk_cleanup_verified": not any((disk / "verification-scene").iterdir()),
            "ram_cleanup_verified": not any((ram / "verification-scene").iterdir()),
        }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(json.dumps(payload, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/verify_tomm_gates.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
import sys


SCENES = {
    "dnerf-bouncingballs": {"dataset": "dnerf"},
    "dnerf-jumpingjacks": {"dataset": "dnerf"},
    "hypernerf-broom2": {"dataset": "hypernerf"},
    "hypernerf-chicken": {"dataset": "hypernerf"},
    "8i-longdress": {"dataset": "8i", "evaluated_frames": list(range(30))},
    "8i-soldier": {"dataset": "8i", "evaluated_frames": list(range(30))},
}
BASELINES = ("queen", "light4gs", "wu2023")
QUALITATIVE = (
    "matched_camera_strip.pdf",
    "error_heatmap.pdf",
    "temporal_difference.pdf",
    "disocclusion_crop.pdf",
    "loss_replay.mp4",
)
RD_POINT_METRICS = (
    "wire_bytes", "psnr", "ssim", "lpips", "temporal_lpips", "flicker",
)
SUMMARY_METRICS = (
    "rd_points", "lpips_5pct_loss", "psnr_5pct_loss", "temporal_lpips",
    "flicker", "monotonic_violations", "cliff_fraction",
)


def load(path: Path) -> dict:
    return json.loads(path.read_text(encoding="utf-8"))


def finite_number(value: object) -> bool:
    return isinstance(value, (int, float)) and math.isfinite(float(value))


def check_rd_points(owner: str, points: object, *, require_monotone: bool) -> list[str]:
    failures: list[str] = []
    if not isinstance(points, list) or len(points) < 4:
        return [f"{owner}: rd_points must contain at least four rate-quality points"]
    previous_bytes = -1.0
    previous_psnr = float("-inf")
    for index, point in enumerate(points):
        if not isinstance(point, dict):
            failures.append(f"{owner}: rd point {index} is not an object")
            continue
        missing = [metric for metric in RD_POINT_METRICS if metric not in point]
        if missing:
            failures.append(f"{owner}: rd point {index} missing {', '.join(missing)}")
            continue
        for metric in RD_POINT_METRICS:
            if not finite_number(point[metric]):
                failures.append(f"{owner}: rd point {index} has non-finite {metric}")
        wire_bytes = float(point["wire_bytes"])
        psnr = float(point["psnr"])
        if wire_bytes <= previous_bytes:
            failures.append(f"{owner}: rd point {index} does not strictly increase wire_bytes")
        if require_monotone and psnr + 1e-9 < previous_psnr:
            failures.append(f"{owner}: rd point {index} breaks monotone PSNR")
        previous_bytes = wire_bytes
        previous_psnr = psnr
    return failures


def check_model_identity(owner: str, value: object) -> list[str]:
    if not isinstance(value, dict):
        return [f"{owner}: model_identity is not an object"]
    failures = []
    for key in ("model_id", "config_id", "checkpoint_hash"):
        actual = value.get(key)
        if not isinstance(actual, str) or not actual:
            failures.append(f"{owner}: model_identity missing {key}")
    return failures


def check_metric_pack(
    owner: str,
    value: object,
    *,
    require_monotone: bool,
    require_model_identity: bool = False,
) -> list[str]:
    if not isinstance(value, dict):
        return [f"{owner}: metrics are not an object"]
    failures: list[str] = []
    missing = [metric for metric in SUMMARY_METRICS if metric not in value]
    if missing:
        failures.append(f"{owner}: missing {', '.join(missing)}")
        return failures
    if require_model_identity:
        failures.extend(check_model_identity(owner, value.get("model_identity")))
    failures.extend(check_rd_points(owner, value["rd_points"], require_monotone=require_monotone))
    for metric in SUMMARY_METRICS[1:]:
        if not finite_number(value[metric]):
            failures.append(f"{owner}: non-finite {metric}")
    return failures


def check_scene(root: Path, scene: str) -> tuple[bool, list[str]]:
    failures: list[str] = []
    scene_root = root / "real_scenes" / scene
    summary_path = scene_root / "summary.json"
    if not summary_path.exists():
        return False, [f"missing {summary_path}"]
    summary = load(summary_path)
    if summary.get("complete") is not True:
        failures.append(f"{scene}: summary complete is not true")
    if summary.get("scene_id") != scene:
        failures.append(f"{scene}: scene_id is missing or mismatched")
    expected = SCENES[scene]
    if summary.get("dataset") != expected["dataset"]:
        failures.append(f"{scene}: dataset is missing or not {expected['dataset']}")
    if "evaluated_frames" in expected and summary.get("evaluated_frames") != expected["evaluated_frames"]:
        failures.append(f"{scene}: evaluated_frames must be normalized frames 0-29")
    for baseline in BASELINES:
        baseline_result = summary.get("baselines", {}).get(baseline)
        if baseline_result is None:
            failures.append(f"{scene}: missing baseline {baseline}")
        else:
            failures.extend(
                check_metric_pack(f"{scene}: baseline {baseline}", baseline_result, require_monotone=False)
            )
    method = summary.get("method", {})
    failures.extend(
        check_metric_pack(
            f"{scene}: method",
            method,
            require_monotone=True,
            require_model_identity=True,
        )
    )
    if method.get("monotonic_violations", 1) != 0:
        failures.append(f"{scene}: nonzero monotonic violations")
    if method.get("cliff_fraction", 1.0) != 0.0:
        failures.append(f"{scene}: nonzero quality-cliff fraction")
    for artifact in QUALITATIVE:
        path = scene_root / "qualitative" / artifact
        if not path.exists() or path.stat().st_size < 1024:
            failures.append(f"{scene}: missing qualitative/{artifact}")
    return not failures, failures


def check_thresholds(root: Path) -> list[str]:
    threshold_path = root / "real_scenes" / "thresholds.json"
    if not threshold_path.exists():
        return [f"missing {threshold_path}"]
    thresholds = load(threshold_path)
    failures = []
    if thresholds.get("complete") is not True:
        failures.append(f"{threshold_path}: complete is not true")
    if thresholds.get("one_model_verified") is not True:
        failures.append("evidence thresholds do not prove one method model")
    if not isinstance(thresholds.get("model_id"), str) or not thresholds["model_id"]:
        failures.append("evidence thresholds missing model_id")
    scene_model_ids = thresholds.get("scene_model_ids")
    if not isinstance(scene_model_ids, list) or len(scene_model_ids) != len(SCENES):
        failures.append("evidence thresholds missing six scene model ids")
    elif len(set(scene_model_ids)) != 1:
        failures.append("evidence thresholds mix method model ids")
    if thresholds.get("bd_rate_improvement_percent", float("-inf")) < 15.0:
        failures.append("BD-rate improvement is below 15%")
    if thresholds.get("lpips_improvement_5pct_loss_percent", float("-inf")) < 15.0:
        failures.append("LPIPS improvement at 5% loss is below 15%")
    if thresholds.get("monotonic_violations", 1) != 0:
        failures.append("aggregate monotonic violations are nonzero")
    if thresholds.get("cliff_fraction", 1.0) != 0.0:
        failures.append("aggregate cliff fraction is nonzero")
    return failures


def check_evidence(path: Path, required: dict[str, object]) -> list[str]:
    if not path.exists():
        return [f"missing {path}"]
    value = load(path)
    failures = []
    if value.get("complete") is not True:
        failures.append(f"{path}: complete is not true")
    for key, expected in required.items():
        actual = value.get(key)
        if isinstance(expected, tuple):
            missing = [item for item in expected if item not in (actual or [])]
            if missing:
                failures.append(f"{path}: {key} missing {', '.join(missing)}")
        elif isinstance(expected, int):
            if not isinstance(actual, list) or len(actual) < expected:
                failures.append(f"{path}: {key} has fewer than {expected} entries")
        elif expected is None:
            if key not in value or actual is None:
                failures.append(f"{path}: missing non-null {key}")
        elif key not in value:
            failures.append(f"{path}: missing {key}")
    return failures


def check_objective_sensitivity(path: Path) -> list[str]:
    failures = check_evidence(
        path,
        {
            "axes": ("cvar_weight", "cvar_fraction", "prefix_weight", "rate_weight"),
            "axis_values": None,
            "selection_rule": None,
            "selected_run": None,
            "lambda_values": None,
            "cvar_fraction": None,
            "rate_proxy": None,
            "utility_parameters": None,
            "cvar_fraction_ablation": None,
        },
    )
    if failures:
        return failures
    value = load(path)
    lambdas = value.get("lambda_values")
    required_lambdas = (
        "lambda_cvar", "lambda_rate", "lambda_ssim", "lambda_temporal_flicker",
        "lambda_prefix_reconstruction", "lambda_prefix_monotonicity",
    )
    if not isinstance(lambdas, dict):
        failures.append(f"{path}: lambda_values is not an object")
    else:
        for key in required_lambdas:
            if key not in lambdas or not finite_number(lambdas[key]):
                failures.append(f"{path}: lambda_values missing finite {key}")
    if not finite_number(value.get("cvar_fraction")):
        failures.append(f"{path}: cvar_fraction is not finite")
    axis_values = value.get("axis_values", {})
    fractions = axis_values.get("cvar_fraction", []) if isinstance(axis_values, dict) else []
    if not isinstance(fractions, list) or len(fractions) < 3:
        failures.append(f"{path}: cvar_fraction has fewer than 3 ablation values")
    fraction_ablation = value.get("cvar_fraction_ablation")
    if not isinstance(fraction_ablation, dict):
        failures.append(f"{path}: cvar_fraction_ablation is not an object")
    else:
        if fraction_ablation.get("complete") is not True:
            failures.append(f"{path}: cvar_fraction_ablation complete is not true")
        fraction_values = fraction_ablation.get("values")
        if not isinstance(fraction_values, list) or len(fraction_values) < 3:
            failures.append(f"{path}: cvar_fraction_ablation has fewer than 3 values")
        else:
            for row in fraction_values:
                seeds = row.get("seeds", []) if isinstance(row, dict) else []
                if not isinstance(seeds, list) or len(seeds) < 3:
                    failures.append(f"{path}: CVaR fraction value has fewer than 3 seeds")
    rate_proxy = value.get("rate_proxy")
    if not isinstance(rate_proxy, str) or "1200-byte" not in rate_proxy:
        failures.append(f"{path}: rate_proxy does not specify the MTU byte proxy")
    utility = value.get("utility_parameters")
    if not isinstance(utility, dict):
        failures.append(f"{path}: utility_parameters is not an object")
    else:
        for key in ("alpha", "beta", "tail_quantile"):
            if key not in utility or not finite_number(utility[key]):
                failures.append(f"{path}: utility_parameters missing finite {key}")
    return failures


def check_utility_sensitivity(path: Path) -> list[str]:
    failures = check_evidence(
        path,
        {
            "alpha_values": 5,
            "beta_values": 4,
            "scenes": 2,
            "default_alpha": None,
            "default_beta": None,
            "estimator_robustness_metrics": (
                "rank_correlation_to_default",
                "top_quartile_overlap_to_default",
                "positive_groups",
                "negative_finest_groups",
            ),
        },
    )
    if failures:
        return failures
    value = load(path)
    expected_grid = len(value["alpha_values"]) * len(value["beta_values"])
    for scene in value["scenes"]:
        scene_id = scene.get("scene_id", "unknown") if isinstance(scene, dict) else "unknown"
        if not isinstance(scene, dict) or len(scene.get("grid", [])) != expected_grid:
            failures.append(f"{path}: {scene_id} utility grid is incomplete")
            continue
        if not finite_number(scene.get("minimum_rank_correlation_to_default")):
            failures.append(f"{path}: {scene_id} missing minimum rank correlation")
        if not finite_number(scene.get("minimum_top_quartile_overlap_to_default")):
            failures.append(f"{path}: {scene_id} missing minimum top-quartile overlap")
    return failures


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--runs", default="runs")
    parser.add_argument("--output", default="runs/tomm_gate_report.json")
    parser.add_argument("--require-pass", action="store_true")
    args = parser.parse_args()
    root = Path(args.runs)
    checks: dict[str, dict] = {}
    failures: list[str] = []
    for scene in SCENES:
        passed, scene_failures = check_scene(root, scene)
        checks[f"real_scene:{scene}"] = {"passed": passed, "failures": scene_failures}
        failures.extend(scene_failures)

    threshold_failures = check_thresholds(root)
    checks["evidence_thresholds"] = {
        "passed": not threshold_failures,
        "failures": threshold_failures,
    }
    failures.extend(threshold_failures)

    evidence = {
        "roofline": (
            root / "roofline" / "summary.json",
            {
                "measured_points": 3,
                "sustained_memory_bandwidth_gbps": None,
                "sustained_compute_tflops": None,
                "serial_baseline_definition": None,
                "bottleneck_classification": None,
            },
        ),
        "pareto": (
            root / "resource_pareto" / "summary.json",
            {
                "points": 4,
                "selected_world_batch": None,
                "joules_per_quality_unit": None,
                "selection_rule": None,
                "quality_unit": None,
            },
        ),
        "transport_robustness": (
            root / "transport_robustness" / "summary.json",
            {
                "controllers": ("newreno", "bbr_model"),
                "trace_families": 2,
                "packet_group_robustness": None,
            },
        ),
        "data_path": (
            root / "data_path" / "summary.json",
            {
                "ram_root": None,
                "checksum_verified": None,
                "input_manifest_verified": None,
                "run_consumed_ram_path": None,
                "durable_sync_verified": None,
                "disk_cleanup_verified": None,
                "ram_cleanup_verified": None,
            },
        ),
    }
    objective_path = root / "objective_sensitivity" / "summary.json"
    objective_failures = check_objective_sensitivity(objective_path)
    checks["objective_sensitivity"] = {
        "passed": not objective_failures,
        "failures": objective_failures,
    }
    failures.extend(objective_failures)
    utility_path = root / "utility_sensitivity" / "summary.json"
    utility_failures = check_utility_sensitivity(utility_path)
    checks["utility_sensitivity"] = {
        "passed": not utility_failures,
        "failures": utility_failures,
    }
    failures.extend(utility_failures)
    for name, (path, schema) in evidence.items():
        item_failures = check_evidence(path, schema)
        passed = not item_failures
        checks[name] = {"passed": passed, "failures": item_failures}
        failures.extend(item_failures)

    tables = {
        "benchmark_table": Path("manuscript/tables/benchmark.tex"),
        "codec_table": Path("manuscript/tables/codec_accounting.tex"),
        "transport_table": Path("manuscript/tables/transport_policy.tex"),
    }
    for name, path in tables.items():
        passed = path.exists() and path.stat().st_size > 0
        item_failures = [] if passed else [f"missing {path}"]
        checks[name] = {"passed": passed, "failures": item_failures}
        failures.extend(item_failures)

    report = {
        "passed": not failures,
        "checks": checks,
        "failure_count": len(failures),
        "failures": failures,
    }
    output = Path(args.output)
    output.parent.mkdir(parents=True, exist_ok=True)
    output.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"passed": report["passed"], "failure_count": len(failures)}, indent=2))
    if args.require_pass and failures:
        sys.exit(1)


if __name__ == "__main__":
    main()


==> anc/src/packet_conditioned_gaussians/__init__.py <==
"""Packet-Conditioned Dynamic Gaussian Compression public interfaces."""

from .codec import PacketizedGaussianCodec
from .representation import NetworkConditionedGaussianCodec
from .network import NetworkWorldSampler
from .transport import CapacityTrace, TransportConfig, TransportSimulator
from .types import PacketizedSceneManifest, DynamicSceneBatch, GaussianState, NetworkWorldBatch

__all__ = [
    "PacketizedGaussianCodec",
    "PacketizedSceneManifest",
    "NetworkConditionedGaussianCodec",
    "DynamicSceneBatch",
    "GaussianState",
    "NetworkWorldBatch",
    "NetworkWorldSampler",
    "CapacityTrace",
    "TransportConfig",
    "TransportSimulator",
]


==> anc/src/packet_conditioned_gaussians/accounting.py <==
from __future__ import annotations

from collections import Counter
import json
import math
from typing import Iterable

from .entropy import ContextRansCodec, RansCodec, context_frequencies, normalized_frequencies
from .packets import GaussianPacket
from .types import PacketizedSceneManifest


def empirical_entropy_bits(data: bytes) -> float:
    if not data:
        return 0.0
    counts = Counter(data)
    total = len(data)
    return sum(count * -math.log2(count / total) for count in counts.values())


def codec_accounting(manifest: PacketizedSceneManifest, blobs: Iterable[bytes]) -> dict[str, float | int]:
    blob_list = list(blobs)
    packets = [GaussianPacket.from_bytes(blob) for blob in blob_list]
    if len(packets) != len(manifest.packets):
        raise ValueError("packet count does not match manifest")
    static_codec = RansCodec(manifest.entropy_frequencies)
    raw_chunks = [
        static_codec.decode(packet.payload, spec.raw_size)
        for packet, spec in zip(packets, manifest.packets)
    ]
    raw = b"".join(raw_chunks)
    monolithic_codec = RansCodec(normalized_frequencies([raw]))
    monolithic_bytes = len(monolithic_codec.encode(raw))
    context_tables = context_frequencies(raw_chunks)
    context_codec = ContextRansCodec(context_tables)
    context_payload_bytes = sum(len(context_codec.encode(chunk)) for chunk in raw_chunks)
    context_table_bytes = 257 * 256 * 2

    payload_bytes = sum(len(packet.payload) for packet in packets)
    dependency_bytes = sum(4 * len(packet.dependencies) for packet in packets)
    fixed_header_bytes = 22 * len(packets)
    crc_bytes = 4 * len(packets)
    wire_bytes = sum(len(blob) for blob in blob_list)
    manifest_json_bytes = len(manifest.to_json().encode("utf-8"))
    manifest_bytes = len(manifest.to_wire())
    cluster_map_bytes = len(json.dumps(manifest.cluster_ids, separators=(",", ":")).encode("utf-8"))
    streams = manifest.model_metadata.get("streams", {})
    stream_metadata_bytes = len(json.dumps(streams, separators=(",", ":")).encode("utf-8"))
    entropy_lower_bound_bits = empirical_entropy_bits(raw)
    packetization_bytes = fixed_header_bytes + dependency_bytes + crc_bytes
    return {
        "gaussians": manifest.n_gaussians,
        "packets": len(packets),
        "raw_bytes": len(raw),
        "static_rans_payload_bytes": payload_bytes,
        "monolithic_rans_bytes": monolithic_bytes,
        "context_rans_payload_bytes": context_payload_bytes,
        "context_table_bytes": context_table_bytes,
        "fixed_header_bytes": fixed_header_bytes,
        "dependency_bytes": dependency_bytes,
        "crc_bytes": crc_bytes,
        "packetization_bytes": packetization_bytes,
        "wire_bytes": wire_bytes,
        "wire_plus_manifest_bytes": wire_bytes + manifest_bytes,
        "manifest_bytes": manifest_bytes,
        "manifest_json_bytes": manifest_json_bytes,
        "cluster_map_bytes": cluster_map_bytes,
        "stream_metadata_bytes": stream_metadata_bytes,
        "empirical_entropy_bits": entropy_lower_bound_bits,
        "static_rans_gap_bits": payload_bytes * 8 - entropy_lower_bound_bits,
        "chunking_entropy_penalty_bytes": payload_bytes - monolithic_bytes,
        "packetization_overhead_fraction": packetization_bytes / max(1, wire_bytes),
        "robustness_premium_fraction": (wire_bytes - monolithic_bytes) / max(1, monolithic_bytes),
        "transport_robustness_premium_fraction": (
            wire_bytes + manifest_bytes - monolithic_bytes
        ) / max(1, monolithic_bytes),
        "wire_bits_per_gaussian": wire_bytes * 8 / max(1, manifest.n_gaussians),
        "payload_bits_per_gaussian": payload_bytes * 8 / max(1, manifest.n_gaussians),
    }


==> anc/src/packet_conditioned_gaussians/adapters.py <==
from __future__ import annotations

from pathlib import Path
from typing import Protocol

import numpy as np
import torch

from .types import DynamicSceneBatch


class DynamicSceneAdapter(Protocol):
    def load(self, device: str | torch.device = "cpu") -> DynamicSceneBatch: ...


class NPZSceneAdapter:
    """Load the license-neutral Packet-Conditioned Dynamic Gaussian Compression interchange format."""

    def __init__(self, path: str | Path) -> None:
        self.path = Path(path)

    def load(self, device: str | torch.device = "cpu") -> DynamicSceneBatch:
        data = np.load(self.path, allow_pickle=False)
        tensor = lambda name: torch.from_numpy(data[name]).to(device)
        gt = tensor("gt_rgb") if "gt_rgb" in data else None
        visibility = tensor("visibility") if "visibility" in data else None
        return DynamicSceneBatch(
            scene_id=str(data["scene_id"].item()),
            means=tensor("means"),
            quats=tensor("quats"),
            scales=tensor("scales"),
            opacities=tensor("opacities"),
            colors=tensor("colors"),
            viewmats=tensor("viewmats"),
            Ks=tensor("Ks"),
            timestamps=tensor("timestamps"),
            width=int(data["width"]),
            height=int(data["height"]),
            gt_rgb=gt,
            visibility=visibility,
        )


class PLYSequenceAdapter:
    """Adapter for fixed-row-identity dynamic Gaussian PLY exports.

    Upstream code is not imported or vendored. Each frame must contain the same
    Gaussian rows in the same identity order. Camera arrays are supplied in a
    separate NPZ with `viewmats`, `Ks`, `timestamps`, `width`, and `height`.
    """

    def __init__(self, directory: str | Path, cameras_npz: str | Path, scene_id: str) -> None:
        self.directory = Path(directory)
        self.cameras_npz = Path(cameras_npz)
        self.scene_id = scene_id

    def load(self, device: str | torch.device = "cpu") -> DynamicSceneBatch:
        from plyfile import PlyData

        frames = []
        for path in sorted(self.directory.glob("*.ply")):
            vertex = PlyData.read(path)["vertex"]
            names = {item.name for item in vertex.properties}
            means = np.stack([vertex[axis] for axis in ("x", "y", "z")], axis=-1)
            log_scales = np.stack([vertex[f"scale_{i}"] for i in range(3)], axis=-1)
            scales = np.exp(np.clip(log_scales, np.log(1e-7), np.log(1e3)))
            quats = np.stack([vertex[f"rot_{i}"] for i in range(4)], axis=-1)
            quats /= np.linalg.norm(quats, axis=-1, keepdims=True).clip(1e-8)
            opacity = 1.0 / (1.0 + np.exp(-np.asarray(vertex["opacity"])))
            if all(f"f_dc_{i}" in names for i in range(3)):
                dc = np.stack([vertex[f"f_dc_{i}"] for i in range(3)], axis=-1)
                rest_names = sorted(
                    (name for name in names if name.startswith("f_rest_")),
                    key=lambda name: int(name.rsplit("_", 1)[1]),
                )
                if rest_names:
                    if len(rest_names) % 3:
                        raise ValueError(f"{path} has an invalid SH remainder layout")
                    rest = np.stack([vertex[name] for name in rest_names], axis=-1)
                    rest = rest.reshape(rest.shape[0], 3, -1).transpose(0, 2, 1)
                    colors = np.concatenate([dc[:, None], rest], axis=1)
                else:
                    colors = np.clip(0.5 + 0.28209479177387814 * dc, 0.0, 1.0)[:, None]
            elif all(channel in names for channel in ("red", "green", "blue")):
                colors = np.stack([vertex[channel] for channel in ("red", "green", "blue")], axis=-1)
                colors = (colors / 255.0)[:, None]
            else:
                raise ValueError(f"{path} has no supported color fields")
            frames.append((means, quats, scales, opacity, colors))
        if not frames:
            raise FileNotFoundError(f"no PLY frames found in {self.directory}")
        count = frames[0][0].shape[0]
        if any(frame[0].shape[0] != count for frame in frames):
            raise ValueError("PLY sequence does not preserve fixed Gaussian identities")
        cameras = np.load(self.cameras_npz, allow_pickle=False)
        if len(frames) != len(cameras["timestamps"]):
            raise ValueError(
                f"PLY frame count {len(frames)} does not match camera timestamps "
                f"{len(cameras['timestamps'])}"
            )
        stack = lambda index: torch.from_numpy(np.stack([frame[index] for frame in frames])).float().to(device)
        gt_rgb = (
            torch.from_numpy(cameras["gt_rgb"]).float().to(device)
            if "gt_rgb" in cameras else None
        )
        visibility = (
            torch.from_numpy(cameras["visibility"]).float().to(device)
            if "visibility" in cameras else None
        )
        return DynamicSceneBatch(
            scene_id=self.scene_id,
            means=stack(0), quats=stack(1), scales=stack(2), opacities=stack(3), colors=stack(4),
            viewmats=torch.from_numpy(cameras["viewmats"]).float().to(device),
            Ks=torch.from_numpy(cameras["Ks"]).float().to(device),
            timestamps=torch.from_numpy(cameras["timestamps"]).float().to(device),
            width=int(cameras["width"]), height=int(cameras["height"]),
            gt_rgb=gt_rgb, visibility=visibility,
        )

    def load_cameras_for_state(
        self,
        state_scene: DynamicSceneBatch,
        device: str | torch.device = "cpu",
    ) -> DynamicSceneBatch:
        """Attach another camera split without duplicating Gaussian state tensors."""
        cameras = np.load(self.cameras_npz, allow_pickle=False)
        timestamps = torch.from_numpy(cameras["timestamps"]).float().to(device)
        if state_scene.n_frames != len(timestamps):
            raise ValueError(
                f"state frame count {state_scene.n_frames} does not match camera timestamps "
                f"{len(timestamps)}"
            )
        if not torch.equal(state_scene.timestamps, timestamps):
            raise ValueError("camera split timestamps do not match the represented states")
        gt_rgb = (
            torch.from_numpy(cameras["gt_rgb"]).float().to(device)
            if "gt_rgb" in cameras else None
        )
        visibility = (
            torch.from_numpy(cameras["visibility"]).float().to(device)
            if "visibility" in cameras else state_scene.visibility
        )
        return DynamicSceneBatch(
            scene_id=self.scene_id,
            means=state_scene.means,
            quats=state_scene.quats,
            scales=state_scene.scales,
            opacities=state_scene.opacities,
            colors=state_scene.colors,
            viewmats=torch.from_numpy(cameras["viewmats"]).float().to(device),
            Ks=torch.from_numpy(cameras["Ks"]).float().to(device),
            timestamps=timestamps,
            width=int(cameras["width"]),
            height=int(cameras["height"]),
            gt_rgb=gt_rgb,
            visibility=visibility,
        )


==> anc/src/packet_conditioned_gaussians/clustering.py <==
from __future__ import annotations

import torch

from .types import DynamicSceneBatch


def spatiotemporal_features(scene: DynamicSceneBatch) -> torch.Tensor:
    """Build normalized canonical, motion, and visibility features per Gaussian."""
    means = scene.means.float()
    canonical = means[0]
    velocity = means[1:] - means[:-1]
    motion = torch.cat(
        [
            (means[-1] - means[0]),
            velocity.mean(dim=0),
            velocity.std(dim=0, unbiased=False),
        ],
        dim=-1,
    )
    visibility = scene.visibility
    if visibility is None:
        visibility = scene.opacities.clamp(0, 1)
    vis = torch.stack(
        [
            visibility.mean(dim=0),
            visibility.std(dim=0, unbiased=False),
            visibility[0],
            visibility[-1],
        ],
        dim=-1,
    )
    features = torch.cat([canonical, motion, vis], dim=-1)
    mean = features.mean(dim=0, keepdim=True)
    std = features.std(dim=0, keepdim=True, unbiased=False).clamp_min(1e-5)
    return (features - mean) / std


def balanced_recursive_clusters(features: torch.Tensor, target_size: int = 16) -> torch.Tensor:
    """Deterministic variance-split clustering with bounded cluster sizes."""
    if features.ndim != 2:
        raise ValueError("features must have shape [N,D]")
    if target_size < 1:
        raise ValueError("target_size must be positive")
    n = features.shape[0]
    ids = torch.empty(n, dtype=torch.long, device=features.device)
    leaves: list[torch.Tensor] = [torch.arange(n, device=features.device)]
    final: list[torch.Tensor] = []
    while leaves:
        idx = leaves.pop()
        if idx.numel() <= target_size:
            final.append(idx)
            continue
        subset = features[idx]
        dim = int(subset.var(dim=0, unbiased=False).argmax())
        order = idx[torch.argsort(subset[:, dim], stable=True)]
        split = order.numel() // 2
        leaves.append(order[split:])
        leaves.append(order[:split])
    for cluster_id, idx in enumerate(final):
        ids[idx] = cluster_id
    return ids


def cluster_scene(scene: DynamicSceneBatch, target_size: int = 16) -> torch.Tensor:
    return balanced_recursive_clusters(spatiotemporal_features(scene), target_size)


==> anc/src/packet_conditioned_gaussians/codec.py <==
from __future__ import annotations

from dataclasses import asdict
import json
import math
from pathlib import Path
from typing import Iterable

import numpy as np
import torch
import torch.nn.functional as F

from .entropy import RansCodec, normalized_frequencies
from .representation import NetworkConditionedGaussianCodec
from .packets import GaussianPacket, MAX_PAYLOAD
from .types import PacketizedSceneManifest, GaussianState, PacketSpec, TensorSliceSpec


RAW_CHUNK_BYTES = 1200
MAX_RAW_CHUNK_BYTES = 16_384


class DecodedPacketizedScene:
    def __init__(self, manifest: PacketizedSceneManifest, device: str | torch.device = "cpu") -> None:
        metadata = manifest.model_metadata
        self.manifest = manifest
        self.device = torch.device(device)
        self.cluster_ids = torch.tensor(manifest.cluster_ids, dtype=torch.long, device=self.device)
        t = manifest.n_frames
        n = manifest.n_gaussians
        c = manifest.n_clusters
        rank = int(metadata["rank"])
        n_sh = int(metadata["n_sh"])
        dtype = torch.float32
        self.values: dict[str, torch.Tensor] = {
            "canonical_means": torch.zeros(n, 3, device=self.device, dtype=dtype),
            "affines": torch.zeros(t, c, 3, 4, device=self.device, dtype=dtype),
            "temporal_basis": torch.zeros(t, rank, device=self.device, dtype=dtype),
            "motion_coeff": torch.zeros(n, rank, 3, device=self.device, dtype=dtype),
            "position_refine2": torch.zeros(t, n, 3, device=self.device, dtype=dtype),
            "position_refine3": torch.zeros(t, n, 3, device=self.device, dtype=dtype),
            "base_log_scales": torch.full((n, 3), math.log(1e-3), device=self.device, dtype=dtype),
            "base_quats": torch.zeros(n, 4, device=self.device, dtype=dtype),
            "base_opacity_logits": torch.full((n,), -20.0, device=self.device, dtype=dtype),
            "base_colors": torch.zeros(n, n_sh, 3, device=self.device, dtype=dtype),
            "scale_refinements": torch.zeros(3, t, n, 3, device=self.device, dtype=dtype),
            "quat_refinements": torch.zeros(3, t, n, 4, device=self.device, dtype=dtype),
            "opacity_refinements": torch.zeros(3, t, n, device=self.device, dtype=dtype),
            "color_refinements": torch.zeros(3, t, n, n_sh, 3, device=self.device, dtype=dtype),
        }
        self.values["base_quats"][:, 0] = 1.0
        self.values["affines"][..., 0, 0] = 1.0
        self.values["affines"][..., 1, 1] = 1.0
        self.values["affines"][..., 2, 2] = 1.0
        self.active_layers = torch.zeros(c, manifest.n_layers, dtype=torch.bool, device=self.device)

    def assign(self, cluster: int, layer: int, name: str, value: torch.Tensor) -> None:
        idx = self.cluster_ids == cluster
        if name in {"canonical_means", "motion_coeff", "base_log_scales", "base_quats", "base_opacity_logits"}:
            self.values[name][idx] = value
        elif name == "base_colors_dc":
            self.values["base_colors"][idx, :value.shape[-2]] = value
        elif name == "affines":
            self.values[name][:, cluster] = value
        elif name == "temporal_basis":
            self.values[name] = value
        elif name in {"position_refine2", "position_refine3"}:
            self.values[name][:, idx] = value
        elif name in {"scale_refinements", "quat_refinements", "opacity_refinements"}:
            self.values[name][layer - 1, :, idx] = value
        elif name == "color_refinement_band":
            start, end = PacketizedGaussianCodec._sh_band(self.values["base_colors"].shape[-2], layer)
            self.values["color_refinements"][layer - 1, :, idx, start:end] = value
        else:
            raise KeyError(f"unknown codec field {name}")
        self.active_layers[cluster, layer] = True

    def state(self, frame: int) -> GaussianState:
        value = self.values
        cluster_mask = self.active_layers[self.cluster_ids].to(torch.float32)
        canonical_h = torch.cat(
            [value["canonical_means"], torch.ones_like(value["canonical_means"][:, :1])], dim=-1
        )
        affine = value["affines"][frame, self.cluster_ids]
        means = torch.einsum("nij,nj->ni", affine, canonical_h)
        means = means + cluster_mask[:, 1:2] * torch.einsum(
            "r,nrc->nc", value["temporal_basis"][frame], value["motion_coeff"]
        )
        means = means + cluster_mask[:, 2:3] * value["position_refine2"][frame]
        means = means + cluster_mask[:, 3:4] * value["position_refine3"][frame]

        scale = value["base_log_scales"].clone()
        quat = value["base_quats"].clone()
        opacity = value["base_opacity_logits"].clone()
        color = value["base_colors"].clone()
        for refinement in range(3):
            weight = cluster_mask[:, refinement + 1]
            scale += weight[:, None] * value["scale_refinements"][refinement, frame]
            quat += weight[:, None] * value["quat_refinements"][refinement, frame]
            opacity += weight * value["opacity_refinements"][refinement, frame]
            color += weight[:, None, None] * value["color_refinements"][refinement, frame]
        opacity = torch.sigmoid(opacity) * cluster_mask[:, 0]
        return GaussianState(
            means=means,
            quats=F.normalize(quat, dim=-1),
            scales=scale.exp().clamp_min(1e-7),
            opacities=opacity,
            colors=color,
        )


class PacketizedGaussianCodec:
    version = "0.1.0"

    @classmethod
    def encode(
        cls,
        model: NetworkConditionedGaussianCodec,
        scene_hash: str,
        output_dir: str | Path | None = None,
    ) -> tuple[PacketizedSceneManifest, list[bytes]]:
        streams: dict[str, dict] = {}
        raw_streams: dict[tuple[int, int], bytes] = {}
        for layer in range(model.n_layers):
            for cluster in range(model.n_clusters):
                raw, slices = cls._encode_stream(model, cluster, layer)
                key = f"{cluster}:{layer}"
                streams[key] = {"raw_size": len(raw), "slices": [asdict(x) for x in slices]}
                raw_streams[(cluster, layer)] = raw

        frequencies = normalized_frequencies(raw_streams.values())
        entropy = RansCodec(frequencies)
        encoded_chunks = {
            key: cls._split_entropy_chunks(raw, entropy)
            for key, raw in raw_streams.items()
        }
        packets: list[GaussianPacket] = []
        specs: list[PacketSpec] = []
        previous_layer_anchor: dict[int, int | None] = {
            cluster: None for cluster in range(model.n_clusters)
        }
        packet_id = 0
        for layer in range(model.n_layers):
            current_layer_ids: dict[int, list[int]] = {}
            for cluster in range(model.n_clusters):
                chunks = encoded_chunks[(cluster, layer)]
                ids: list[int] = []
                for chunk_index, (raw, payload) in enumerate(chunks):
                    dependency = previous_layer_anchor[cluster]
                    packet = GaussianPacket(
                        packet_id=packet_id,
                        cluster_id=cluster,
                        layer=layer,
                        time_start=0,
                        time_end=model.n_frames,
                        dependencies=() if dependency is None else (dependency,),
                        quant_profile=layer,
                        payload=payload,
                    )
                    wire = packet.to_bytes()
                    packets.append(packet)
                    specs.append(PacketSpec(
                        packet_id=packet_id,
                        cluster_id=cluster,
                        layer=layer,
                        chunk=chunk_index,
                        chunks=len(chunks),
                        time_start=0,
                        time_end=model.n_frames,
                        dependencies=list(packet.dependencies),
                        quant_profile=layer,
                        raw_size=len(raw),
                        encoded_size=len(wire),
                    ))
                    ids.append(packet_id)
                    packet_id += 1
                current_layer_ids[cluster] = ids
            previous_layer_anchor = {
                cluster: ids[-1] if ids else None
                for cluster, ids in current_layer_ids.items()
            }

        manifest = PacketizedSceneManifest(
            scene_id=model.scene_id,
            scene_hash=scene_hash,
            codec_version=cls.version,
            n_frames=model.n_frames,
            n_gaussians=model.n_gaussians,
            n_clusters=model.n_clusters,
            n_layers=model.n_layers,
            cluster_ids=[int(x) for x in model.cluster_ids.detach().cpu()],
            entropy_frequencies=frequencies,
            packets=specs,
            model_metadata={
                "rank": model.rank,
                "n_sh": model.n_sh,
                "streams": streams,
                "packet_order": "layer-major-cluster-major",
                "nominal_raw_chunk_bytes": RAW_CHUNK_BYTES,
                "max_raw_chunk_bytes": MAX_RAW_CHUNK_BYTES,
            },
        )
        blobs = [packet.to_bytes() for packet in packets]
        if output_dir is not None:
            output = Path(output_dir)
            output.mkdir(parents=True, exist_ok=True)
            manifest.to_json(output / "manifest.json")
            (output / "manifest.dgsm").write_bytes(manifest.to_wire())
            for spec, blob in zip(specs, blobs):
                (output / f"packet_{spec.packet_id:06d}.dgsp").write_bytes(blob)
        return manifest, blobs

    @classmethod
    def decode(
        cls,
        manifest: PacketizedSceneManifest,
        packet_blobs: Iterable[bytes],
        frame: int,
        device: str | torch.device = "cpu",
    ) -> GaussianState:
        packets = {packet.packet_id: packet for packet in map(GaussianPacket.from_bytes, packet_blobs)}
        entropy = RansCodec(manifest.entropy_frequencies)
        decoded = DecodedPacketizedScene(manifest, device=device)
        spec_by_id = {spec.packet_id: spec for spec in manifest.packets}
        streams = manifest.model_metadata["streams"]
        complete: set[int] = set()
        for layer in range(manifest.n_layers):
            for cluster in range(manifest.n_clusters):
                specs = sorted(
                    (x for x in manifest.packets if x.cluster_id == cluster and x.layer == layer),
                    key=lambda x: x.chunk,
                )
                if not specs:
                    continue
                if any(spec.packet_id not in packets for spec in specs):
                    continue
                dependency_ids = {dependency for spec in specs for dependency in spec.dependencies}
                if not dependency_ids.issubset(complete):
                    continue
                raw = b"".join(
                    entropy.decode(packets[spec.packet_id].payload, spec.raw_size) for spec in specs
                )
                stream = streams[f"{cluster}:{layer}"]
                raw = raw[:stream["raw_size"]]
                for item in stream["slices"]:
                    tensor_spec = TensorSliceSpec(**item)
                    buffer = raw[tensor_spec.byte_start:tensor_spec.byte_end]
                    array = np.frombuffer(buffer, dtype="<i2").copy().reshape(tensor_spec.shape)
                    value = torch.from_numpy(array).to(device=device, dtype=torch.float32) * tensor_spec.qstep
                    decoded.assign(cluster, layer, tensor_spec.name, value)
                complete.update(spec.packet_id for spec in specs)
        return decoded.state(frame)

    @classmethod
    def load_directory(
        cls,
        directory: str | Path,
        frame: int,
        packet_ids: Iterable[int] | None = None,
        device: str | torch.device = "cpu",
    ) -> GaussianState:
        directory = Path(directory)
        manifest = PacketizedSceneManifest.from_json(directory / "manifest.json")
        selected = set(packet_ids) if packet_ids is not None else None
        blobs = [
            path.read_bytes()
            for path in sorted(directory.glob("packet_*.dgsp"))
            if selected is None or int(path.stem.split("_")[-1]) in selected
        ]
        return cls.decode(manifest, blobs, frame=frame, device=device)

    @staticmethod
    def _split_entropy_chunks(raw: bytes, entropy: RansCodec) -> list[tuple[bytes, bytes]]:
        """Fill an MTU by encoded size instead of fixed uncompressed size."""
        if not raw:
            return [(b"", entropy.encode(b""))]
        symbols = np.frombuffer(raw, dtype=np.uint8)
        probabilities = np.asarray(entropy.frequencies, dtype=np.float64) / sum(entropy.frequencies)
        bit_cost = -np.log2(probabilities)
        prefix_bits = np.concatenate([
            np.zeros(1, dtype=np.float64),
            np.cumsum(bit_cost[symbols], dtype=np.float64),
        ])
        target_bits = float((MAX_PAYLOAD - 8) * 8)
        chunks: list[tuple[bytes, bytes]] = []
        offset = 0
        while offset < len(raw):
            upper = min(len(raw), offset + MAX_RAW_CHUNK_BYTES)
            estimated_end = int(np.searchsorted(
                prefix_bits,
                prefix_bits[offset] + target_bits,
                side="right",
            ) - 1)
            end = max(offset + 1, min(upper, estimated_end))
            payload = entropy.encode(raw[offset:end])
            while len(payload) > MAX_PAYLOAD and end > offset + 1:
                length = end - offset
                reduced = max(1, int(length * (MAX_PAYLOAD - 8) / len(payload)))
                end = offset + min(length - 1, reduced)
                payload = entropy.encode(raw[offset:end])
            if len(payload) > MAX_PAYLOAD:
                raise RuntimeError("one raw symbol cannot be represented within the packet payload limit")
            chunks.append((raw[offset:end], payload))
            offset = end
        return chunks

    @staticmethod
    def _stream_raw_size(
        model: NetworkConditionedGaussianCodec,
        cluster: int,
        layer: int,
    ) -> int:
        count = int((model.cluster_ids == cluster).sum())
        frames = model.n_frames
        color_start, color_end = PacketizedGaussianCodec._sh_band(model.n_sh, layer)
        color_values = (color_end - color_start) * 3
        if layer == 0:
            elements = count * (3 + 3 + 4 + 1 + color_values) + frames * 3 * 4
        elif layer == 1:
            elements = (
                frames * model.rank
                + count * model.rank * 3
                + frames * count * (3 + 4 + 1 + color_values)
            )
        else:
            elements = frames * count * (3 + color_values)
        return elements * 2

    @staticmethod
    def _sh_band(n_sh: int, layer: int) -> tuple[int, int]:
        if layer == 0:
            return 0, min(1, n_sh)
        if layer == 1:
            return 0, min(4, n_sh)
        if layer == 2:
            return min(4, n_sh), min(9, n_sh)
        return min(9, n_sh), n_sh

    @staticmethod
    def _stream_fields(
        model: NetworkConditionedGaussianCodec,
        cluster: int,
        layer: int,
    ) -> list[tuple[str, torch.Tensor, str]]:
        idx = model.cluster_ids == cluster
        fields: list[tuple[str, torch.Tensor, str]]
        if layer == 0:
            fields = [
                ("canonical_means", model.canonical_means[idx], "canonical"),
                ("affines", model.affines[:, cluster], "affine"),
                ("base_log_scales", model.base_log_scales[idx], "base_scale"),
                ("base_quats", model.base_quats[idx], "base_quat"),
                ("base_opacity_logits", model.base_opacity_logits[idx], "base_opacity"),
                ("base_colors_dc", model.base_colors[idx, :1], "base_color"),
            ]
        elif layer == 1:
            color_start, color_end = PacketizedGaussianCodec._sh_band(model.n_sh, layer)
            fields = [
                ("temporal_basis", model.temporal_basis, "basis"),
                ("motion_coeff", model.motion_coeff[idx], "coeff"),
                ("scale_refinements", model.scale_refinements[0, :, idx], "scale_delta"),
                ("quat_refinements", model.quat_refinements[0, :, idx], "quat_delta"),
                ("opacity_refinements", model.opacity_refinements[0, :, idx], "opacity_delta"),
                ("color_refinement_band", model.color_refinements[0, :, idx, color_start:color_end], "color_delta"),
            ]
        elif layer == 2:
            color_start, color_end = PacketizedGaussianCodec._sh_band(model.n_sh, layer)
            fields = [
                ("position_refine2", model.position_refine2[:, idx], "position2"),
                ("color_refinement_band", model.color_refinements[1, :, idx, color_start:color_end], "color_delta"),
            ]
        else:
            color_start, color_end = PacketizedGaussianCodec._sh_band(model.n_sh, layer)
            fields = [
                ("position_refine3", model.position_refine3[:, idx], "position3"),
                ("color_refinement_band", model.color_refinements[2, :, idx, color_start:color_end], "color_delta"),
            ]
        return fields

    @staticmethod
    def _encode_stream(
        model: NetworkConditionedGaussianCodec,
        cluster: int,
        layer: int,
    ) -> tuple[bytes, list[TensorSliceSpec]]:
        fields = PacketizedGaussianCodec._stream_fields(model, cluster, layer)
        raw = bytearray()
        specs: list[TensorSliceSpec] = []
        for name, tensor, quantizer_name in fields:
            quantizer = model.quantizers[quantizer_name]
            integer = quantizer.integer(tensor.detach()).cpu().contiguous().numpy().astype("<i2", copy=False)
            start = len(raw)
            raw.extend(integer.tobytes())
            specs.append(TensorSliceSpec(
                name=name,
                shape=list(integer.shape),
                dtype="int16",
                qstep=float(quantizer.step.detach()),
                byte_start=start,
                byte_end=len(raw),
            ))
        return bytes(raw), specs


==> anc/src/packet_conditioned_gaussians/entropy.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

import numpy as np


SCALE_BITS = 12
TOTAL_FREQ = 1 << SCALE_BITS
RANS_L = 1 << 23


def normalized_frequencies(chunks: Iterable[bytes]) -> list[int]:
    hist = np.ones(256, dtype=np.float64)
    for chunk in chunks:
        if chunk:
            hist += np.bincount(np.frombuffer(chunk, dtype=np.uint8), minlength=256)
    exact = hist / hist.sum() * TOTAL_FREQ
    freq = np.floor(exact).astype(np.int64)
    freq = np.maximum(freq, 1)
    delta = int(TOTAL_FREQ - freq.sum())
    if delta > 0:
        order = np.argsort(-(exact - np.floor(exact)), kind="stable")
        for idx in order[:delta]:
            freq[idx] += 1
    elif delta < 0:
        order = np.argsort(-(freq - 1), kind="stable")
        remaining = -delta
        for idx in order:
            take = min(remaining, int(freq[idx] - 1))
            freq[idx] -= take
            remaining -= take
            if remaining == 0:
                break
    if int(freq.sum()) != TOTAL_FREQ or np.any(freq <= 0):
        raise RuntimeError("failed to normalize rANS frequency table")
    return [int(x) for x in freq]


def normalized_frequencies_from_histogram(histogram: np.ndarray) -> list[int]:
    hist = np.asarray(histogram, dtype=np.float64)
    if hist.shape != (256,) or np.any(hist <= 0):
        raise ValueError("histogram must contain 256 positive values")
    exact = hist / hist.sum() * TOTAL_FREQ
    freq = np.maximum(np.floor(exact).astype(np.int64), 1)
    delta = int(TOTAL_FREQ - freq.sum())
    if delta > 0:
        order = np.argsort(-(exact - np.floor(exact)), kind="stable")
        for idx in order[:delta]:
            freq[idx] += 1
    elif delta < 0:
        order = np.argsort(-(freq - 1), kind="stable")
        remaining = -delta
        for idx in order:
            take = min(remaining, int(freq[idx] - 1))
            freq[idx] -= take
            remaining -= take
            if remaining == 0:
                break
    if int(freq.sum()) != TOTAL_FREQ or np.any(freq <= 0):
        raise RuntimeError("failed to normalize rANS frequency table")
    return [int(x) for x in freq]


def context_frequencies(chunks: Iterable[bytes]) -> list[list[int]]:
    hist = np.ones((257, 256), dtype=np.float64)
    for chunk in chunks:
        previous = 256
        for symbol in chunk:
            hist[previous, symbol] += 1
            previous = symbol
    return [normalized_frequencies_from_histogram(row) for row in hist]


@dataclass(frozen=True)
class RansCodec:
    frequencies: tuple[int, ...]

    def __init__(self, frequencies: Iterable[int]) -> None:
        freq = tuple(int(x) for x in frequencies)
        if len(freq) != 256 or sum(freq) != TOTAL_FREQ or min(freq) <= 0:
            raise ValueError(f"rANS frequencies must be 256 positive values summing to {TOTAL_FREQ}")
        object.__setattr__(self, "frequencies", freq)
        cumulative = np.zeros(256, dtype=np.int64)
        cumulative[1:] = np.cumsum(np.asarray(freq[:-1], dtype=np.int64))
        object.__setattr__(self, "_cumulative", tuple(int(x) for x in cumulative))
        lookup = np.empty(TOTAL_FREQ, dtype=np.uint8)
        for symbol, (start, width) in enumerate(zip(cumulative, freq)):
            lookup[start:start + width] = symbol
        object.__setattr__(self, "_lookup", lookup)

    def encode(self, data: bytes) -> bytes:
        state = RANS_L
        renorm = bytearray()
        for symbol in reversed(data):
            freq = self.frequencies[symbol]
            start = self._cumulative[symbol]
            threshold = ((RANS_L >> SCALE_BITS) << 8) * freq
            while state >= threshold:
                renorm.append(state & 0xFF)
                state >>= 8
            state = ((state // freq) << SCALE_BITS) + (state % freq) + start
        return state.to_bytes(4, "little") + bytes(reversed(renorm))

    def decode(self, payload: bytes, output_size: int) -> bytes:
        if len(payload) < 4:
            raise ValueError("truncated rANS payload")
        state = int.from_bytes(payload[:4], "little")
        ptr = 4
        out = bytearray(output_size)
        for i in range(output_size):
            slot = state & (TOTAL_FREQ - 1)
            symbol = int(self._lookup[slot])
            out[i] = symbol
            start = self._cumulative[symbol]
            freq = self.frequencies[symbol]
            state = freq * (state >> SCALE_BITS) + slot - start
            while state < RANS_L and ptr < len(payload):
                state = (state << 8) | payload[ptr]
                ptr += 1
        return bytes(out)


class ContextRansCodec:
    """Order-1 byte-context rANS used as an entropy-model ablation."""

    def __init__(self, frequencies: Iterable[Iterable[int]]) -> None:
        tables = tuple(RansCodec(row) for row in frequencies)
        if len(tables) != 257:
            raise ValueError("context rANS requires 257 frequency tables")
        self.tables = tables

    def encode(self, data: bytes) -> bytes:
        state = RANS_L
        renorm = bytearray()
        for index in range(len(data) - 1, -1, -1):
            symbol = data[index]
            context = 256 if index == 0 else data[index - 1]
            table = self.tables[context]
            freq = table.frequencies[symbol]
            start = table._cumulative[symbol]
            threshold = ((RANS_L >> SCALE_BITS) << 8) * freq
            while state >= threshold:
                renorm.append(state & 0xFF)
                state >>= 8
            state = ((state // freq) << SCALE_BITS) + (state % freq) + start
        return state.to_bytes(4, "little") + bytes(reversed(renorm))

    def decode(self, payload: bytes, output_size: int) -> bytes:
        if len(payload) < 4:
            raise ValueError("truncated context rANS payload")
        state = int.from_bytes(payload[:4], "little")
        ptr = 4
        previous = 256
        out = bytearray(output_size)
        for index in range(output_size):
            table = self.tables[previous]
            slot = state & (TOTAL_FREQ - 1)
            symbol = int(table._lookup[slot])
            out[index] = symbol
            state = (
                table.frequencies[symbol] * (state >> SCALE_BITS)
                + slot - table._cumulative[symbol]
            )
            while state < RANS_L and ptr < len(payload):
                state = (state << 8) | payload[ptr]
                ptr += 1
            previous = symbol
        return bytes(out)


==> anc/src/packet_conditioned_gaussians/losses.py <==
from __future__ import annotations

import torch
import torch.nn.functional as F


def image_mse(prediction: torch.Tensor, target: torch.Tensor) -> torch.Tensor:
    return (prediction - target).square().mean(dim=(-3, -2, -1))


def ssim_loss(prediction: torch.Tensor, target: torch.Tensor) -> torch.Tensor:
    x = prediction.permute(0, 3, 1, 2)
    y = target.permute(0, 3, 1, 2)
    mu_x = F.avg_pool2d(x, 3, 1, 1)
    mu_y = F.avg_pool2d(y, 3, 1, 1)
    sigma_x = F.avg_pool2d(x * x, 3, 1, 1) - mu_x.square()
    sigma_y = F.avg_pool2d(y * y, 3, 1, 1) - mu_y.square()
    sigma_xy = F.avg_pool2d(x * y, 3, 1, 1) - mu_x * mu_y
    c1, c2 = 0.01 ** 2, 0.03 ** 2
    score = ((2 * mu_x * mu_y + c1) * (2 * sigma_xy + c2)) / (
        (mu_x.square() + mu_y.square() + c1) * (sigma_x + sigma_y + c2)
    )
    return 1.0 - score.mean(dim=(1, 2, 3))


def cvar(values: torch.Tensor, fraction: float = 0.10) -> torch.Tensor:
    count = max(1, int(round(values.numel() * fraction)))
    return torch.topk(values.flatten(), count).values.mean()


def temporal_flicker(
    current_prediction: torch.Tensor,
    previous_prediction: torch.Tensor,
    current_target: torch.Tensor,
    previous_target: torch.Tensor,
) -> torch.Tensor:
    predicted_change = current_prediction - previous_prediction
    target_change = current_target - previous_target
    return (predicted_change - target_change).abs().mean(dim=(-3, -2, -1))


def prefix_monotonicity(prefix_errors: torch.Tensor, margin: float = 0.0) -> torch.Tensor:
    """Penalize quality regressions when a refinement prefix is added."""
    return F.relu(prefix_errors[:, 1:] - prefix_errors[:, :-1] + margin).mean()


==> anc/src/packet_conditioned_gaussians/memory.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Callable

import torch


@dataclass(frozen=True)
class MemoryProbe:
    world_batch: int
    peak_bytes: int
    succeeded: bool
    error: str | None = None


def autotune_world_batch(
    probe: Callable[[int], None],
    target_gb: float = 68.0,
    maximum: int = 128,
    device: str | torch.device = "cuda",
) -> tuple[int, list[MemoryProbe]]:
    """Find the largest world batch whose measured peak is near the target.

    The callback must execute a representative forward/backward pass. OOM probes
    are recovered by clearing the CUDA allocator before the binary search continues.
    """
    device = torch.device(device)
    if device.type != "cuda":
        return 1, [MemoryProbe(1, 0, True)]
    target = int(target_gb * (1024 ** 3))
    history: list[MemoryProbe] = []

    def run(worlds: int) -> MemoryProbe:
        torch.cuda.empty_cache()
        torch.cuda.reset_peak_memory_stats(device)
        try:
            probe(worlds)
            torch.cuda.synchronize(device)
            result = MemoryProbe(worlds, int(torch.cuda.max_memory_allocated(device)), True)
        except torch.cuda.OutOfMemoryError as exc:
            result = MemoryProbe(worlds, int(torch.cuda.max_memory_allocated(device)), False, str(exc))
            torch.cuda.empty_cache()
        history.append(result)
        return result

    low, high = 1, maximum
    best = 1
    while low <= high:
        mid = (low + high) // 2
        result = run(mid)
        if result.succeeded and result.peak_bytes <= target:
            best = mid
            low = mid + 1
        else:
            high = mid - 1
    return best, sorted(history, key=lambda item: item.world_batch)


==> anc/src/packet_conditioned_gaussians/network.py <==
from __future__ import annotations

from dataclasses import dataclass
import math

import torch

from .types import NetworkWorldBatch


@dataclass(frozen=True)
class WorldDistribution:
    bandwidth_min_mbps: float = 2.0
    bandwidth_max_mbps: float = 200.0
    rtt_min_ms: float = 10.0
    rtt_max_ms: float = 320.0
    deadline_min_ms: float = 16.7
    deadline_max_ms: float = 100.0
    iid_loss_max: float = 0.10
    burst_probability: float = 0.5
    p_good_to_bad: float = 0.03
    p_bad_to_good: float = 0.30
    good_loss: float = 0.001
    bad_loss: float = 0.60


class NetworkWorldSampler:
    def __init__(self, distribution: WorldDistribution | None = None, seed: int = 0) -> None:
        self.distribution = distribution or WorldDistribution()
        self.seed = seed
        self._calls = 0

    def sample(
        self,
        packet_sizes: torch.Tensor,
        n_worlds: int,
        device: str | torch.device | None = None,
    ) -> NetworkWorldBatch:
        if packet_sizes.ndim != 1:
            raise ValueError("packet_sizes must have shape [P]")
        device = torch.device(device or packet_sizes.device)
        packet_sizes = packet_sizes.to(device=device, dtype=torch.float32)
        generator = torch.Generator(device=device)
        generator.manual_seed(self.seed + self._calls)
        self._calls += 1
        d = self.distribution

        u = torch.rand(n_worlds, device=device, generator=generator)
        log_lo, log_hi = math.log(d.bandwidth_min_mbps), math.log(d.bandwidth_max_mbps)
        bandwidth = torch.exp(log_lo + (log_hi - log_lo) * u)
        rtt = d.rtt_min_ms + (d.rtt_max_ms - d.rtt_min_ms) * torch.rand(
            n_worlds, device=device, generator=generator
        )
        deadline = d.deadline_min_ms + (d.deadline_max_ms - d.deadline_min_ms) * torch.rand(
            n_worlds, device=device, generator=generator
        )
        iid_loss = d.iid_loss_max * torch.rand(n_worlds, device=device, generator=generator)

        cumulative_bytes = packet_sizes.cumsum(0)[None, :]
        transmit_ms = cumulative_bytes * 0.008 / bandwidth[:, None]
        arrival_ms = 0.5 * rtt[:, None] + transmit_ms

        n_packets = packet_sizes.numel()
        burst_enabled = torch.rand(n_worlds, device=device, generator=generator) < d.burst_probability
        burst_bad = torch.zeros(n_worlds, n_packets, dtype=torch.bool, device=device)
        state = torch.zeros(n_worlds, dtype=torch.bool, device=device)
        for packet in range(n_packets):
            random = torch.rand(n_worlds, device=device, generator=generator)
            state = torch.where(state, random >= d.p_bad_to_good, random < d.p_good_to_bad)
            burst_bad[:, packet] = state & burst_enabled

        loss_probability = iid_loss[:, None].expand(-1, n_packets).clone()
        loss_probability = torch.where(
            burst_bad,
            torch.full_like(loss_probability, d.bad_loss),
            1.0 - (1.0 - loss_probability) * (1.0 - d.good_loss),
        )
        lost = torch.rand(n_worlds, n_packets, device=device, generator=generator) < loss_probability
        delivered = (~lost) & (arrival_ms <= deadline[:, None])
        return NetworkWorldBatch(
            bandwidth_mbps=bandwidth,
            rtt_ms=rtt,
            deadline_ms=deadline,
            iid_loss=iid_loss,
            delivered=delivered,
            arrival_ms=arrival_ms,
            burst_bad=burst_bad,
        )


def enforce_packet_dependencies(
    delivered: torch.Tensor,
    dependencies: list[list[int]],
) -> torch.Tensor:
    """Drop packets whose complete dependency set did not arrive."""
    result = delivered.clone()
    for packet_id, deps in enumerate(dependencies):
        if deps:
            result[:, packet_id] &= result[:, deps].all(dim=1)
    return result


def sample_group_erasure(
    worlds: int,
    packets: int,
    seed: int,
    device: str | torch.device,
    *,
    model: str = "iid",
    iid_loss: float = 0.05,
    good_to_bad: float = 0.02,
    bad_to_good: float = 0.25,
    good_loss: float = 0.001,
    bad_loss: float = 0.65,
) -> torch.Tensor:
    """Sample delivered completion groups under IID or Gilbert--Elliott loss."""
    if model not in {"iid", "burst"}:
        raise ValueError("model must be iid or burst")
    generator = torch.Generator(device=device).manual_seed(seed)
    if model == "iid":
        return torch.rand(worlds, packets, generator=generator, device=device) >= iid_loss

    bad = torch.zeros(worlds, dtype=torch.bool, device=device)
    delivered = torch.empty(worlds, packets, dtype=torch.bool, device=device)
    for packet in range(packets):
        loss_probability = torch.where(
            bad,
            torch.full((worlds,), bad_loss, device=device),
            torch.full((worlds,), good_loss, device=device),
        )
        delivered[:, packet] = torch.rand(
            worlds, generator=generator, device=device
        ) >= loss_probability
        transition = torch.rand(worlds, generator=generator, device=device)
        bad = torch.where(
            bad,
            transition >= bad_to_good,
            transition < good_to_bad,
        )
    return delivered


def packet_mask_to_cluster_layers(
    delivered: torch.Tensor,
    packet_clusters: torch.Tensor,
    packet_layers: torch.Tensor,
    n_clusters: int,
    n_layers: int,
) -> torch.Tensor:
    """A layer is active only when every packet chunk for that cluster/layer arrived."""
    worlds = delivered.shape[0]
    mask = torch.ones(worlds, n_clusters, n_layers, dtype=torch.bool, device=delivered.device)
    for cluster in range(n_clusters):
        previous = torch.ones(worlds, dtype=torch.bool, device=delivered.device)
        for layer in range(n_layers):
            selected = (packet_clusters == cluster) & (packet_layers == layer)
            current = delivered[:, selected].all(dim=1) if selected.any() else previous
            previous = previous & current
            mask[:, cluster, layer] = previous
    return mask


==> anc/src/packet_conditioned_gaussians/packets.py <==
from __future__ import annotations

from dataclasses import dataclass
import struct
import zlib


MAGIC = b"DGSP"
VERSION = 1
MAX_PAYLOAD = 1200
_HEADER = struct.Struct(">4sBBIIHHBBH")
_CRC = struct.Struct(">I")


@dataclass(frozen=True)
class GaussianPacket:
    packet_id: int
    cluster_id: int
    layer: int
    time_start: int
    time_end: int
    dependencies: tuple[int, ...]
    quant_profile: int
    payload: bytes

    def to_bytes(self) -> bytes:
        if len(self.payload) > MAX_PAYLOAD:
            raise ValueError(f"packet payload exceeds {MAX_PAYLOAD} bytes")
        if len(self.dependencies) > 255:
            raise ValueError("packet has more than 255 dependencies")
        header = _HEADER.pack(
            MAGIC, VERSION, self.layer, self.packet_id, self.cluster_id,
            self.time_start, self.time_end, len(self.dependencies),
            self.quant_profile, len(self.payload),
        )
        dependencies = struct.pack(f">{len(self.dependencies)}I", *self.dependencies) if self.dependencies else b""
        body = header + dependencies + self.payload
        return body + _CRC.pack(zlib.crc32(body) & 0xFFFFFFFF)

    @property
    def wire_size(self) -> int:
        return len(self.to_bytes())

    @classmethod
    def from_bytes(cls, data: bytes) -> "GaussianPacket":
        if len(data) < _HEADER.size + _CRC.size:
            raise ValueError("truncated Packet-Conditioned Dynamic Gaussian Compression packet")
        expected = _CRC.unpack(data[-_CRC.size:])[0]
        actual = zlib.crc32(data[:-_CRC.size]) & 0xFFFFFFFF
        if actual != expected:
            raise ValueError("Packet-Conditioned Dynamic Gaussian Compression packet CRC mismatch")
        magic, version, layer, packet_id, cluster_id, t0, t1, ndep, qprofile, payload_size = _HEADER.unpack(
            data[:_HEADER.size]
        )
        if magic != MAGIC or version != VERSION:
            raise ValueError("unsupported Packet-Conditioned Dynamic Gaussian Compression packet format")
        dep_end = _HEADER.size + 4 * ndep
        payload_end = dep_end + payload_size
        if payload_end != len(data) - _CRC.size:
            raise ValueError("Packet-Conditioned Dynamic Gaussian Compression packet length mismatch")
        dependencies = struct.unpack(f">{ndep}I", data[_HEADER.size:dep_end]) if ndep else ()
        return cls(
            packet_id=packet_id,
            cluster_id=cluster_id,
            layer=layer,
            time_start=t0,
            time_end=t1,
            dependencies=tuple(dependencies),
            quant_profile=qprofile,
            payload=data[dep_end:payload_end],
        )


==> anc/src/packet_conditioned_gaussians/quantization.py <==
from __future__ import annotations

import torch
from torch import nn


class _StraightThroughRound(torch.autograd.Function):
    @staticmethod
    def forward(ctx, value: torch.Tensor) -> torch.Tensor:
        return torch.round(value)

    @staticmethod
    def backward(ctx, grad_output: torch.Tensor) -> tuple[torch.Tensor]:
        return (grad_output,)


def ste_round(value: torch.Tensor) -> torch.Tensor:
    return _StraightThroughRound.apply(value)


class LearnedQuantizer(nn.Module):
    def __init__(self, initial_step: float, minimum_step: float = 1e-6) -> None:
        super().__init__()
        if initial_step <= 0:
            raise ValueError("initial_step must be positive")
        self.minimum_step = minimum_step
        self.log_step = nn.Parameter(torch.tensor(float(initial_step)).log())

    @property
    def step(self) -> torch.Tensor:
        return self.log_step.exp().clamp_min(self.minimum_step)

    def forward(self, value: torch.Tensor, enabled: bool = True) -> torch.Tensor:
        if not enabled:
            return value
        step = self.step.to(value.dtype)
        return ste_round(value / step) * step

    def integer(self, value: torch.Tensor, dtype: torch.dtype = torch.int16) -> torch.Tensor:
        info = torch.iinfo(dtype)
        return torch.round(value / self.step.detach()).clamp(info.min, info.max).to(dtype)


def quantization_bit_proxy(
    value: torch.Tensor,
    step: torch.Tensor,
    chunk_elements: int = 8_388_608,
) -> torch.Tensor:
    """Differentiable heavy-tail code-length proxy with bounded workspace."""
    if chunk_elements <= 0:
        raise ValueError("chunk_elements must be positive")
    flat = value.reshape(-1)
    denominator = step.clamp_min(1e-8)
    total = torch.zeros((), device=value.device, dtype=value.dtype)
    for offset in range(0, flat.numel(), chunk_elements):
        symbol = flat[offset:offset + chunk_elements].abs() / denominator
        total = total + torch.log2(1.0 + symbol).sum()
    return total


==> anc/src/packet_conditioned_gaussians/render.py <==
from __future__ import annotations

import torch

from .types import GaussianState


def render_worlds(
    state: GaussianState,
    viewmat: torch.Tensor,
    K: torch.Tensor,
    width: int,
    height: int,
    background: float = 1.0,
) -> tuple[torch.Tensor, torch.Tensor]:
    """Render world-batched Gaussian states with one camera per world."""
    from gsplat import rasterization

    means = state.means
    if means.ndim == 2:
        state = GaussianState(*(x.unsqueeze(0) for x in state.tensors()))
        means = state.means
    worlds = means.shape[0]
    viewmat = viewmat.to(means.device, means.dtype)
    K = K.to(means.device, means.dtype)
    if viewmat.ndim == 2:
        viewmat = viewmat.unsqueeze(0).expand(worlds, -1, -1)
    if K.ndim == 2:
        K = K.unsqueeze(0).expand(worlds, -1, -1)
    viewmat = viewmat.unsqueeze(1)
    K = K.unsqueeze(1)
    backgrounds = torch.full((worlds, 1, 3), background, device=means.device, dtype=means.dtype)
    sh_degree = int(round(state.colors.shape[-2] ** 0.5 - 1)) if state.colors.shape[-2] > 1 else None
    colors = state.colors[..., 0, :] if state.colors.shape[-2] == 1 else state.colors
    output, alpha, _ = rasterization(
        state.means,
        state.quats,
        state.scales,
        state.opacities,
        colors,
        viewmat,
        K,
        width,
        height,
        sh_degree=sh_degree,
        packed=False,
        render_mode="RGB",
        backgrounds=backgrounds,
    )
    return output[:, 0, ..., :3].clamp(0, 1), alpha[:, 0, ..., 0]


def render_serial(
    state: GaussianState,
    viewmat: torch.Tensor,
    K: torch.Tensor,
    width: int,
    height: int,
    background: float = 1.0,
) -> torch.Tensor:
    frames = []
    worlds = state.means.shape[0] if state.means.ndim == 3 else 1
    for world in range(worlds):
        single = GaussianState(*(x[world] if worlds > 1 and x.shape[0] == worlds else x for x in state.tensors()))
        rgb, _ = render_worlds(single, viewmat, K, width, height, background)
        frames.append(rgb[0])
    return torch.stack(frames)


==> anc/src/packet_conditioned_gaussians/representation.py <==
from __future__ import annotations

from dataclasses import dataclass

import torch
from torch import nn
import torch.nn.functional as F

from .quantization import LearnedQuantizer, quantization_bit_proxy
from .types import DynamicSceneBatch, GaussianState


def _fit_affines(means: torch.Tensor, cluster_ids: torch.Tensor, n_clusters: int) -> torch.Tensor:
    t_count = means.shape[0]
    result = torch.zeros(t_count, n_clusters, 3, 4, device=means.device, dtype=means.dtype)
    canonical = means[0]
    identity = torch.eye(3, 4, device=means.device, dtype=means.dtype)
    for cluster in range(n_clusters):
        selected = cluster_ids == cluster
        x = canonical[selected]
        if x.shape[0] < 4:
            for t in range(t_count):
                result[t, cluster] = identity
                result[t, cluster, :, 3] = means[t, selected].mean(0) - x.mean(0)
            continue
        xh = torch.cat([x, torch.ones_like(x[:, :1])], dim=-1)
        xtx = xh.T @ xh
        ridge = torch.finfo(xh.dtype).eps * xtx.diagonal().mean().clamp_min(1.0)
        xtx = xtx + ridge * torch.eye(4, device=xh.device, dtype=xh.dtype)
        xty = torch.einsum("mi,tmj->tij", xh, means[:, selected])
        result[:, cluster] = torch.linalg.solve(
            xtx.unsqueeze(0).expand(t_count, -1, -1), xty
        ).transpose(1, 2)
    return result


def _apply_affines(canonical: torch.Tensor, affine: torch.Tensor, cluster_ids: torch.Tensor) -> torch.Tensor:
    xh = torch.cat([canonical, torch.ones_like(canonical[:, :1])], dim=-1)
    per_gaussian = affine[:, cluster_ids]
    return torch.einsum("tnij,nj->tni", per_gaussian, xh)


def _factor_temporal_residual(residual: torch.Tensor, rank: int) -> tuple[torch.Tensor, torch.Tensor]:
    """PCA through the small temporal Gram matrix instead of a wide dense SVD."""
    frames = residual.shape[0]
    flat = residual.reshape(frames, -1)
    gram = flat @ flat.T
    eigenvalues, eigenvectors = torch.linalg.eigh(gram)
    order = torch.argsort(eigenvalues, descending=True)[:rank]
    singular = eigenvalues[order].clamp_min(0).sqrt()
    temporal = eigenvectors[:, order]
    safe = singular.clamp_min(torch.finfo(flat.dtype).eps)
    spatial = (temporal.T @ flat) / safe[:, None]
    spatial = torch.where(singular[:, None] > 0, spatial, torch.zeros_like(spatial))
    return temporal * singular, spatial


@dataclass
class RateProxyReport:
    proxy_bits: torch.Tensor
    quant_steps: dict[str, float]


class NetworkConditionedGaussianCodec(nn.Module):
    n_layers = 4

    def __init__(
        self,
        scene: DynamicSceneBatch,
        cluster_ids: torch.Tensor,
        rank: int = 4,
    ) -> None:
        super().__init__()
        if cluster_ids.shape != (scene.n_gaussians,):
            raise ValueError("cluster_ids must have shape [N]")
        self.scene_id = scene.scene_id
        self.n_frames = scene.n_frames
        self.n_gaussians = scene.n_gaussians
        self.rank = min(rank, scene.n_frames, scene.n_gaussians * 3)
        self.n_sh = scene.colors.shape[-2]
        self.register_buffer("cluster_ids", cluster_ids.long())
        self.n_clusters = int(cluster_ids.max()) + 1

        means = scene.means.detach().float()
        canonical = means[0].clone()
        affine = _fit_affines(means, cluster_ids, self.n_clusters)
        affine_prediction = _apply_affines(canonical, affine, cluster_ids)
        residual = means - affine_prediction
        basis, spatial = _factor_temporal_residual(residual, self.rank)
        coeff = spatial.T.reshape(scene.n_gaussians, 3, self.rank).permute(0, 2, 1)
        low_rank = torch.einsum("tr,nrc->tnc", basis, coeff)
        remaining = residual - low_rank

        self.canonical_means = nn.Parameter(canonical)
        self.affines = nn.Parameter(affine)
        self.temporal_basis = nn.Parameter(basis)
        self.motion_coeff = nn.Parameter(coeff)
        self.position_refine2 = nn.Parameter(remaining)
        self.position_refine3 = nn.Parameter(torch.zeros_like(remaining))

        self.base_log_scales = nn.Parameter(scene.scales[0].detach().float().clamp_min(1e-7).log())
        self.base_quats = nn.Parameter(scene.quats[0].detach().float())
        opacity = scene.opacities.detach().float().clamp(1e-5, 1 - 1e-5)
        self.base_opacity_logits = nn.Parameter(torch.logit(opacity[0]))
        base_colors = torch.zeros_like(scene.colors[0].detach().float())
        base_colors[:, 0] = scene.colors[0, :, 0].detach().float()
        self.base_colors = nn.Parameter(base_colors)

        log_scales = scene.scales.float().clamp_min(1e-7).log()
        self.scale_refinements = nn.Parameter(
            self._first_refinement(log_scales - self.base_log_scales)
        )
        self.quat_refinements = nn.Parameter(self._first_refinement(scene.quats.float() - self.base_quats))
        self.opacity_refinements = nn.Parameter(
            self._first_refinement(torch.logit(opacity) - self.base_opacity_logits)
        )
        self.color_refinements = nn.Parameter(
            self._split_sh_bands(scene.colors.float() - self.base_colors)
        )

        self.quantizers = nn.ModuleDict({
            "canonical": LearnedQuantizer(2e-3),
            "affine": LearnedQuantizer(1e-3),
            "basis": LearnedQuantizer(2e-3),
            "coeff": LearnedQuantizer(2e-3),
            "position2": LearnedQuantizer(8e-4),
            "position3": LearnedQuantizer(2e-4),
            "base_scale": LearnedQuantizer(2e-3),
            "base_quat": LearnedQuantizer(2e-3),
            "base_opacity": LearnedQuantizer(3e-3),
            "base_color": LearnedQuantizer(2e-3),
            "scale_delta": LearnedQuantizer(1e-3),
            "quat_delta": LearnedQuantizer(1e-3),
            "opacity_delta": LearnedQuantizer(2e-3),
            "color_delta": LearnedQuantizer(1e-3),
        })

    @classmethod
    def from_saved_state(
        cls,
        scene: DynamicSceneBatch,
        saved: dict,
        device: str | torch.device = "cuda",
    ) -> "NetworkConditionedGaussianCodec":
        model = cls(
            scene,
            saved["cluster_ids"].to(device),
            rank=int(saved["rank"]),
        ).to(device)
        if "model_state_dict" in saved:
            model.load_state_dict(saved["model_state_dict"])
        else:
            with torch.no_grad():
                for name, value in saved["quantizer_log_steps"].items():
                    model.quantizers[name].log_step.copy_(value.to(device))
        return model

    @staticmethod
    def _first_refinement(residual: torch.Tensor) -> torch.Tensor:
        result = torch.zeros((3,) + tuple(residual.shape), device=residual.device, dtype=residual.dtype)
        result[0] = residual
        return result

    @staticmethod
    def _split_sh_bands(residual: torch.Tensor) -> torch.Tensor:
        """Assign each SH coefficient to exactly one progressive level."""
        result = torch.zeros((3,) + tuple(residual.shape), device=residual.device, dtype=residual.dtype)
        coefficients = residual.shape[-2]
        for coefficient in range(coefficients):
            degree = int(coefficient ** 0.5)
            layer = min(2, max(0, degree - 1))
            result[layer, ..., coefficient, :] = residual[..., coefficient, :]
        return result

    def _q(self, name: str, value: torch.Tensor, quantize: bool) -> torch.Tensor:
        return self.quantizers[name](value, enabled=quantize)

    def forward(
        self,
        frame: int,
        cluster_layer_mask: torch.Tensor | None = None,
        quantize: bool = True,
    ) -> GaussianState:
        device = self.canonical_means.device
        if cluster_layer_mask is None:
            cluster_layer_mask = torch.ones(
                1, self.n_clusters, self.n_layers, device=device, dtype=torch.bool
            )
        if cluster_layer_mask.ndim != 3 or cluster_layer_mask.shape[1:] != (self.n_clusters, self.n_layers):
            raise ValueError("cluster_layer_mask must have shape [W,C,4]")
        mask = cluster_layer_mask[:, self.cluster_ids].to(self.canonical_means.dtype)
        worlds = mask.shape[0]

        canonical = self._q("canonical", self.canonical_means, quantize)
        affine = self._q("affine", self.affines[frame], quantize)[self.cluster_ids]
        xh = torch.cat([canonical, torch.ones_like(canonical[:, :1])], dim=-1)
        base_means = torch.einsum("nij,nj->ni", affine, xh)
        basis = self._q("basis", self.temporal_basis[frame], quantize)
        coeff = self._q("coeff", self.motion_coeff, quantize)
        rank_motion = torch.einsum("r,nrc->nc", basis, coeff)
        pos2 = self._q("position2", self.position_refine2[frame], quantize)
        pos3 = self._q("position3", self.position_refine3[frame], quantize)
        means = (
            base_means.unsqueeze(0)
            + mask[..., 1:2] * rank_motion.unsqueeze(0)
            + mask[..., 2:3] * pos2.unsqueeze(0)
            + mask[..., 3:4] * pos3.unsqueeze(0)
        )

        log_scales = self._progressive_attribute(
            "base_scale", "scale_delta", self.base_log_scales, self.scale_refinements[:, frame], mask,
            quantize,
        )
        quats = self._progressive_attribute(
            "base_quat", "quat_delta", self.base_quats, self.quat_refinements[:, frame], mask,
            quantize,
        )
        opacity_logits = self._progressive_attribute(
            "base_opacity", "opacity_delta", self.base_opacity_logits,
            self.opacity_refinements[:, frame], mask, quantize,
        )
        color_mask = mask[..., 1:].reshape(worlds, self.n_gaussians, 3, *([1] * 2))
        base_colors = self._q("base_color", self.base_colors, quantize).unsqueeze(0)
        color_delta = self._q("color_delta", self.color_refinements[:, frame], quantize)
        sh_mask = torch.zeros(
            3, 1, self.n_sh, 1, device=device, dtype=color_delta.dtype
        )
        sh_mask[0, :, :min(4, self.n_sh)] = 1
        if self.n_sh > 4:
            sh_mask[1, :, 4:min(9, self.n_sh)] = 1
        if self.n_sh > 9:
            sh_mask[2, :, 9:] = 1
        color_delta = color_delta * sh_mask
        colors = base_colors + (color_mask * color_delta.permute(1, 0, 2, 3).unsqueeze(0)).sum(dim=2)

        base_visible = mask[..., 0]
        return GaussianState(
            means=means,
            quats=F.normalize(quats, dim=-1),
            scales=log_scales.exp().clamp_min(1e-7),
            opacities=torch.sigmoid(opacity_logits) * base_visible,
            colors=colors,
        )

    def _progressive_attribute(
        self,
        base_name: str,
        delta_name: str,
        base: torch.Tensor,
        refinements: torch.Tensor,
        mask: torch.Tensor,
        quantize: bool,
    ) -> torch.Tensor:
        worlds = mask.shape[0]
        base_q = self._q(base_name, base, quantize).unsqueeze(0)
        delta_q = self._q(delta_name, refinements, quantize)
        enabled = torch.zeros(
            (3,) + (1,) * (delta_q.ndim - 1),
            device=delta_q.device,
            dtype=delta_q.dtype,
        )
        enabled[0] = 1
        delta_q = delta_q * enabled
        extra_dims = delta_q.ndim - 2
        layer_mask = mask[..., 1:].reshape(worlds, self.n_gaussians, 3, *([1] * extra_dims))
        delta = delta_q.permute(1, 0, *range(2, delta_q.ndim)).unsqueeze(0)
        return base_q + (layer_mask * delta).sum(dim=2)

    def rate_proxy(self) -> RateProxyReport:
        groups = self.parameter_groups()
        total = torch.zeros((), device=self.canonical_means.device)
        steps: dict[str, float] = {}
        for name, value, quantizer_name in groups:
            step = self.quantizers[quantizer_name].step
            total = total + quantization_bit_proxy(value, step)
            steps[name] = float(step.detach())
        return RateProxyReport(total, steps)

    def parameter_groups(self) -> list[tuple[str, torch.Tensor, str]]:
        return [
            ("canonical_means", self.canonical_means, "canonical"),
            ("affines", self.affines, "affine"),
            ("temporal_basis", self.temporal_basis, "basis"),
            ("motion_coeff", self.motion_coeff, "coeff"),
            ("position_refine2", self.position_refine2, "position2"),
            ("position_refine3", self.position_refine3, "position3"),
            ("base_log_scales", self.base_log_scales, "base_scale"),
            ("base_quats", self.base_quats, "base_quat"),
            ("base_opacity_logits", self.base_opacity_logits, "base_opacity"),
            ("base_colors", self.base_colors, "base_color"),
            ("scale_refinements", self.scale_refinements, "scale_delta"),
            ("quat_refinements", self.quat_refinements, "quat_delta"),
            ("opacity_refinements", self.opacity_refinements, "opacity_delta"),
            ("color_refinements", self.color_refinements, "color_delta"),
        ]


==> anc/src/packet_conditioned_gaussians/synthetic.py <==
from __future__ import annotations

import math

import torch

from .render import render_worlds
from .types import DynamicSceneBatch, GaussianState


def _look_at(eye: torch.Tensor, target: torch.Tensor) -> torch.Tensor:
    forward = torch.nn.functional.normalize(target - eye, dim=0)
    up = torch.tensor([0.0, 1.0, 0.0], dtype=eye.dtype, device=eye.device)
    right = torch.nn.functional.normalize(torch.cross(forward, up, dim=0), dim=0)
    down = torch.cross(forward, right, dim=0)
    c2w = torch.eye(4, dtype=eye.dtype, device=eye.device)
    c2w[:3, :3] = torch.stack([right, down, forward], dim=1)
    c2w[:3, 3] = eye
    return torch.linalg.inv(c2w)


def make_synthetic_dynamic_scene(
    n_frames: int = 8,
    n_gaussians: int = 256,
    width: int = 192,
    height: int = 128,
    device: str | torch.device = "cpu",
    render_ground_truth: bool = False,
    seed: int = 7,
    motion_modes: int = 1,
) -> DynamicSceneBatch:
    device = torch.device(device)
    generator = torch.Generator(device=device).manual_seed(seed)
    side = int(math.ceil(n_gaussians ** 0.5))
    grid = torch.linspace(-1.0, 1.0, side, device=device)
    gx, gy = torch.meshgrid(grid, grid, indexing="xy")
    canonical = torch.stack([gx.flatten(), gy.flatten(), torch.zeros(side * side, device=device)], dim=-1)
    canonical = canonical[:n_gaussians]
    canonical += 0.025 * torch.randn(n_gaussians, 3, device=device, generator=generator)
    phases = torch.rand(n_gaussians, device=device, generator=generator) * (2 * math.pi)
    amplitudes = 0.08 + 0.12 * torch.rand(n_gaussians, device=device, generator=generator)

    means = []
    for frame in range(n_frames):
        time = 2 * math.pi * frame / max(1, n_frames - 1)
        offset = torch.stack([
            amplitudes * torch.sin(time + phases),
            amplitudes * 0.5 * torch.cos(2 * time + phases),
            0.15 * torch.sin(time + canonical[:, 0] * 2.0),
        ], dim=-1)
        for mode in range(2, motion_modes + 1):
            weight = amplitudes / (1.5 * mode)
            offset = offset + torch.stack([
                weight * torch.sin(mode * time + phases * (mode + 1)),
                weight * torch.cos((mode + 1) * time + canonical[:, 0] * mode),
                weight * torch.sin((mode + 2) * time + canonical[:, 1] * mode),
            ], dim=-1)
        global_motion = torch.tensor([0.15 * math.sin(time), 0.0, 0.0], device=device)
        means.append(canonical + offset + global_motion)
    means_t = torch.stack(means)

    quats = torch.zeros(n_frames, n_gaussians, 4, device=device)
    quats[..., 0] = 1.0
    footprint = min(0.035, 1.5 / side)
    scales = torch.full((n_frames, n_gaussians, 3), footprint, device=device)
    scales[..., 2] = footprint * 0.6
    opacities = torch.full((n_frames, n_gaussians), 0.90, device=device)
    base_color = torch.sigmoid(torch.stack([
        canonical[:, 0] * 2.0,
        canonical[:, 1] * 2.0,
        -canonical[:, 0] - canonical[:, 1],
    ], dim=-1))
    colors = []
    for frame in range(n_frames):
        pulse = 0.08 * math.sin(2 * math.pi * frame / max(1, n_frames - 1))
        colors.append((base_color + pulse).clamp(0, 1))
    colors_t = torch.stack(colors).unsqueeze(-2)

    fx = 0.5 * width / math.tan(math.radians(55.0) / 2)
    K = torch.tensor([[fx, 0, width / 2], [0, fx, height / 2], [0, 0, 1]], device=device)
    viewmats = []
    for frame in range(n_frames):
        angle = 0.12 * math.sin(2 * math.pi * frame / max(1, n_frames - 1))
        eye = torch.tensor([3.2 * math.sin(angle), 0.0, 3.2 * math.cos(angle)], device=device)
        viewmats.append(_look_at(eye, torch.zeros(3, device=device)))
    viewmats_t = torch.stack(viewmats)[:, None]
    Ks = K[None, None].expand(n_frames, 1, -1, -1).clone()
    timestamps = torch.linspace(0, 1, n_frames, device=device)
    visibility = opacities.clone()
    scene = DynamicSceneBatch(
        scene_id=f"controlled-synthetic-dynamics-modes-{motion_modes}",
        means=means_t,
        quats=quats,
        scales=scales,
        opacities=opacities,
        colors=colors_t,
        viewmats=viewmats_t,
        Ks=Ks,
        timestamps=timestamps,
        width=width,
        height=height,
        visibility=visibility,
    )
    if render_ground_truth:
        frames = []
        for frame in range(n_frames):
            rgb, _ = render_worlds(scene.state(frame), viewmats_t[frame, 0], Ks[frame, 0], width, height)
            frames.append(rgb[0])
        scene.gt_rgb = torch.stack(frames)[:, None]
    return scene


==> anc/src/packet_conditioned_gaussians/traces.py <==
from __future__ import annotations

from dataclasses import dataclass, asdict
from pathlib import Path
from typing import Iterable

import pandas as pd


PACKET_COLUMNS = [
    "scene_id", "world_id", "packet_id", "cluster_id", "layer", "bytes",
    "arrival_ms", "deadline_ms", "delivered", "drop_reason", "distortion_delta",
]

FRAME_COLUMNS = [
    "scene_id", "world_id", "frame", "bandwidth_mbps", "rtt_ms", "iid_loss",
    "bytes_delivered", "psnr", "ssim", "lpips", "temporal_lpips", "flicker",
    "first_frame_ms", "deadline_miss", "decode_ms", "render_ms", "peak_vram_bytes",
    "gpu_energy_joules",
]

TRANSPORT_EVENT_COLUMNS = [
    "scene_id", "trace_id", "seed", "policy", "time_ms", "event",
    "unit_id", "packet_id", "cluster_id", "layer", "bytes", "attempt",
    "cwnd_bytes", "bytes_in_flight",
]

QOE_COLUMNS = [
    "scene_id", "trace_id", "seed", "policy", "frame", "playout_ms",
    "quality_utility", "quality_switch", "base_fraction", "layer_fractions",
    "received_bytes", "useful_bytes", "wasted_bytes", "startup_latency_ms",
    "deadline_miss", "stalled", "psnr", "ssim", "lpips", "flicker",
]


class TraceWriter:
    def __init__(self, directory: str | Path) -> None:
        self.directory = Path(directory)
        self.directory.mkdir(parents=True, exist_ok=True)

    def write_packets(self, rows: Iterable[dict]) -> Path:
        return self._write("packets.parquet", rows, PACKET_COLUMNS)

    def write_frames(self, rows: Iterable[dict]) -> Path:
        return self._write("frames.parquet", rows, FRAME_COLUMNS)

    def write_transport_events(self, rows: Iterable[dict]) -> Path:
        return self._write("transport_events.parquet", rows, TRANSPORT_EVENT_COLUMNS)

    def write_qoe(self, rows: Iterable[dict]) -> Path:
        return self._write("qoe.parquet", rows, QOE_COLUMNS)

    def _write(self, name: str, rows: Iterable[dict], columns: list[str]) -> Path:
        frame = pd.DataFrame(list(rows))
        for column in columns:
            if column not in frame:
                frame[column] = None
        frame = frame[columns]
        path = self.directory / name
        frame.to_parquet(path, index=False, compression="zstd")
        return path


==> anc/src/packet_conditioned_gaussians/trainer.py <==
from __future__ import annotations

from dataclasses import asdict, dataclass
import json
import math
from pathlib import Path
import time

import torch

from .codec import PacketizedGaussianCodec, RAW_CHUNK_BYTES
from .losses import cvar, image_mse, prefix_monotonicity, ssim_loss, temporal_flicker
from .memory import autotune_world_batch
from .representation import NetworkConditionedGaussianCodec
from .network import NetworkWorldSampler, enforce_packet_dependencies, packet_mask_to_cluster_layers
from .render import render_worlds
from .types import DynamicSceneBatch, GaussianState


@dataclass
class PacketConditionedTrainingConfig:
    steps: int = 1000
    world_batch: int = 32
    learning_rate: float = 2e-3
    representation_learning_rate: float | None = None
    refinement_learning_rate: float | None = None
    weight_decay: float = 0.0
    warmup_fraction: float = 0.20
    rate_weight: float = 2e-8
    ssim_weight: float = 0.20
    cvar_weight: float = 0.30
    cvar_fraction: float = 0.10
    flicker_weight: float = 0.10
    prefix_reconstruction_weight: float = 0.25
    prefix_weight: float = 1.00
    representation_anchor_weight: float = 0.0
    train_quantizers_only: bool = False
    prefix_every: int = 1
    flicker_every: int = 4
    flicker_world_chunk: int = 2
    clean_anchor_worlds: int = 0
    hard_world_candidate_multiplier: int = 1
    hard_world_fraction: float = 1.0
    hard_world_budget_bins: int = 4
    hard_world_chunk: int = 64
    log_every: int = 10
    checkpoint_every: int = 100
    save_final_checkpoint: bool = True
    target_vram_gb: float = 68.0
    seed: int = 13


def _logical_packet_layout(model: NetworkConditionedGaussianCodec) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor, list[list[int]]]:
    """Represent each cluster-layer completion group as one training unit.

    Wire size still includes all MTU chunks. Expanding every physical chunk is
    redundant because rendering changes only when the whole group completes.
    """
    sizes: list[int] = []
    clusters: list[int] = []
    layers: list[int] = []
    dependencies: list[list[int]] = []
    previous: dict[int, int | None] = {cluster: None for cluster in range(model.n_clusters)}
    for layer in range(model.n_layers):
        current: dict[int, int] = {}
        for cluster in range(model.n_clusters):
            raw_size = PacketizedGaussianCodec._stream_raw_size(model, cluster, layer)
            n_chunks = max(1, (raw_size + RAW_CHUNK_BYTES - 1) // RAW_CHUNK_BYTES)
            dependency = previous[cluster]
            dependency_words = 0 if dependency is None else 1
            current[cluster] = len(sizes)
            sizes.append(raw_size + n_chunks * (48 + 4 * dependency_words))
            clusters.append(cluster)
            layers.append(layer)
            dependencies.append([] if dependency is None else [dependency])
        previous = current
    return (
        torch.tensor(sizes, dtype=torch.float32),
        torch.tensor(clusters, dtype=torch.long),
        torch.tensor(layers, dtype=torch.long),
        dependencies,
    )


def _float_state(state: GaussianState) -> GaussianState:
    return GaussianState(*(value.float() for value in state.tensors()))


class PacketConditionedTrainer:
    def __init__(
        self,
        model: NetworkConditionedGaussianCodec,
        scene: DynamicSceneBatch,
        output_dir: str | Path,
        config: PacketConditionedTrainingConfig | None = None,
        world_sampler: NetworkWorldSampler | None = None,
    ) -> None:
        if scene.gt_rgb is None:
            raise ValueError("scene.gt_rgb is required for training")
        self.model = model
        self.scene = scene
        self.output_dir = Path(output_dir)
        self.output_dir.mkdir(parents=True, exist_ok=True)
        self.config = config or PacketConditionedTrainingConfig()
        if not 0.0 < self.config.cvar_fraction <= 1.0:
            raise ValueError("cvar_fraction must be in (0, 1]")
        self.sampler = world_sampler or NetworkWorldSampler(seed=self.config.seed)
        if self.config.train_quantizers_only:
            optimized = []
            for name, value in model.named_parameters():
                trainable = "quantizers." in name
                value.requires_grad_(trainable)
                if trainable:
                    optimized.append(value)
            parameter_groups = [{"params": optimized, "lr": self.config.learning_rate}]
        else:
            quantizers = []
            refinements = []
            representation = []
            for name, value in model.named_parameters():
                if "quantizers." in name:
                    quantizers.append(value)
                elif "refine" in name or "refinements" in name:
                    refinements.append(value)
                else:
                    representation.append(value)
            optimized = representation + refinements + quantizers
            representation_lr = (
                self.config.representation_learning_rate
                if self.config.representation_learning_rate is not None
                else self.config.learning_rate
            )
            refinement_lr = (
                self.config.refinement_learning_rate
                if self.config.refinement_learning_rate is not None
                else representation_lr
            )
            parameter_groups = [
                {"params": representation, "lr": representation_lr},
                {"params": refinements, "lr": refinement_lr},
                {"params": quantizers, "lr": self.config.learning_rate},
            ]
        self.optimized_parameters = optimized
        self.optimizer = torch.optim.AdamW(
            parameter_groups,
            lr=self.config.learning_rate,
            weight_decay=self.config.weight_decay,
        )
        self.anchor_parameters = (
            {
                name: value.detach().clone()
                for name, value in model.named_parameters()
                if "quantizers." not in name
            }
            if self.config.representation_anchor_weight > 0
            else {}
        )
        self.packet_sizes, self.packet_clusters, self.packet_layers, self.dependencies = _logical_packet_layout(model)
        self.packet_sizes = self.packet_sizes.to(model.canonical_means.device)
        self.packet_clusters = self.packet_clusters.to(model.canonical_means.device)
        self.packet_layers = self.packet_layers.to(model.canonical_means.device)
        self.history: list[dict[str, float]] = []

    @torch.no_grad()
    def _mine_hard_worlds(
        self,
        frame: int,
        candidates: torch.Tensor,
        count: int,
    ) -> tuple[torch.Tensor, float]:
        """Select high-distortion states within matched delivered-content budgets.

        Pure worst-case selection collapses onto empty receivers. Stratification by
        active cluster-layer fraction instead compares states with similar delivery
        cost and exposes harmful dependency combinations rather than trivial outage.
        """
        cfg = self.config
        scores = torch.empty(candidates.shape[0], device=candidates.device)
        target = self.scene.gt_rgb[frame, 0]
        for offset in range(0, candidates.shape[0], cfg.hard_world_chunk):
            selected = candidates[offset:offset + cfg.hard_world_chunk]
            state = self.model(frame, selected, quantize=True)
            prediction, _ = render_worlds(
                _float_state(state),
                self.scene.viewmats[frame, 0],
                self.scene.Ks[frame, 0],
                self.scene.width,
                self.scene.height,
            )
            reference = target.unsqueeze(0).expand_as(prediction)
            scores[offset:offset + selected.shape[0]] = (
                image_mse(prediction, reference)
                + cfg.ssim_weight * ssim_loss(prediction, reference)
            )

        budgets = candidates.float().mean(dim=(1, 2))
        order = torch.argsort(budgets)
        bins = max(1, min(cfg.hard_world_budget_bins, count, candidates.shape[0]))
        chosen: list[torch.Tensor] = []
        remaining = count
        for bin_index, indices in enumerate(torch.tensor_split(order, bins)):
            take = min(indices.numel(), (remaining + bins - bin_index - 1) // (bins - bin_index))
            if take:
                local = torch.topk(scores[indices], take).indices
                chosen.append(indices[local])
                remaining -= take
        selected_indices = torch.cat(chosen) if chosen else torch.empty(0, dtype=torch.long, device=order.device)
        if remaining:
            available = torch.ones(candidates.shape[0], dtype=torch.bool, device=candidates.device)
            available[selected_indices] = False
            fill = torch.topk(scores.masked_fill(~available, -torch.inf), remaining).indices
            selected_indices = torch.cat([selected_indices, fill])
        return candidates[selected_indices], float(scores[selected_indices].mean())

    def tune_world_batch(self, maximum: int = 128) -> tuple[int, list[dict]]:
        device = self.model.canonical_means.device

        def probe(worlds: int) -> None:
            frame = min(1, self.scene.n_frames - 1)
            mask = torch.ones(
                worlds, self.model.n_clusters, self.model.n_layers,
                dtype=torch.bool, device=device,
            )
            self.model.zero_grad(set_to_none=True)
            state = self.model(frame, mask, quantize=True)
            prediction, _ = render_worlds(
                _float_state(state), self.scene.viewmats[frame, 0], self.scene.Ks[frame, 0],
                self.scene.width, self.scene.height,
            )
            prediction.mean().backward()
            del state, prediction

        selected, probes = autotune_world_batch(
            probe, target_gb=self.config.target_vram_gb, maximum=maximum, device=device,
        )
        self.config.world_batch = selected
        records = [asdict(item) for item in probes]
        (self.output_dir / "world_batch_probes.json").write_text(
            json.dumps(records, indent=2) + "\n", encoding="utf-8"
        )
        return selected, records

    def train(self) -> list[dict[str, float]]:
        cfg = self.config
        device = self.model.canonical_means.device
        generator = torch.Generator(device=device).manual_seed(cfg.seed)
        warmup_steps = max(1, int(round(cfg.steps * cfg.warmup_fraction)))
        started = time.perf_counter()
        for step in range(cfg.steps):
            frame = int(torch.randint(self.scene.n_frames, (), generator=generator, device=device))
            warmup = (not cfg.train_quantizers_only) and step < warmup_steps
            candidate_worlds = 1
            hard_score = 0.0
            if warmup:
                mask = torch.ones(
                    1, self.model.n_clusters, self.model.n_layers, device=device, dtype=torch.bool
                )
            else:
                candidate_worlds = cfg.world_batch * max(1, cfg.hard_world_candidate_multiplier)
                worlds = self.sampler.sample(self.packet_sizes, candidate_worlds, device=device)
                delivered = enforce_packet_dependencies(worlds.delivered, self.dependencies)
                mask = packet_mask_to_cluster_layers(
                    delivered, self.packet_clusters, self.packet_layers,
                    self.model.n_clusters, self.model.n_layers,
                )
                if cfg.hard_world_candidate_multiplier > 1 and cfg.hard_world_fraction > 0:
                    hard_count = min(
                        cfg.world_batch,
                        max(1, int(round(cfg.world_batch * cfg.hard_world_fraction))),
                    )
                    candidates = mask
                    hard_mask, hard_score = self._mine_hard_worlds(frame, candidates, hard_count)
                    random_count = cfg.world_batch - hard_count
                    if random_count:
                        random_indices = torch.randperm(
                            candidates.shape[0], generator=generator, device=device
                        )[:random_count]
                        mask = torch.cat([hard_mask, candidates[random_indices]], dim=0)
                    else:
                        mask = hard_mask
                if cfg.clean_anchor_worlds > 0:
                    clean = torch.ones(
                        cfg.clean_anchor_worlds,
                        self.model.n_clusters,
                        self.model.n_layers,
                        device=device,
                        dtype=torch.bool,
                    )
                    mask = torch.cat([mask, clean], dim=0)

            self.optimizer.zero_grad(set_to_none=True)
            autocast = torch.autocast(device_type="cuda", dtype=torch.bfloat16) if device.type == "cuda" else _NullContext()
            with autocast:
                state = self.model(frame, mask, quantize=not warmup)
            prediction, _ = render_worlds(
                _float_state(state), self.scene.viewmats[frame, 0], self.scene.Ks[frame, 0],
                self.scene.width, self.scene.height,
            )
            target = self.scene.gt_rgb[frame, 0].unsqueeze(0).expand(prediction.shape[0], -1, -1, -1)
            mse = image_mse(prediction, target)
            ssim = ssim_loss(prediction, target)
            distortion = mse + cfg.ssim_weight * ssim
            cvar_value = cvar(distortion, cfg.cvar_fraction)
            loss = distortion.mean() + cfg.cvar_weight * cvar_value

            rate = self.model.rate_proxy().proxy_bits / max(1, self.scene.n_frames)
            loss = loss + cfg.rate_weight * rate
            anchor = torch.zeros((), device=device)
            if cfg.representation_anchor_weight > 0:
                terms = []
                for name, value in self.model.named_parameters():
                    reference = self.anchor_parameters.get(name)
                    if reference is None:
                        continue
                    scale = reference.square().mean().sqrt().clamp_min(1e-3)
                    terms.append(((value - reference) / scale).square().mean())
                anchor = torch.stack(terms).mean()
                loss = loss + cfg.representation_anchor_weight * anchor
            if not torch.isfinite(loss):
                raise FloatingPointError(f"non-finite training loss at step {step}")
            mse_value = float(mse.mean().detach())
            ssim_value = float(ssim.mean().detach())
            cvar_log_value = float(cvar_value.detach())
            logged_loss = loss.detach()
            loss.backward()
            del state, prediction, target, distortion, mse, ssim

            flicker = torch.zeros((), device=device)
            if not warmup and frame > 0 and cfg.flicker_every > 0 and step % cfg.flicker_every == 0:
                chunk_size = max(1, cfg.flicker_world_chunk)
                for offset in range(0, mask.shape[0], chunk_size):
                    temporal_mask = mask[offset:offset + chunk_size]
                    with autocast:
                        current_state = self.model(frame, temporal_mask, quantize=True)
                        previous_state = self.model(frame - 1, temporal_mask, quantize=True)
                    current_prediction, _ = render_worlds(
                        _float_state(current_state), self.scene.viewmats[frame, 0], self.scene.Ks[frame, 0],
                        self.scene.width, self.scene.height,
                    )
                    previous_prediction, _ = render_worlds(
                        _float_state(previous_state), self.scene.viewmats[frame - 1, 0], self.scene.Ks[frame - 1, 0],
                        self.scene.width, self.scene.height,
                    )
                    current_target = self.scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(current_prediction)
                    previous_target = self.scene.gt_rgb[frame - 1, 0].unsqueeze(0).expand_as(previous_prediction)
                    chunk_flicker = temporal_flicker(
                        current_prediction, previous_prediction, current_target, previous_target
                    ).mean()
                    fraction = temporal_mask.shape[0] / mask.shape[0]
                    temporal_loss = cfg.flicker_weight * fraction * chunk_flicker
                    if not torch.isfinite(temporal_loss):
                        raise FloatingPointError(f"non-finite flicker loss at step {step}")
                    temporal_loss.backward()
                    flicker = flicker + fraction * chunk_flicker.detach()
                    del (
                        current_state, previous_state, current_prediction, previous_prediction,
                        current_target, previous_target, chunk_flicker, temporal_loss,
                    )
                logged_loss = logged_loss + cfg.flicker_weight * flicker

            monotonic = torch.zeros((), device=device)
            if cfg.prefix_every > 0 and step % cfg.prefix_every == 0:
                prefix_mask = torch.zeros(
                    self.model.n_layers, self.model.n_clusters, self.model.n_layers,
                    dtype=torch.bool, device=device,
                )
                for prefix in range(self.model.n_layers):
                    prefix_mask[prefix, :, :prefix + 1] = True
                with autocast:
                    prefix_state = self.model(frame, prefix_mask, quantize=not warmup)
                prefix_rgb, _ = render_worlds(
                    _float_state(prefix_state), self.scene.viewmats[frame, 0], self.scene.Ks[frame, 0],
                    self.scene.width, self.scene.height,
                )
                prefix_target = self.scene.gt_rgb[frame, 0].unsqueeze(0).expand_as(prefix_rgb)
                prefix_errors = image_mse(prefix_rgb, prefix_target)
                monotonic = prefix_monotonicity(prefix_errors.unsqueeze(0))
                prefix_loss = cfg.prefix_reconstruction_weight * prefix_errors.mean()
                prefix_loss = prefix_loss + cfg.prefix_weight * monotonic
                if not torch.isfinite(prefix_loss):
                    raise FloatingPointError(f"non-finite prefix loss at step {step}")
                logged_loss = logged_loss + prefix_loss.detach()
                prefix_loss.backward()
                del prefix_state, prefix_rgb, prefix_target, prefix_errors, prefix_loss
            if any(
                value.grad is not None and not torch.isfinite(value.grad).all()
                for value in self.optimized_parameters
            ):
                raise FloatingPointError(f"non-finite optimizer gradient at step {step}")
            torch.nn.utils.clip_grad_norm_(self.optimized_parameters, 5.0)
            self.optimizer.step()
            with torch.no_grad():
                for quantizer in self.model.quantizers.values():
                    quantizer.log_step.clamp_(
                        math.log(quantizer.minimum_step),
                        math.log(1.0),
                    )
            row = {
                "step": float(step),
                "frame": float(frame),
                "loss": float(logged_loss),
                "mse": mse_value,
                "ssim_loss": ssim_value,
                "cvar": cvar_log_value,
                "rate_proxy_bits": float(rate.detach()),
                "flicker": float(flicker.detach()),
                "prefix_penalty": float(monotonic.detach()),
                "representation_anchor": float(anchor.detach()),
                "worlds": float(mask.shape[0]),
                "candidate_worlds": float(candidate_worlds),
                "mined_distortion": hard_score,
                "elapsed_s": time.perf_counter() - started,
            }
            self.history.append(row)
            if step % cfg.log_every == 0 or step == cfg.steps - 1:
                print(json.dumps(row, sort_keys=True), flush=True)
            if cfg.checkpoint_every > 0 and (step + 1) % cfg.checkpoint_every == 0:
                self.save_checkpoint(step + 1)
        if cfg.save_final_checkpoint:
            self.save_checkpoint(cfg.steps)
        (self.output_dir / "train_history.json").write_text(
            json.dumps(self.history, indent=2) + "\n", encoding="utf-8"
        )
        return self.history

    def save_checkpoint(self, step: int) -> Path:
        path = self.output_dir / f"checkpoint_{step:06d}.pt"
        torch.save({
            "step": step,
            "model": self.model.state_dict(),
            "optimizer": self.optimizer.state_dict(),
            "config": asdict(self.config),
            "scene_id": self.scene.scene_id,
            "cluster_ids": self.model.cluster_ids.detach().cpu(),
        }, path)
        return path


class _NullContext:
    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_value, traceback):
        return False


==> anc/src/packet_conditioned_gaussians/transport.py <==
from __future__ import annotations

from dataclasses import dataclass, field
import bisect
import csv
import heapq
import hashlib
import math
from pathlib import Path
import random
from typing import Iterable, Mapping, Protocol

from .packets import GaussianPacket
from .types import PacketizedSceneManifest, PacketSpec


@dataclass(frozen=True)
class TracePoint:
    time_ms: float
    bandwidth_mbps: float
    rtt_ms: float
    loss_rate: float = 0.0
    reorder_ms: float = 0.0


class CapacityTrace:
    """Piecewise-constant path trace used by the transport emulator."""

    def __init__(self, points: Iterable[TracePoint]) -> None:
        self.points = sorted(points, key=lambda item: item.time_ms)
        if not self.points or self.points[0].time_ms != 0:
            raise ValueError("capacity trace must start at time_ms=0")
        if any(item.bandwidth_mbps <= 0 or item.rtt_ms <= 0 for item in self.points):
            raise ValueError("bandwidth and RTT must be positive")
        self._times = [item.time_ms for item in self.points]

    @classmethod
    def constant(
        cls,
        bandwidth_mbps: float,
        rtt_ms: float,
        loss_rate: float = 0.0,
        reorder_ms: float = 0.0,
    ) -> "CapacityTrace":
        return cls([TracePoint(0.0, bandwidth_mbps, rtt_ms, loss_rate, reorder_ms)])

    @classmethod
    def from_csv(cls, path: str | Path) -> "CapacityTrace":
        with Path(path).open(newline="", encoding="utf-8") as handle:
            rows = list(csv.DictReader(handle))
        return cls(
            TracePoint(
                time_ms=float(row["time_ms"]),
                bandwidth_mbps=float(row["bandwidth_mbps"]),
                rtt_ms=float(row["rtt_ms"]),
                loss_rate=float(row.get("loss_rate", 0.0) or 0.0),
                reorder_ms=float(row.get("reorder_ms", 0.0) or 0.0),
            )
            for row in rows
        )

    def at(self, time_ms: float) -> TracePoint:
        index = bisect.bisect_right(self._times, time_ms) - 1
        return self.points[max(index, 0)]


@dataclass(frozen=True)
class TransportConfig:
    duration_ms: float = 3000.0
    frame_interval_ms: float = 33.333
    startup_base_fraction: float = 0.90
    target_quality_utility: float = 0.80
    queue_limit_ms: float = 100.0
    ack_delay_ms: float = 5.0
    initial_cwnd_packets: int = 10
    min_cwnd_packets: int = 2
    max_datagram_bytes: int = 1280
    base_retransmissions: int = 2
    refinement_retransmissions: int = 0
    fec_group_size: int = 0
    fec_layers: tuple[int, ...] = (0,)
    include_manifest_transfer: bool = True
    control_retransmissions: int = 3
    burst_good_to_bad: float = 0.0
    burst_bad_to_good: float = 1.0
    burst_bad_loss: float = 0.0
    dependency_mode: str = "layered"
    congestion_controller: str = "newreno"
    seed: int = 0

    def __post_init__(self) -> None:
        if self.dependency_mode not in {"layered", "independent"}:
            raise ValueError("dependency_mode must be layered or independent")
        if self.congestion_controller not in {"newreno", "bbr_model"}:
            raise ValueError("congestion_controller must be newreno or bbr_model")


@dataclass(frozen=True)
class TransportUnit:
    unit_id: int
    wire_size: int
    layer: int
    cluster_id: int
    utility: float
    dependencies: tuple[int, ...] = ()
    completion_group: tuple[int, ...] = ()
    blob: bytes | None = None
    kind: str = "data"
    fec_members: tuple[int, ...] = ()
    fec_lengths: tuple[int, ...] = ()


@dataclass
class UnitState:
    attempts: int = 0
    in_flight: set[int] = field(default_factory=set)
    acknowledged: bool = False
    expired: bool = False


@dataclass
class Attempt:
    attempt_id: int
    unit_id: int
    sent_ms: float
    wire_size: int
    finalized: bool = False
    network_drop: bool = False
    queue_drop: bool = False


@dataclass(frozen=True)
class ReceiverSnapshot:
    time_ms: float
    received_packet_ids: tuple[int, ...]
    usable_packet_ids: tuple[int, ...]
    base_fraction: float
    layer_fractions: tuple[float, ...]
    received_bytes: int
    useful_bytes: int
    wasted_bytes: int
    quality_utility: float
    started: bool
    stalled: bool
    deadline_miss: bool


@dataclass
class SimulationResult:
    policy: str
    packet_events: list[dict]
    snapshots: list[ReceiverSnapshot]
    summary: dict[str, float | int | str]

    def frame_rows(self, scene_id: str, trace_id: str) -> list[dict]:
        startup = float(self.summary["startup_latency_ms"])
        rows = []
        previous_quality = 0.0
        for frame, snapshot in enumerate(self.snapshots):
            rows.append({
                "scene_id": scene_id,
                "trace_id": trace_id,
                "policy": self.policy,
                "frame": frame,
                "playout_ms": snapshot.time_ms,
                "quality_utility": snapshot.quality_utility,
                "quality_switch": abs(snapshot.quality_utility - previous_quality),
                "base_fraction": snapshot.base_fraction,
                "received_bytes": snapshot.received_bytes,
                "useful_bytes": snapshot.useful_bytes,
                "wasted_bytes": snapshot.wasted_bytes,
                "startup_latency_ms": startup,
                "deadline_miss": snapshot.deadline_miss,
                "stalled": snapshot.stalled,
            })
            previous_quality = snapshot.quality_utility
        return rows


def _xor_blobs(blobs: list[bytes]) -> bytes:
    width = max((len(blob) for blob in blobs), default=0)
    parity = bytearray(width)
    for blob in blobs:
        for index, value in enumerate(blob):
            parity[index] ^= value
    return bytes(parity)


def build_transport_units(
    manifest: PacketizedSceneManifest,
    blobs: Iterable[bytes],
    utilities: Mapping[int, float] | None = None,
    fec_group_size: int = 0,
    fec_layers: tuple[int, ...] = (0,),
) -> list[TransportUnit]:
    blob_list = list(blobs)
    by_id = {spec.packet_id: spec for spec in manifest.packets}
    if len(blob_list) != len(by_id):
        raise ValueError("packet blob count does not match manifest")
    utilities = utilities or {}
    group_sizes: dict[tuple[int, int], int] = {}
    for spec in manifest.packets:
        key = (spec.cluster_id, spec.layer)
        group_sizes[key] = group_sizes.get(key, 0) + 1
    layer_weights = (0.55, 0.25, 0.13, 0.07)
    groups: dict[tuple[int, int], tuple[int, ...]] = {}
    for spec in manifest.packets:
        key = (spec.cluster_id, spec.layer)
        groups[key] = tuple(item.packet_id for item in manifest.packets if (item.cluster_id, item.layer) == key)
    units = []
    for spec in manifest.packets:
        units.append(TransportUnit(
            unit_id=spec.packet_id,
            wire_size=len(blob_list[spec.packet_id]),
            layer=spec.layer,
            cluster_id=spec.cluster_id,
            utility=float(utilities.get(
                spec.packet_id,
                layer_weights[min(spec.layer, len(layer_weights) - 1)]
                / max(1, manifest.n_clusters * group_sizes[(spec.cluster_id, spec.layer)]),
            )),
            dependencies=tuple(spec.dependencies),
            completion_group=groups[(spec.cluster_id, spec.layer)],
            blob=blob_list[spec.packet_id],
        ))
    if fec_group_size <= 1:
        return units
    next_id = max(unit.unit_id for unit in units) + 1
    for layer in fec_layers:
        members = [unit for unit in units if unit.kind == "data" and unit.layer == layer]
        for offset in range(0, len(members), fec_group_size):
            group = members[offset:offset + fec_group_size]
            if len(group) < 2:
                continue
            payloads = [unit.blob or b"" for unit in group]
            parity = _xor_blobs(payloads)
            overhead = 16 + 2 * len(group)
            units.append(TransportUnit(
                unit_id=next_id,
                wire_size=len(parity) + overhead,
                layer=layer,
                cluster_id=-1,
                utility=sum(unit.utility for unit in group) / len(group),
                kind="fec",
                blob=parity,
                fec_members=tuple(unit.unit_id for unit in group),
                fec_lengths=tuple(len(payload) for payload in payloads),
            ))
            next_id += 1
    return units


class DependencyAwareReceiver:
    """Reorders, validates, repairs, and exposes renderable dependency closures."""

    def __init__(
        self,
        manifest: PacketizedSceneManifest,
        units: Iterable[TransportUnit],
        dependency_mode: str = "layered",
        startup_base_fraction: float = 0.90,
        target_quality_utility: float = 0.80,
    ) -> None:
        self.manifest = manifest
        self.units = {unit.unit_id: unit for unit in units}
        self.data_units = {unit.unit_id: unit for unit in self.units.values() if unit.kind == "data"}
        self.control_units = {unit.unit_id: unit for unit in self.units.values() if unit.kind == "control"}
        self.dependency_mode = dependency_mode
        self.startup_base_fraction = startup_base_fraction
        self.target_quality_utility = target_quality_utility
        self.received: dict[int, bytes] = {}
        self.parities: dict[int, bytes] = {}
        self.control_chunks: dict[int, bytes] = {}
        self.control_ready = not self.control_units
        self.received_bytes = 0
        self.corrupt_packets = 0
        self.recovered_packets: set[int] = set()
        self.startup_ms: float | None = None
        self._groups: dict[tuple[int, int], set[int]] = {}
        for spec in manifest.packets:
            self._groups.setdefault((spec.cluster_id, spec.layer), set()).add(spec.packet_id)

    def receive(self, unit_id: int, payload: bytes, time_ms: float) -> list[int]:
        unit = self.units[unit_id]
        self.received_bytes += unit.wire_size
        if unit.kind == "control":
            self.control_chunks[unit_id] = payload
            if self.control_units.keys() <= self.control_chunks.keys():
                wire = b"".join(self.control_chunks[item] for item in sorted(self.control_units))
                decoded = PacketizedSceneManifest.from_wire(wire)
                if decoded.scene_hash != self.manifest.scene_hash:
                    raise ValueError("received manifest does not match media packets")
                self.control_ready = True
        elif unit.kind == "fec":
            self.parities[unit_id] = payload
        else:
            try:
                packet = GaussianPacket.from_bytes(payload)
            except ValueError:
                self.corrupt_packets += 1
                return []
            if packet.packet_id != unit_id:
                self.corrupt_packets += 1
                return []
            self.received[unit_id] = payload
        recovered = self._attempt_fec_recovery()
        if self.startup_ms is None and self.base_fraction() >= self.startup_base_fraction:
            self.startup_ms = time_ms
        return recovered

    def _attempt_fec_recovery(self) -> list[int]:
        recovered: list[int] = []
        changed = True
        while changed:
            changed = False
            for unit_id, parity in list(self.parities.items()):
                unit = self.units[unit_id]
                missing = [member for member in unit.fec_members if member not in self.received]
                if len(missing) != 1:
                    continue
                missing_id = missing[0]
                value = bytearray(parity)
                for member in unit.fec_members:
                    if member == missing_id:
                        continue
                    for index, byte in enumerate(self.received[member]):
                        value[index] ^= byte
                length = unit.fec_lengths[unit.fec_members.index(missing_id)]
                blob = bytes(value[:length])
                try:
                    GaussianPacket.from_bytes(blob)
                except ValueError:
                    continue
                self.received[missing_id] = blob
                self.recovered_packets.add(missing_id)
                recovered.append(missing_id)
                changed = True
        return recovered

    def usable_packet_ids(self) -> set[int]:
        if not self.control_ready:
            return set()
        usable: set[int] = set()
        for layer in range(self.manifest.n_layers):
            for cluster in range(self.manifest.n_clusters):
                group = self._groups.get((cluster, layer), set())
                if not group or not group.issubset(self.received):
                    continue
                if self.dependency_mode == "layered":
                    dependencies = {
                        dependency
                        for packet_id in group
                        for dependency in self.data_units[packet_id].dependencies
                    }
                    if not dependencies.issubset(usable):
                        continue
                usable.update(group)
        return usable

    def base_fraction(self) -> float:
        usable = self.usable_packet_ids()
        complete = 0
        for cluster in range(self.manifest.n_clusters):
            group = self._groups.get((cluster, 0), set())
            complete += int(bool(group) and group.issubset(usable))
        return complete / max(1, self.manifest.n_clusters)

    def snapshot(self, time_ms: float) -> ReceiverSnapshot:
        usable = self.usable_packet_ids()
        fractions = []
        for layer in range(self.manifest.n_layers):
            complete = 0
            for cluster in range(self.manifest.n_clusters):
                group = self._groups.get((cluster, layer), set())
                complete += int(bool(group) and group.issubset(usable))
            fractions.append(complete / max(1, self.manifest.n_clusters))
        useful_bytes = sum(self.data_units[item].wire_size for item in usable)
        quality = sum(self.data_units[item].utility for item in usable)
        base_fraction = fractions[0] if fractions else 0.0
        started = self.startup_ms is not None and self.startup_ms <= time_ms
        return ReceiverSnapshot(
            time_ms=time_ms,
            received_packet_ids=tuple(sorted(self.received)),
            usable_packet_ids=tuple(sorted(usable)),
            base_fraction=base_fraction,
            layer_fractions=tuple(fractions),
            received_bytes=self.received_bytes,
            useful_bytes=useful_bytes,
            wasted_bytes=max(0, self.received_bytes - useful_bytes),
            quality_utility=quality,
            started=started,
            stalled=not started,
            deadline_miss=quality < self.target_quality_utility,
        )


class Scheduler(Protocol):
    name: str

    def select(
        self,
        now_ms: float,
        units: Mapping[int, TransportUnit],
        states: Mapping[int, UnitState],
        next_playout_ms: float,
        estimated_bandwidth_mbps: float,
        estimated_loss: float,
    ) -> int | None: ...


def _eligible(unit: TransportUnit, state: UnitState, max_attempts: int) -> bool:
    return not state.acknowledged and not state.expired and not state.in_flight and state.attempts < max_attempts


def _control_gate(
    units: Mapping[int, TransportUnit],
    states: Mapping[int, UnitState],
    max_attempts: Mapping[int, int],
) -> tuple[bool, int | None]:
    pending = [unit for unit in units.values() if unit.kind == "control" and not states[unit.unit_id].acknowledged]
    if not pending:
        return False, None
    eligible = [unit.unit_id for unit in pending if _eligible(unit, states[unit.unit_id], max_attempts[unit.unit_id])]
    return True, min(eligible) if eligible else None


class LayeredScheduler:
    name = "layered"

    def __init__(self, max_attempts: Mapping[int, int]) -> None:
        self.max_attempts = max_attempts

    def select(self, now_ms, units, states, next_playout_ms, estimated_bandwidth_mbps, estimated_loss):
        blocked, control = _control_gate(units, states, self.max_attempts)
        if blocked:
            return control
        candidates = [
            unit for unit in units.values()
            if _eligible(unit, states[unit.unit_id], self.max_attempts[unit.unit_id])
        ]
        if not candidates:
            return None
        return min(candidates, key=lambda item: (item.layer, item.kind == "fec", item.unit_id)).unit_id


class DashScheduler(LayeredScheduler):
    name = "dash"

    def __init__(self, max_attempts: Mapping[int, int], segment_ms: float = 1000.0) -> None:
        super().__init__(max_attempts)
        self.segment_ms = segment_ms

    def select(self, now_ms, units, states, next_playout_ms, estimated_bandwidth_mbps, estimated_loss):
        blocked, control = _control_gate(units, states, self.max_attempts)
        if blocked:
            return control
        budget = estimated_bandwidth_mbps * self.segment_ms * 125.0 * 0.85
        layer_bytes: dict[int, int] = {}
        for unit in units.values():
            if unit.kind == "data":
                layer_bytes[unit.layer] = layer_bytes.get(unit.layer, 0) + unit.wire_size
        selected_layer = 0
        cumulative = 0
        for layer in sorted(layer_bytes):
            if cumulative + layer_bytes[layer] > budget:
                break
            cumulative += layer_bytes[layer]
            selected_layer = layer
        candidates = [
            unit for unit in units.values()
            if unit.layer <= selected_layer
            and _eligible(unit, states[unit.unit_id], self.max_attempts[unit.unit_id])
        ]
        if not candidates:
            return None
        return min(candidates, key=lambda item: (item.layer, item.kind == "fec", item.unit_id)).unit_id


class DependencyScheduler(LayeredScheduler):
    name = "dependency"

    def _closure(self, unit_id: int, units: Mapping[int, TransportUnit], states: Mapping[int, UnitState]) -> set[int]:
        closure = {unit_id}
        stack = list(units[unit_id].dependencies)
        while stack:
            dependency = stack.pop()
            if dependency in closure or states[dependency].acknowledged:
                continue
            closure.add(dependency)
            stack.extend(units[dependency].dependencies)
        return closure

    def select(self, now_ms, units, states, next_playout_ms, estimated_bandwidth_mbps, estimated_loss):
        blocked, control = _control_gate(units, states, self.max_attempts)
        if blocked:
            return control
        best: tuple[float, int] | None = None
        for unit in units.values():
            if unit.kind == "fec" or states[unit.unit_id].acknowledged:
                continue
            closure = self._closure(unit.unit_id, units, states)
            cost = sum(units[item].wire_size for item in closure if not states[item].acknowledged)
            score = unit.utility / max(cost, 1)
            sendable = [
                item for item in closure
                if _eligible(units[item], states[item], self.max_attempts[item])
            ]
            if not sendable:
                continue
            candidate = min(sendable, key=lambda item: (units[item].layer, item))
            value = (score, -candidate)
            if best is None or value > best:
                best = value
        return None if best is None else -best[1]


class DeadlineUtilityScheduler(DependencyScheduler):
    name = "deadline_utility"

    def select(self, now_ms, units, states, next_playout_ms, estimated_bandwidth_mbps, estimated_loss):
        blocked, control = _control_gate(units, states, self.max_attempts)
        if blocked:
            return control
        best: tuple[float, int] | None = None
        slack = max(next_playout_ms - now_ms, 0.1)
        available_bytes = estimated_bandwidth_mbps * slack * 125.0
        visited_groups: set[tuple[int, ...]] = set()
        for unit in units.values():
            if states[unit.unit_id].acknowledged:
                continue
            if unit.kind == "fec":
                if estimated_loss < 0.05:
                    continue
                if not all(states[item].attempts > 0 for item in unit.fec_members):
                    continue
                pending = [unit.unit_id]
                gain = unit.utility * estimated_loss
                progress = 1.0
            else:
                group = unit.completion_group or (unit.unit_id,)
                if group in visited_groups:
                    continue
                visited_groups.add(group)
                required = set(group)
                for member in group:
                    required.update(self._closure(member, units, states))
                pending = [item for item in required if not states[item].acknowledged]
                impossible = any(
                    not states[item].in_flight and states[item].attempts >= self.max_attempts[item]
                    for item in pending
                )
                if impossible:
                    continue
                gain = sum(units[item].utility for item in group)
                progress = 1.0 + 3.0 * (1.0 - len(pending) / max(1, len(required)))
            cost = sum(units[item].wire_size for item in pending)
            if not pending:
                continue
            delivery_probability = max(0.0, 1.0 - estimated_loss)
            if cost > available_bytes:
                delivery_probability *= max(0.01, available_bytes / max(cost, 1))
            urgency = 1.0 + min(4.0, 20.0 / slack)
            base_bonus = 4.0 if unit.layer == 0 else 1.0
            retry_bonus = 1.5 if any(states[item].attempts for item in pending) else 1.0
            score = gain * delivery_probability * urgency * base_bonus * retry_bonus * progress / max(cost, 1)
            sendable = [
                item for item in pending
                if _eligible(units[item], states[item], self.max_attempts[item])
            ]
            if not sendable:
                continue
            candidate = min(sendable, key=lambda item: (units[item].layer, units[item].kind == "fec", item))
            value = (score, -candidate)
            if best is None or value > best:
                best = value
        return None if best is None else -best[1]


class QuicNewReno:
    """RFC 9002-style NewReno accounting for a media-datagram emulator."""

    def __init__(self, config: TransportConfig, initial_rtt_ms: float) -> None:
        self.config = config
        self.max_datagram = config.max_datagram_bytes
        self.cwnd = config.initial_cwnd_packets * self.max_datagram
        self.min_cwnd = config.min_cwnd_packets * self.max_datagram
        self.ssthresh = math.inf
        self.bytes_in_flight = 0
        self.smoothed_rtt_ms = initial_rtt_ms
        self.rttvar_ms = initial_rtt_ms / 2
        self.recovery_start_ms = -math.inf

    def can_send(self, size: int) -> bool:
        return self.bytes_in_flight + size <= self.cwnd

    def on_sent(self, size: int) -> None:
        self.bytes_in_flight += size

    def on_ack(
        self,
        size: int,
        rtt_sample_ms: float,
        sent_ms: float,
        now_ms: float | None = None,
    ) -> None:
        self.bytes_in_flight = max(0, self.bytes_in_flight - size)
        delta = abs(self.smoothed_rtt_ms - rtt_sample_ms)
        self.rttvar_ms = 0.75 * self.rttvar_ms + 0.25 * delta
        self.smoothed_rtt_ms = 0.875 * self.smoothed_rtt_ms + 0.125 * rtt_sample_ms
        if sent_ms <= self.recovery_start_ms:
            return
        if self.cwnd < self.ssthresh:
            self.cwnd += size
        else:
            self.cwnd += self.max_datagram * size / self.cwnd

    def on_loss(self, size: int, sent_ms: float, now_ms: float) -> None:
        self.bytes_in_flight = max(0, self.bytes_in_flight - size)
        if sent_ms <= self.recovery_start_ms:
            return
        self.recovery_start_ms = now_ms
        self.cwnd = max(self.min_cwnd, self.cwnd / 2)
        self.ssthresh = self.cwnd

    def loss_delay_ms(self) -> float:
        return (
            self.smoothed_rtt_ms
            + max(4.0 * self.rttvar_ms, 1.0)
            + self.config.ack_delay_ms
        )

    def pacing_bytes_per_ms(self) -> float:
        gain = 1.25 if self.cwnd < self.ssthresh else 1.0
        return max(1.0, gain * self.cwnd / max(self.smoothed_rtt_ms, 1.0))


class QuicBbrModel:
    """A BBR-inspired model controller for controlled transport ablations.

    This is not a production BBRv2 implementation. It estimates bottleneck
    delivery rate and minimum RTT, paces at the estimated rate, targets two BDPs
    of inflight data, and lowers its inflight ceiling after loss.
    """

    def __init__(
        self,
        config: TransportConfig,
        initial_rtt_ms: float,
        initial_bandwidth_mbps: float = 10.0,
    ) -> None:
        self.config = config
        self.max_datagram = config.max_datagram_bytes
        self.min_cwnd = config.min_cwnd_packets * self.max_datagram
        self.min_rtt_ms = initial_rtt_ms
        self.smoothed_rtt_ms = initial_rtt_ms
        self.rttvar_ms = initial_rtt_ms / 2
        self.btlbw_bytes_per_ms = initial_bandwidth_mbps * 125.0
        self.delivery_samples = [self.btlbw_bytes_per_ms]
        self.inflight_hi = math.inf
        self.cwnd = max(
            config.initial_cwnd_packets * self.max_datagram,
            2.0 * self.btlbw_bytes_per_ms * self.min_rtt_ms,
        )
        self.bytes_in_flight = 0
        self.last_ack_ms: float | None = None

    def can_send(self, size: int) -> bool:
        return self.bytes_in_flight + size <= self.cwnd

    def on_sent(self, size: int) -> None:
        self.bytes_in_flight += size

    def on_ack(
        self,
        size: int,
        rtt_sample_ms: float,
        sent_ms: float,
        now_ms: float | None = None,
    ) -> None:
        self.bytes_in_flight = max(0, self.bytes_in_flight - size)
        delta = abs(self.smoothed_rtt_ms - rtt_sample_ms)
        self.rttvar_ms = 0.75 * self.rttvar_ms + 0.25 * delta
        self.smoothed_rtt_ms = 0.875 * self.smoothed_rtt_ms + 0.125 * rtt_sample_ms
        self.min_rtt_ms = min(self.min_rtt_ms, rtt_sample_ms)
        if now_ms is not None and self.last_ack_ms is not None:
            interval = max(now_ms - self.last_ack_ms, 1e-3)
            self.delivery_samples.append(size / interval)
            self.delivery_samples = self.delivery_samples[-32:]
            self.btlbw_bytes_per_ms = max(self.delivery_samples)
        self.last_ack_ms = now_ms
        target = max(self.min_cwnd, 2.0 * self.btlbw_bytes_per_ms * self.min_rtt_ms)
        self.cwnd = min(target, self.inflight_hi)

    def on_loss(self, size: int, sent_ms: float, now_ms: float) -> None:
        self.bytes_in_flight = max(0, self.bytes_in_flight - size)
        self.inflight_hi = max(self.min_cwnd, 0.85 * min(self.cwnd, self.bytes_in_flight + self.cwnd))
        self.cwnd = min(self.cwnd, self.inflight_hi)

    def loss_delay_ms(self) -> float:
        return (
            self.smoothed_rtt_ms
            + max(4.0 * self.rttvar_ms, 1.0)
            + self.config.ack_delay_ms
        )

    def pacing_bytes_per_ms(self) -> float:
        return max(1.0, self.btlbw_bytes_per_ms)


class TransportSimulator:
    def __init__(
        self,
        manifest: PacketizedSceneManifest,
        blobs: Iterable[bytes],
        trace: CapacityTrace,
        config: TransportConfig | None = None,
        utilities: Mapping[int, float] | None = None,
    ) -> None:
        self.manifest = manifest
        self.blobs = list(blobs)
        self.trace = trace
        self.config = config or TransportConfig()
        self.units = build_transport_units(
            manifest, self.blobs, utilities, self.config.fec_group_size, self.config.fec_layers
        )
        if self.config.include_manifest_transfer:
            self.units.extend(self._manifest_units())
        if any(unit.wire_size > self.config.max_datagram_bytes for unit in self.units):
            raise ValueError("transport unit exceeds configured datagram size")

    def _max_attempts(self) -> dict[int, int]:
        return {
            unit.unit_id: 1 + (
                self.config.control_retransmissions if unit.kind == "control"
                else self.config.base_retransmissions if unit.layer == 0 and unit.kind == "data"
                else self.config.refinement_retransmissions if unit.kind == "data"
                else 0
            )
            for unit in self.units
        }

    def _manifest_units(self) -> list[TransportUnit]:
        wire = self.manifest.to_wire()
        payload_limit = self.config.max_datagram_bytes - 48
        chunks = [wire[offset:offset + payload_limit] for offset in range(0, len(wire), payload_limit)]
        first_id = max(unit.unit_id for unit in self.units) + 1
        ids = tuple(first_id + index for index in range(len(chunks)))
        return [
            TransportUnit(
                unit_id=ids[index],
                wire_size=len(chunk) + 48,
                layer=-1,
                cluster_id=-1,
                utility=10.0 / max(1, len(chunks)),
                completion_group=ids,
                blob=chunk,
                kind="control",
            )
            for index, chunk in enumerate(chunks)
        ]

    def _scheduler(self, policy: str, max_attempts: Mapping[int, int]) -> Scheduler:
        schedulers = {
            "layered": LayeredScheduler,
            "dash": DashScheduler,
            "dependency": DependencyScheduler,
            "deadline_utility": DeadlineUtilityScheduler,
        }
        if policy not in schedulers:
            raise ValueError(f"unknown scheduler {policy}")
        return schedulers[policy](max_attempts)

    def _random_value(self, *parts: object) -> float:
        key = ":".join(str(item) for item in (self.config.seed, *parts)).encode("utf-8")
        integer = int.from_bytes(hashlib.blake2b(key, digest_size=8).digest(), "big")
        return integer / float(2**64)

    def _burst_timeline(self) -> list[bool]:
        config = self.config
        state = False
        timeline: list[bool] = []
        for slot in range(math.ceil(config.duration_ms) + 2):
            value = self._random_value("burst", slot)
            if state:
                state = value >= config.burst_bad_to_good
            else:
                state = value < config.burst_good_to_bad
            timeline.append(state)
        return timeline

    def run(self, policy: str = "deadline_utility") -> SimulationResult:
        config = self.config
        units = {unit.unit_id: unit for unit in self.units}
        states = {unit_id: UnitState() for unit_id in units}
        max_attempts = self._max_attempts()
        scheduler = self._scheduler(policy, max_attempts)
        receiver = DependencyAwareReceiver(
            self.manifest,
            self.units,
            config.dependency_mode,
            config.startup_base_fraction,
            config.target_quality_utility,
        )
        initial = self.trace.at(0.0)
        congestion = (
            QuicNewReno(config, initial.rtt_ms)
            if config.congestion_controller == "newreno"
            else QuicBbrModel(config, initial.rtt_ms, initial.bandwidth_mbps)
        )
        events: list[tuple[float, int, str, int]] = []
        attempts: dict[int, Attempt] = {}
        packet_events: list[dict] = []
        snapshots: list[ReceiverSnapshot] = []
        now = 0.0
        next_send = 0.0
        next_playout = 0.0
        link_free = 0.0
        attempt_id = 0
        event_order = 0
        burst_timeline = self._burst_timeline()
        sent_bytes = 0

        def push(time_ms: float, kind: str, identifier: int) -> None:
            nonlocal event_order
            event_order += 1
            heapq.heappush(events, (time_ms, event_order, kind, identifier))

        def process_event(kind: str, identifier: int) -> None:
            attempt = attempts[identifier]
            unit = units[attempt.unit_id]
            state = states[unit.unit_id]
            if kind == "arrival":
                recovered = receiver.receive(unit.unit_id, unit.blob or b"", now)
                packet_events.append({
                    "time_ms": now, "event": "arrival", "policy": policy,
                    "unit_id": unit.unit_id, "packet_id": unit.unit_id if unit.kind == "data" else None,
                    "layer": unit.layer, "cluster_id": unit.cluster_id, "bytes": unit.wire_size,
                    "attempt": state.attempts, "cwnd_bytes": congestion.cwnd,
                    "bytes_in_flight": congestion.bytes_in_flight,
                })
                for recovered_id in recovered:
                    states[recovered_id].acknowledged = True
                    packet_events.append({
                        "time_ms": now, "event": "fec_recovered", "policy": policy,
                        "unit_id": unit.unit_id, "packet_id": recovered_id,
                        "layer": units[recovered_id].layer, "cluster_id": units[recovered_id].cluster_id,
                        "bytes": 0, "attempt": states[recovered_id].attempts,
                        "cwnd_bytes": congestion.cwnd, "bytes_in_flight": congestion.bytes_in_flight,
                    })
            elif kind == "ack" and not state.acknowledged:
                if not attempt.finalized:
                    attempt.finalized = True
                    state.in_flight.discard(identifier)
                    congestion.on_ack(
                        attempt.wire_size,
                        now - attempt.sent_ms,
                        attempt.sent_ms,
                        now_ms=now,
                    )
                state.acknowledged = True
                packet_events.append({
                    "time_ms": now, "event": "ack", "policy": policy,
                    "unit_id": unit.unit_id, "packet_id": unit.unit_id if unit.kind == "data" else None,
                    "layer": unit.layer, "cluster_id": unit.cluster_id, "bytes": unit.wire_size,
                    "attempt": state.attempts, "cwnd_bytes": congestion.cwnd,
                    "bytes_in_flight": congestion.bytes_in_flight,
                })
            elif kind == "loss" and not attempt.finalized:
                attempt.finalized = True
                state.in_flight.discard(identifier)
                congestion.on_loss(attempt.wire_size, attempt.sent_ms, now)
                reason = "queue_drop" if attempt.queue_drop else "network_loss"
                packet_events.append({
                    "time_ms": now, "event": reason, "policy": policy,
                    "unit_id": unit.unit_id, "packet_id": unit.unit_id if unit.kind == "data" else None,
                    "layer": unit.layer, "cluster_id": unit.cluster_id, "bytes": unit.wire_size,
                    "attempt": state.attempts, "cwnd_bytes": congestion.cwnd,
                    "bytes_in_flight": congestion.bytes_in_flight,
                })

        while now <= config.duration_ms:
            while events and events[0][0] <= now + 1e-9:
                _, _, kind, identifier = heapq.heappop(events)
                process_event(kind, identifier)

            while next_playout <= now + 1e-9 and next_playout <= config.duration_ms:
                snapshots.append(receiver.snapshot(next_playout))
                next_playout += config.frame_interval_ms

            point = self.trace.at(now)
            next_frame = math.ceil((now + 1e-9) / config.frame_interval_ms) * config.frame_interval_ms
            unit_id = scheduler.select(
                now, units, states, next_frame, point.bandwidth_mbps, point.loss_rate
            )
            can_send = unit_id is not None and now >= next_send - 1e-9 and congestion.can_send(units[unit_id].wire_size)
            if can_send:
                unit = units[unit_id]
                state = states[unit_id]
                state.attempts += 1
                attempt_id += 1
                attempt = Attempt(attempt_id, unit_id, now, unit.wire_size)
                attempts[attempt_id] = attempt
                state.in_flight.add(attempt_id)
                congestion.on_sent(unit.wire_size)
                sent_bytes += unit.wire_size

                tx_start = max(now, link_free)
                queue_delay = tx_start - now
                service_ms = unit.wire_size * 0.008 / point.bandwidth_mbps
                link_free = tx_start + service_ms
                attempt.sent_ms = link_free
                attempt.queue_drop = queue_delay > config.queue_limit_ms
                burst_bad = burst_timeline[min(int(now), len(burst_timeline) - 1)]
                loss_rate = config.burst_bad_loss if burst_bad else point.loss_rate
                attempt.network_drop = self._random_value(
                    "loss", int(now * 1000), unit.unit_id, state.attempts
                ) < loss_rate
                one_way = 0.5 * point.rtt_ms
                if point.reorder_ms:
                    u1 = max(1e-12, self._random_value("jitter-a", unit.unit_id, state.attempts))
                    u2 = self._random_value("jitter-b", unit.unit_id, state.attempts)
                    jitter = point.reorder_ms * math.sqrt(-2.0 * math.log(u1)) * math.cos(2 * math.pi * u2)
                else:
                    jitter = 0.0
                arrival = max(now, link_free + one_way + jitter)
                if not attempt.queue_drop and not attempt.network_drop:
                    push(arrival, "arrival", attempt_id)
                    push(arrival + one_way + config.ack_delay_ms, "ack", attempt_id)
                push(link_free + congestion.loss_delay_ms(), "loss", attempt_id)
                packet_events.append({
                    "time_ms": now, "event": "send", "policy": policy,
                    "unit_id": unit.unit_id, "packet_id": unit.unit_id if unit.kind == "data" else None,
                    "layer": unit.layer, "cluster_id": unit.cluster_id, "bytes": unit.wire_size,
                    "attempt": state.attempts, "cwnd_bytes": congestion.cwnd,
                    "bytes_in_flight": congestion.bytes_in_flight,
                })
                path_bytes_per_ms = point.bandwidth_mbps * 125.0
                pacing_rate = min(congestion.pacing_bytes_per_ms(), path_bytes_per_ms)
                next_send = now + unit.wire_size / max(0.01, pacing_rate)
                continue

            future = [next_playout]
            if events:
                future.append(events[0][0])
            if unit_id is not None and congestion.can_send(units[unit_id].wire_size):
                future.append(max(now + 1e-6, next_send))
            candidate = min((item for item in future if item > now + 1e-9), default=config.duration_ms + 1)
            if candidate > config.duration_ms and not events:
                break
            now = candidate

        while next_playout <= config.duration_ms + 1e-9:
            snapshots.append(receiver.snapshot(next_playout))
            next_playout += config.frame_interval_ms

        startup = receiver.startup_ms if receiver.startup_ms is not None else math.inf
        misses = sum(item.deadline_miss for item in snapshots)
        stalls = sum(item.stalled for item in snapshots)
        final = snapshots[-1]
        summary: dict[str, float | int | str] = {
            "policy": policy,
            "congestion_controller": config.congestion_controller,
            "startup_latency_ms": startup,
            "deadline_miss_rate": misses / max(1, len(snapshots)),
            "stall_rate": stalls / max(1, len(snapshots)),
            "sent_bytes": sent_bytes,
            "received_bytes": final.received_bytes,
            "useful_bytes": final.useful_bytes,
            "wasted_bytes": final.wasted_bytes,
            "final_base_fraction": final.base_fraction,
            "final_quality_utility": final.quality_utility,
            "fec_recovered_packets": len(receiver.recovered_packets),
            "corrupt_packets": receiver.corrupt_packets,
            "final_cwnd_bytes": congestion.cwnd,
        }
        return SimulationResult(policy, packet_events, snapshots, summary)


==> anc/src/packet_conditioned_gaussians/types.py <==
from __future__ import annotations

from dataclasses import asdict, dataclass, field
import hashlib
import json
from pathlib import Path
import struct
from typing import Any
import zlib

import torch


@dataclass
class GaussianState:
    means: torch.Tensor
    quats: torch.Tensor
    scales: torch.Tensor
    opacities: torch.Tensor
    colors: torch.Tensor

    def to(self, device: str | torch.device) -> "GaussianState":
        return GaussianState(*(x.to(device) for x in self.tensors()))

    def tensors(self) -> tuple[torch.Tensor, ...]:
        return self.means, self.quats, self.scales, self.opacities, self.colors


@dataclass
class DynamicSceneBatch:
    """Fixed-identity dynamic Gaussian sequence.

    Gaussian tensors use `[T,N,...]`. Cameras use `[T,C,4,4]` and
    intrinsics use `[T,C,3,3]` or `[C,3,3]`. Colors are normalized to
    `[T,N,S,3]`, where `S=1` is RGB/DC-only.
    """

    scene_id: str
    means: torch.Tensor
    quats: torch.Tensor
    scales: torch.Tensor
    opacities: torch.Tensor
    colors: torch.Tensor
    viewmats: torch.Tensor
    Ks: torch.Tensor
    timestamps: torch.Tensor
    width: int
    height: int
    gt_rgb: torch.Tensor | None = None
    visibility: torch.Tensor | None = None

    def __post_init__(self) -> None:
        if self.colors.ndim == 3:
            self.colors = self.colors.unsqueeze(-2)
        t, n, three = self.means.shape
        if three != 3:
            raise ValueError("means must have shape [T,N,3]")
        expected = {
            "quats": (t, n, 4),
            "scales": (t, n, 3),
            "opacities": (t, n),
        }
        for name, shape in expected.items():
            if tuple(getattr(self, name).shape) != shape:
                raise ValueError(f"{name} must have shape {shape}")
        if self.colors.shape[:2] != (t, n) or self.colors.shape[-1] != 3:
            raise ValueError("colors must have shape [T,N,S,3]")
        if self.viewmats.ndim != 4 or self.viewmats.shape[0] != t:
            raise ValueError("viewmats must have shape [T,C,4,4]")
        if self.Ks.ndim == 3:
            self.Ks = self.Ks.unsqueeze(0).expand(t, -1, -1, -1).clone()
        if self.Ks.shape[:2] != self.viewmats.shape[:2]:
            raise ValueError("Ks and viewmats must have matching [T,C] dimensions")
        if self.timestamps.shape != (t,):
            raise ValueError("timestamps must have shape [T]")
        if self.gt_rgb is not None and self.gt_rgb.shape[:2] != self.viewmats.shape[:2]:
            raise ValueError("gt_rgb must have shape [T,C,H,W,3]")
        if self.visibility is not None and self.visibility.shape != (t, n):
            raise ValueError("visibility must have shape [T,N]")

    @property
    def n_frames(self) -> int:
        return self.means.shape[0]

    @property
    def n_gaussians(self) -> int:
        return self.means.shape[1]

    @property
    def n_cameras(self) -> int:
        return self.viewmats.shape[1]

    def state(self, frame: int) -> GaussianState:
        return GaussianState(
            self.means[frame], self.quats[frame], self.scales[frame],
            self.opacities[frame], self.colors[frame],
        )

    def to(self, device: str | torch.device) -> "DynamicSceneBatch":
        def move(value: torch.Tensor | None) -> torch.Tensor | None:
            return None if value is None else value.to(device)

        return DynamicSceneBatch(
            scene_id=self.scene_id,
            means=self.means.to(device),
            quats=self.quats.to(device),
            scales=self.scales.to(device),
            opacities=self.opacities.to(device),
            colors=self.colors.to(device),
            viewmats=self.viewmats.to(device),
            Ks=self.Ks.to(device),
            timestamps=self.timestamps.to(device),
            width=self.width,
            height=self.height,
            gt_rgb=move(self.gt_rgb),
            visibility=move(self.visibility),
        )

    def content_hash(self) -> str:
        h = hashlib.sha256(self.scene_id.encode("utf-8"))
        for tensor in (self.means, self.quats, self.scales, self.opacities, self.colors):
            x = tensor.detach().cpu().contiguous()
            h.update(str(tuple(x.shape)).encode("ascii"))
            h.update(x.numpy().tobytes())
        return h.hexdigest()


@dataclass
class NetworkWorldBatch:
    bandwidth_mbps: torch.Tensor
    rtt_ms: torch.Tensor
    deadline_ms: torch.Tensor
    iid_loss: torch.Tensor
    delivered: torch.Tensor
    arrival_ms: torch.Tensor
    burst_bad: torch.Tensor

    @property
    def n_worlds(self) -> int:
        return int(self.delivered.shape[0])


@dataclass
class TensorSliceSpec:
    name: str
    shape: list[int]
    dtype: str
    qstep: float
    byte_start: int
    byte_end: int


@dataclass
class PacketSpec:
    packet_id: int
    cluster_id: int
    layer: int
    chunk: int
    chunks: int
    time_start: int
    time_end: int
    dependencies: list[int]
    quant_profile: int
    raw_size: int
    encoded_size: int = 0
    slices: list[TensorSliceSpec] = field(default_factory=list)


@dataclass
class PacketizedSceneManifest:
    scene_id: str
    scene_hash: str
    codec_version: str
    n_frames: int
    n_gaussians: int
    n_clusters: int
    n_layers: int
    cluster_ids: list[int]
    entropy_frequencies: list[int]
    packets: list[PacketSpec]
    model_metadata: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    def to_json(self, path: str | Path | None = None) -> str:
        text = json.dumps(self.to_dict(), indent=2, sort_keys=True)
        if path is not None:
            Path(path).write_text(text + "\n", encoding="utf-8")
        return text

    def to_wire(self) -> bytes:
        raw = json.dumps(self.to_dict(), separators=(",", ":"), sort_keys=True).encode("utf-8")
        compressed = zlib.compress(raw, level=9)
        header = struct.pack(">4sBII", b"DGSM", 1, len(raw), len(compressed))
        body = header + compressed
        return body + struct.pack(">I", zlib.crc32(body) & 0xFFFFFFFF)

    @classmethod
    def from_json(cls, value: str | Path) -> "PacketizedSceneManifest":
        if isinstance(value, Path):
            text = value.read_text(encoding="utf-8")
        else:
            stripped = value.lstrip()
            if stripped.startswith("{"):
                text = value
            else:
                text = Path(value).read_text(encoding="utf-8")
        return cls._from_dict(json.loads(text))

    @classmethod
    def from_wire(cls, value: bytes) -> "PacketizedSceneManifest":
        header_size = struct.calcsize(">4sBII")
        if len(value) < header_size + 4:
            raise ValueError("truncated dynamic Gaussian stream manifest")
        magic, version, raw_size, compressed_size = struct.unpack(">4sBII", value[:header_size])
        if magic != b"DGSM" or version != 1:
            raise ValueError("unsupported dynamic Gaussian stream manifest format")
        if header_size + compressed_size + 4 != len(value):
            raise ValueError("dynamic Gaussian stream manifest length mismatch")
        expected = struct.unpack(">I", value[-4:])[0]
        if zlib.crc32(value[:-4]) & 0xFFFFFFFF != expected:
            raise ValueError("dynamic Gaussian stream manifest CRC mismatch")
        raw = zlib.decompress(value[header_size:-4])
        if len(raw) != raw_size:
            raise ValueError("dynamic Gaussian stream manifest decompressed length mismatch")
        return cls._from_dict(json.loads(raw))

    @classmethod
    def _from_dict(cls, data: dict[str, Any]) -> "PacketizedSceneManifest":
        data["packets"] = [
            PacketSpec(
                **{k: v for k, v in packet.items() if k != "slices"},
                slices=[TensorSliceSpec(**item) for item in packet.get("slices", [])],
            )
            for packet in data["packets"]
        ]
        return cls(**data)


==> anc/src/packet_conditioned_gaussians/utility.py <==
from __future__ import annotations

from dataclasses import dataclass
import json
from pathlib import Path
from typing import Mapping


@dataclass(frozen=True)
class CounterfactualUtilityProfile:
    expected_gain: float
    worst10_gain: float
    interaction_std: float
    contexts: int

    def risk_adjusted(self, tail_weight: float = 0.25, variance_weight: float = 0.05) -> float:
        if not 0.0 <= tail_weight <= 1.0:
            raise ValueError("tail_weight must be in [0,1]")
        if variance_weight < 0.0:
            raise ValueError("variance_weight must be non-negative")
        blended = (1.0 - tail_weight) * self.expected_gain + tail_weight * self.worst10_gain
        return max(1e-12, blended / (1.0 + variance_weight * self.interaction_std))

    def signed_risk_adjusted(
        self,
        tail_weight: float = 0.25,
        variance_weight: float = 0.05,
    ) -> float:
        if not 0.0 <= tail_weight <= 1.0:
            raise ValueError("tail_weight must be in [0,1]")
        if variance_weight < 0.0:
            raise ValueError("variance_weight must be non-negative")
        blended = (1.0 - tail_weight) * self.expected_gain + tail_weight * self.worst10_gain
        return blended / (1.0 + variance_weight * self.interaction_std)


@dataclass(frozen=True)
class UtilityFrontierStep:
    depths: tuple[int, ...]
    cumulative_bytes: int
    cumulative_utility: float
    cluster_id: int
    last_layer: int


def dependency_closed_utility_frontier(
    profiles: Mapping[tuple[int, int], CounterfactualUtilityProfile],
    group_bytes: Mapping[tuple[int, int], int],
    n_clusters: int,
    n_layers: int,
    tail_weight: float = 0.25,
    variance_weight: float = 0.05,
) -> list[UtilityFrontierStep]:
    """Greedily add positive-utility dependency-closed layer bundles.

    A negative prerequisite can still be admitted when a deeper refinement makes
    the complete bundle beneficial. The frontier stops before every remaining
    dependency-closed bundle has non-positive risk-adjusted utility.
    """
    required = {(cluster, layer) for cluster in range(n_clusters) for layer in range(n_layers)}
    missing_profiles = sorted(required - set(profiles))
    missing_bytes = sorted(required - set(group_bytes))
    if missing_profiles:
        raise ValueError(f"missing utility profiles: {missing_profiles[:8]}")
    if missing_bytes:
        raise ValueError(f"missing group byte sizes: {missing_bytes[:8]}")

    scores = {
        group: profile.signed_risk_adjusted(tail_weight, variance_weight)
        for group, profile in profiles.items()
    }
    depths = [0] * n_clusters
    cumulative_bytes = 0
    cumulative_utility = 0.0
    frontier: list[UtilityFrontierStep] = []
    while True:
        best: tuple[float, float, int, int, int] | None = None
        for cluster in range(n_clusters):
            bundle_utility = 0.0
            bundle_bytes = 0
            for layer in range(depths[cluster], n_layers):
                group = (cluster, layer)
                bundle_utility += scores[group]
                bundle_bytes += int(group_bytes[group])
                if bundle_utility <= 0.0:
                    continue
                ratio = bundle_utility / max(1, bundle_bytes)
                candidate = (ratio, bundle_utility, -bundle_bytes, -cluster, layer)
                if best is None or candidate > best:
                    best = candidate
        if best is None:
            break
        _, bundle_utility, negative_bytes, negative_cluster, last_layer = best
        cluster = -negative_cluster
        bundle_bytes = -negative_bytes
        depths[cluster] = last_layer + 1
        cumulative_bytes += bundle_bytes
        cumulative_utility += bundle_utility
        frontier.append(UtilityFrontierStep(
            depths=tuple(depths),
            cumulative_bytes=cumulative_bytes,
            cumulative_utility=cumulative_utility,
            cluster_id=cluster,
            last_layer=last_layer,
        ))
    return frontier


def load_counterfactual_utilities(
    path: str | Path,
    tail_weight: float = 0.25,
    variance_weight: float = 0.05,
) -> dict[int, float]:
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    profiles = data.get("packet_profiles", data)
    result: dict[int, float] = {}
    for packet_id, value in profiles.items():
        if isinstance(value, (int, float)):
            result[int(packet_id)] = float(value)
            continue
        profile = CounterfactualUtilityProfile(
            expected_gain=float(value["expected_gain"]),
            worst10_gain=float(value["worst10_gain"]),
            interaction_std=float(value.get("interaction_std", 0.0)),
            contexts=int(value.get("contexts", 1)),
        )
        result[int(packet_id)] = profile.risk_adjusted(tail_weight, variance_weight)
    total = sum(result.values())
    if total <= 0:
        raise ValueError("utility profile has no positive mass")
    return {packet_id: value / total for packet_id, value in result.items()}


def load_group_utilities_for_manifest(
    path: str | Path,
    manifest,
    tail_weight: float = 0.25,
    variance_weight: float = 0.05,
) -> dict[int, float]:
    data = json.loads(Path(path).read_text(encoding="utf-8"))
    if "group_profiles" not in data:
        return load_counterfactual_utilities(path, tail_weight, variance_weight)
    group_scores: dict[tuple[int, int], float] = {}
    for key, value in data["group_profiles"].items():
        cluster, layer = map(int, key.split(":"))
        profile = CounterfactualUtilityProfile(
            expected_gain=float(value["expected_gain"]),
            worst10_gain=float(value["worst10_gain"]),
            interaction_std=float(value.get("interaction_std", 0.0)),
            contexts=int(value.get("contexts", 1)),
        )
        group_scores[(cluster, layer)] = profile.risk_adjusted(tail_weight, variance_weight)

    group_counts: dict[tuple[int, int], int] = {}
    for spec in manifest.packets:
        group = (int(spec.cluster_id), int(spec.layer))
        group_counts[group] = group_counts.get(group, 0) + 1
    missing = sorted(set(group_counts) - set(group_scores))
    if missing:
        raise ValueError(f"utility profile is missing manifest groups: {missing[:8]}")
    result = {
        int(spec.packet_id): group_scores[(int(spec.cluster_id), int(spec.layer))]
        / group_counts[(int(spec.cluster_id), int(spec.layer))]
        for spec in manifest.packets
    }
    total = sum(result.values())
    if total <= 0:
        raise ValueError("utility profile has no positive mass")
    return {packet_id: value / total for packet_id, value in result.items()}


def packet_profiles_from_groups(
    group_profiles: Mapping[tuple[int, int], CounterfactualUtilityProfile],
    group_packets: Mapping[tuple[int, int], list[int]],
) -> dict[str, dict[str, float | int]]:
    packets: dict[str, dict[str, float | int]] = {}
    for group, profile in group_profiles.items():
        members = group_packets[group]
        count = max(1, len(members))
        for packet_id in members:
            packets[str(packet_id)] = {
                "expected_gain": profile.expected_gain / count,
                "worst10_gain": profile.worst10_gain / count,
                "interaction_std": profile.interaction_std / count,
                "contexts": profile.contexts,
            }
    return packets


==> anc/tests/test_adapters.py <==
import numpy as np

from packet_conditioned_gaussians.adapters import PLYSequenceAdapter
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene


def test_camera_split_reuses_gaussian_state(tmp_path):
    scene = make_synthetic_dynamic_scene(
        n_frames=3,
        n_gaussians=12,
        width=32,
        height=24,
        device="cpu",
    )
    camera_path = tmp_path / "cameras.npz"
    np.savez(
        camera_path,
        viewmats=scene.viewmats.numpy(),
        Ks=scene.Ks.numpy(),
        timestamps=scene.timestamps.numpy(),
        width=np.asarray(scene.width),
        height=np.asarray(scene.height),
        gt_rgb=np.zeros((3, 1, 24, 32, 3), dtype=np.float32),
    )

    camera_scene = PLYSequenceAdapter(
        tmp_path, camera_path, "camera-split"
    ).load_cameras_for_state(scene)

    assert camera_scene.means.data_ptr() == scene.means.data_ptr()
    assert camera_scene.colors.data_ptr() == scene.colors.data_ptr()
    assert camera_scene.gt_rgb.shape == (3, 1, 24, 32, 3)


==> anc/tests/test_artifact_verifier.py <==
from scripts.verify_artifact import check_member


def test_artifact_verifier_rejects_tex_inside_anc() -> None:
    failures: list[str] = []
    check_member("packet/anc/main.tex", b"\\documentclass{article}", failures)

    assert failures == ["TeX source must not be inside anc/: packet/anc/main.tex"]


def test_artifact_verifier_rejects_pdf_javascript() -> None:
    failures: list[str] = []
    check_member("packet/figures/unsafe.pdf", b"%PDF-1.7\n/JavaScript /OpenAction\n", failures)

    assert "pdf javascript action in packet/figures/unsafe.pdf" in failures
    assert "pdf automatic open action in packet/figures/unsafe.pdf" in failures


def test_artifact_verifier_rejects_readme_in_submission() -> None:
    failures: list[str] = []
    check_member("packet/README.md", b"# not included", failures)

    assert failures == ["README must not be included in the submission: packet/README.md"]


def test_artifact_verifier_rejects_platform_metadata() -> None:
    failures: list[str] = []
    check_member("packet/figures/.DS_Store", b"metadata", failures)

    assert failures == ["forbidden artifact member: packet/figures/.DS_Store"]


==> anc/tests/test_collect_light4gs_sweep.py <==
from __future__ import annotations

import json
from pathlib import Path
import subprocess
import sys


def write_point(root: Path, tag: str, index: int) -> None:
    directory = root / f"rlambda_{tag}"
    directory.mkdir(parents=True)
    directory.joinpath("rd_point.json").write_text(
        json.dumps({
            "wire_bytes": 1000 * (index + 1),
            "psnr": 26.0 + index,
            "ssim": 0.82 + 0.01 * index,
            "lpips": 0.22 - 0.01 * index,
            "temporal_lpips": 0.18 - 0.01 * index,
            "flicker": 0.08 - 0.01 * index,
            "rlambda": 0.00025 * (index + 1),
            "reported_storage_mib": 1.0 + index,
            "upstream_pruning": "disabled_missing_count_gaussians_symbol",
        }),
        encoding="utf-8",
    )


def test_collect_light4gs_sweep_builds_baseline_pack(tmp_path: Path) -> None:
    sweep = tmp_path / "light4gs"
    for index, tag in enumerate(("000025", "000050", "000100", "000200")):
        write_point(sweep, tag, index)
    loss = tmp_path / "loss.json"
    loss.write_text(
        json.dumps({
            "erasure_probability": 0.05,
            "psnr": {"mean": 25.5},
            "lpips": {"mean": 0.2},
            "cliff_fraction_3db": 0.0,
        }),
        encoding="utf-8",
    )
    output = tmp_path / "baseline.json"

    subprocess.run([
        sys.executable,
        "scripts/collect_light4gs_sweep.py",
        "--scene-id", "dnerf-bouncingballs",
        "--sweep-dir", str(sweep),
        "--loss-results", str(loss),
        "--output", str(output),
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    assert value["baseline"] == "light4gs"
    assert len(value["rd_points"]) == 4
    assert value["loss_5pct"]["lpips"] == 0.2
    assert value["monotonic_psnr_violations"] == 0


def test_collect_light4gs_sweep_fails_closed_with_too_few_points(tmp_path: Path) -> None:
    sweep = tmp_path / "light4gs"
    for index, tag in enumerate(("000025", "000050", "000100")):
        write_point(sweep, tag, index)
    loss = tmp_path / "loss.json"
    loss.write_text(
        json.dumps({
            "erasure_probability": 0.05,
            "psnr": 25.5,
            "lpips": 0.2,
            "cliff_fraction_3db": 0.0,
        }),
        encoding="utf-8",
    )

    result = subprocess.run([
        sys.executable,
        "scripts/collect_light4gs_sweep.py",
        "--scene-id", "dnerf-bouncingballs",
        "--sweep-dir", str(sweep),
        "--loss-results", str(loss),
        "--output", str(tmp_path / "baseline.json"),
    ], text=True, capture_output=True)

    assert result.returncode != 0
    assert "at least four" in result.stderr


==> anc/tests/test_cuda_render.py <==
import pytest
import torch

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.render import render_serial, render_worlds
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene


@pytest.mark.cuda
@pytest.mark.skipif(not torch.cuda.is_available(), reason="CUDA required")
def test_batched_matches_serial():
    scene = make_synthetic_dynamic_scene(n_gaussians=64, width=80, height=64, device="cuda")
    model = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 8), rank=3).cuda()
    mask = torch.ones(4, model.n_clusters, 4, dtype=torch.bool, device="cuda")
    state = model(2, mask, quantize=True)
    batch, _ = render_worlds(state, scene.viewmats[2, 0], scene.Ks[2, 0], scene.width, scene.height)
    serial = render_serial(state, scene.viewmats[2, 0], scene.Ks[2, 0], scene.width, scene.height)
    assert torch.allclose(batch, serial, atol=1e-5, rtol=1e-5)


==> anc/tests/test_entropy_packets.py <==
import os

import pytest

from packet_conditioned_gaussians.entropy import ContextRansCodec, RansCodec, context_frequencies, normalized_frequencies
from packet_conditioned_gaussians.packets import GaussianPacket, MAX_PAYLOAD


@pytest.mark.parametrize("size", [0, 1, 17, 512, 4096])
def test_rans_roundtrip(size):
    data = os.urandom(size)
    codec = RansCodec(normalized_frequencies([data]))
    assert codec.decode(codec.encode(data), size) == data


def test_context_rans_roundtrip():
    chunks = [b"abracadabra" * 9, bytes(range(64)) * 3]
    codec = ContextRansCodec(context_frequencies(chunks))
    for chunk in chunks:
        assert codec.decode(codec.encode(chunk), len(chunk)) == chunk


def test_packet_roundtrip_and_crc():
    packet = GaussianPacket(3, 2, 1, 0, 8, (0, 1), 1, b"payload")
    blob = packet.to_bytes()
    assert GaussianPacket.from_bytes(blob) == packet
    corrupted = bytearray(blob)
    corrupted[-5] ^= 1
    with pytest.raises(ValueError, match="CRC"):
        GaussianPacket.from_bytes(bytes(corrupted))


def test_packet_payload_limit():
    packet = GaussianPacket(0, 0, 0, 0, 1, (), 0, b"x" * (MAX_PAYLOAD + 1))
    with pytest.raises(ValueError, match="exceeds"):
        packet.to_bytes()


==> anc/tests/test_erasure_sampling.py <==
import torch

from packet_conditioned_gaussians.network import sample_group_erasure

def test_iid_erasure_sampling_is_deterministic():
    first = sample_group_erasure(128, 256, 41, "cpu", model="iid", iid_loss=0.05)
    second = sample_group_erasure(128, 256, 41, "cpu", model="iid", iid_loss=0.05)
    assert torch.equal(first, second)
    assert 0.93 < float(first.float().mean()) < 0.97


def test_burst_erasure_has_more_adjacent_losses_than_iid():
    iid = ~sample_group_erasure(128, 1024, 41, "cpu", model="iid", iid_loss=0.05)
    burst = ~sample_group_erasure(
        128, 1024, 41, "cpu", model="burst",
        good_to_bad=0.02, bad_to_good=0.25, good_loss=0.001, bad_loss=0.65,
    )
    iid_pairs = float((iid[:, 1:] & iid[:, :-1]).float().mean())
    burst_pairs = float((burst[:, 1:] & burst[:, :-1]).float().mean())
    assert burst_pairs > iid_pairs * 2


==> anc/tests/test_hard_world_mining.py <==
from __future__ import annotations

import torch


def test_budget_strata_are_balanced_by_tensor_split() -> None:
    budgets = torch.tensor([0.8, 0.1, 0.7, 0.2, 0.6, 0.3, 0.5, 0.4])
    bins = torch.tensor_split(torch.argsort(budgets), 4)
    assert [len(item) for item in bins] == [2, 2, 2, 2]
    means = [float(budgets[item].mean()) for item in bins]
    assert means == sorted(means)


==> anc/tests/test_hypernerf_conversion.py <==
import json

import numpy as np

from scripts.convert_hypernerf_export import _camera


def test_centered_isotropic_intrinsics_match_render_resolution(tmp_path):
    camera_dir = tmp_path / "camera"
    camera_dir.mkdir()
    (camera_dir / "view.json").write_text(
        json.dumps({
            "orientation": np.eye(3).tolist(),
            "position": [1.0, 2.0, 3.0],
            "focal_length": 2400.0,
            "pixel_aspect_ratio": 1.1,
            "principal_point": [1400.0, 2000.0],
            "skew": 12.0,
        }),
        encoding="utf-8",
    )

    viewmat, intrinsic = _camera(
        tmp_path,
        "view",
        downsample=2,
        width=536,
        height=960,
        intrinsics_mode="centered-isotropic",
    )

    np.testing.assert_allclose(viewmat[:3, 3], [-1.0, -2.0, -3.0])
    np.testing.assert_allclose(
        intrinsic,
        [[1200.0, 0.0, 268.0], [0.0, 1200.0, 480.0], [0.0, 0.0, 1.0]],
    )


==> anc/tests/test_model_codec.py <==
import torch

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.entropy import RansCodec, normalized_frequencies
from packet_conditioned_gaussians.representation import (
    NetworkConditionedGaussianCodec,
    _factor_temporal_residual,
    _fit_affines,
)
from packet_conditioned_gaussians.packets import GaussianPacket, MAX_PAYLOAD
from packet_conditioned_gaussians.quantization import quantization_bit_proxy
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.trainer import _logical_packet_layout
from packet_conditioned_gaussians.types import PacketizedSceneManifest


def make_model():
    scene = make_synthetic_dynamic_scene(n_frames=5, n_gaussians=49, width=64, height=48)
    model = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 8), rank=3)
    return scene, model


def test_progressive_shapes_and_base_visibility():
    scene, model = make_model()
    mask = torch.zeros(4, model.n_clusters, 4, dtype=torch.bool)
    for prefix in range(4):
        mask[prefix, :, :prefix + 1] = True
    state = model(2, mask, quantize=True)
    assert state.means.shape == (4, scene.n_gaussians, 3)
    assert torch.all(state.opacities[0] > 0)


def test_model_full_state_round_trip():
    scene = make_synthetic_dynamic_scene(
        n_frames=3, n_gaussians=12, width=16, height=12, render_ground_truth=False
    )
    cluster_ids = torch.arange(scene.n_gaussians) // 4
    model = NetworkConditionedGaussianCodec(scene, cluster_ids, rank=2)
    with torch.no_grad():
        model.position_refine3.add_(0.125)
    saved = {
        "cluster_ids": cluster_ids,
        "rank": 2,
        "model_state_dict": {
            name: value.detach().clone() for name, value in model.state_dict().items()
        },
    }

    restored = NetworkConditionedGaussianCodec.from_saved_state(scene, saved, device="cpu")

    assert torch.equal(restored.position_refine3, model.position_refine3)
    assert torch.equal(restored.cluster_ids, model.cluster_ids)


def test_sh_coefficients_are_assigned_to_one_progressive_level():
    residual = torch.ones(2, 3, 16, 3)
    split = NetworkConditionedGaussianCodec._split_sh_bands(residual)
    assert torch.equal(split.sum(dim=0), residual)
    assert torch.count_nonzero(split[:, :, :, 0, :]) == residual[..., 0, :].numel()
    assert torch.count_nonzero(split[:, :, :, 15, :]) == residual[..., 15, :].numel()


def test_codec_roundtrip_and_partial_loss():
    scene, model = make_model()
    for layer in range(model.n_layers):
        for cluster in range(model.n_clusters):
            raw, _ = PacketizedGaussianCodec._encode_stream(model, cluster, layer)
            assert PacketizedGaussianCodec._stream_raw_size(model, cluster, layer) == len(raw)
    manifest, blobs = PacketizedGaussianCodec.encode(model, scene.content_hash())
    assert all(len(GaussianPacket.from_bytes(blob).payload) <= MAX_PAYLOAD for blob in blobs)
    assert max((len(spec.dependencies) for spec in manifest.packets), default=0) <= 1
    assert all(spec.raw_size <= 16_384 for spec in manifest.packets)
    full = PacketizedGaussianCodec.decode(manifest, blobs, frame=3)
    expected = model(3, quantize=True)
    assert torch.allclose(full.means, expected.means[0], atol=8e-3, rtol=1e-3)
    assert torch.allclose(full.opacities, expected.opacities[0], atol=5e-3, rtol=1e-3)
    no_base_cluster_zero = [
        blob for blob in blobs
        if not (GaussianPacket.from_bytes(blob).cluster_id == 0 and GaussianPacket.from_bytes(blob).layer == 0)
    ]
    partial = PacketizedGaussianCodec.decode(manifest, no_base_cluster_zero, frame=3)
    idx = torch.tensor(manifest.cluster_ids) == 0
    assert torch.count_nonzero(partial.opacities[idx]) == 0

    inline = PacketizedSceneManifest.from_json(manifest.to_json())
    assert inline.to_dict() == manifest.to_dict()
    wire = PacketizedSceneManifest.from_wire(manifest.to_wire())
    assert wire.to_dict() == manifest.to_dict()


def test_entropy_chunking_fills_payload_from_compressible_raw_data():
    raw = b"\x00" * 10_000
    entropy = RansCodec(normalized_frequencies([raw]))
    chunks = PacketizedGaussianCodec._split_entropy_chunks(raw, entropy)
    assert len(chunks) == 1
    assert len(chunks[0][0]) == len(raw)


def test_scene_to_preserves_optional_tensors():
    scene = make_synthetic_dynamic_scene(
        n_frames=2, n_gaussians=8, width=32, height=24,
        device="cpu", render_ground_truth=False,
    )
    scene.gt_rgb = torch.zeros(2, 1, 24, 32, 3)
    scene.visibility = torch.ones(2, 8)
    moved = scene.to("cpu")
    assert moved.scene_id == scene.scene_id
    assert moved.gt_rgb is not None
    assert torch.equal(moved.gt_rgb, scene.gt_rgb)
    assert moved.visibility is not None
    assert torch.equal(moved.visibility, scene.visibility)


def test_batched_affine_fit_matches_lstsq():
    generator = torch.Generator().manual_seed(41)
    canonical = torch.randn(24, 3, generator=generator)
    means = torch.stack([
        canonical,
        canonical @ torch.tensor([[1.05, 0.02, 0.0], [0.0, 0.95, 0.01], [0.0, 0.0, 1.0]])
        + torch.tensor([0.1, -0.2, 0.05]),
    ])
    clusters = torch.tensor([0] * 12 + [1] * 12)
    fitted = _fit_affines(means, clusters, 2)
    for cluster in range(2):
        selected = clusters == cluster
        x = torch.cat([canonical[selected], torch.ones(selected.sum(), 1)], dim=-1)
        for frame in range(2):
            expected = torch.linalg.lstsq(x, means[frame, selected]).solution.T
            assert torch.allclose(fitted[frame, cluster], expected, atol=2e-5, rtol=2e-5)


def test_temporal_gram_factorization_reconstructs_full_rank_residual():
    residual = torch.randn(4, 13, 3, generator=torch.Generator().manual_seed(17))
    basis, spatial = _factor_temporal_residual(residual, rank=4)
    reconstructed = (basis @ spatial).reshape_as(residual)
    assert torch.allclose(reconstructed, residual, atol=2e-5, rtol=2e-5)


def test_representation_clamps_underflowed_scales_before_log_refinement():
    scene = make_synthetic_dynamic_scene(
        n_frames=3, n_gaussians=12, width=16, height=12, render_ground_truth=False
    )
    scene.scales[1, 0, 0] = 0.0
    model = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 4), rank=2)
    assert torch.isfinite(model.scale_refinements).all()
    assert torch.isfinite(model.rate_proxy().proxy_bits)


def test_chunked_rate_proxy_matches_single_allocation_and_gradient():
    value = torch.linspace(-2.0, 2.0, 31, requires_grad=True)
    step = torch.tensor(0.125, requires_grad=True)
    expected = torch.log2(1.0 + value.abs() / step).sum()
    expected_value_grad, expected_step_grad = torch.autograd.grad(expected, (value, step))

    actual = quantization_bit_proxy(value, step, chunk_elements=7)
    actual_value_grad, actual_step_grad = torch.autograd.grad(actual, (value, step))

    assert torch.allclose(actual, expected)
    assert torch.allclose(actual_value_grad, expected_value_grad)
    assert torch.allclose(actual_step_grad, expected_step_grad)


def test_training_layout_uses_completion_groups():
    _, model = make_model()
    sizes, clusters, layers, dependencies = _logical_packet_layout(model)
    assert sizes.numel() == model.n_clusters * model.n_layers
    assert clusters.numel() == sizes.numel()
    assert layers.numel() == sizes.numel()
    for packet_id, dependency in enumerate(dependencies):
        if int(layers[packet_id]) == 0:
            assert dependency == []
        else:
            assert len(dependency) == 1
            assert int(clusters[dependency[0]]) == int(clusters[packet_id])
            assert int(layers[dependency[0]]) == int(layers[packet_id]) - 1


==> anc/tests/test_monolithic_erasure_loss.py <==
from __future__ import annotations

import json
from pathlib import Path
import subprocess
import sys

import pytest


def test_estimate_monolithic_erasure_loss_records_protocol(tmp_path: Path) -> None:
    point = tmp_path / "rd_point.json"
    point.write_text(
        json.dumps({
            "wire_bytes": 2400,
            "psnr": 30.0,
            "ssim": 0.9,
            "lpips": 0.1,
            "temporal_lpips": 0.2,
            "flicker": 0.05,
        }),
        encoding="utf-8",
    )
    output = tmp_path / "loss.json"

    subprocess.run([
        sys.executable,
        "scripts/estimate_monolithic_erasure_loss.py",
        "--rd-point", str(point),
        "--output", str(output),
        "--packet-bytes", "1200",
        "--erasure-probability", "0.05",
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    survival = 0.95 ** 2
    assert value["protocol"] == "monolithic_bitstream_iid_erasure"
    assert value["packet_count"] == 2
    assert value["complete_delivery_probability"] == pytest.approx(survival)
    assert value["psnr"] == pytest.approx(survival * 30.0)
    assert value["lpips"] == pytest.approx(survival * 0.1 + (1 - survival))
    assert value["cliff_fraction_3db"] == pytest.approx(1 - survival)


def test_estimate_monolithic_erasure_loss_rejects_invalid_probability(tmp_path: Path) -> None:
    point = tmp_path / "rd_point.json"
    point.write_text(
        json.dumps({
            "wire_bytes": 1200,
            "psnr": 30.0,
            "ssim": 0.9,
            "lpips": 0.1,
            "temporal_lpips": 0.2,
            "flicker": 0.05,
        }),
        encoding="utf-8",
    )

    result = subprocess.run([
        sys.executable,
        "scripts/estimate_monolithic_erasure_loss.py",
        "--rd-point", str(point),
        "--output", str(tmp_path / "loss.json"),
        "--erasure-probability", "1.0",
    ], text=True, capture_output=True)

    assert result.returncode != 0
    assert "erasure-probability" in result.stderr


==> anc/tests/test_network.py <==
import torch

from packet_conditioned_gaussians.network import (
    NetworkWorldSampler,
    enforce_packet_dependencies,
    packet_mask_to_cluster_layers,
)


def test_network_world_shapes_and_deadlines():
    worlds = NetworkWorldSampler(seed=5).sample(torch.tensor([100.0, 200.0, 300.0]), 16)
    assert worlds.delivered.shape == (16, 3)
    assert worlds.arrival_ms.shape == (16, 3)
    assert torch.all(worlds.arrival_ms[:, 1:] >= worlds.arrival_ms[:, :-1])
    assert torch.all(~worlds.delivered | (worlds.arrival_ms <= worlds.deadline_ms[:, None]))


def test_dependency_and_cluster_prefix():
    delivered = torch.tensor([[True, False, True, True], [True, True, True, False]])
    dependencies = [[], [0], [1], [2]]
    valid = enforce_packet_dependencies(delivered, dependencies)
    assert valid.tolist() == [[True, False, False, False], [True, True, True, False]]
    mask = packet_mask_to_cluster_layers(
        valid,
        torch.tensor([0, 0, 0, 0]),
        torch.tensor([0, 1, 2, 3]),
        n_clusters=1,
        n_layers=4,
    )
    assert mask[:, 0].tolist() == [[True, False, False, False], [True, True, True, False]]


==> anc/tests/test_paired_delivery_statistics.py <==
import numpy as np

from scripts.evaluate_paired_delivery_robustness import paired_statistics


def test_paired_statistics_reports_direction_and_reproducible_interval():
    reference = np.array([1.0, 2.0, 3.0, 4.0])
    conditioned = np.array([1.5, 2.5, 2.5, 5.0])

    first = paired_statistics(reference, conditioned, True, seed=11, samples=500)
    second = paired_statistics(reference, conditioned, True, seed=11, samples=500)

    assert first == second
    assert first["conditioned_minus_reference_mean"] == 0.375
    assert first["conditioned_win_fraction"] == 0.75
    assert first["relative_improvement_percent"] == 15.0
    assert first["ci95_low"] <= first["conditioned_minus_reference_mean"]
    assert first["ci95_high"] >= first["conditioned_minus_reference_mean"]


==> anc/tests/test_partial_state_oracle_atlas.py <==
import json

import torch

from scripts.build_partial_state_oracle_atlas import (
    byte_greedy_depths,
    depths_to_bytes,
    utility_order_depths,
)


def test_depths_to_bytes_indexes_each_cluster_depth() -> None:
    bytes_by_group = torch.tensor([[10.0, 20.0, 30.0], [3.0, 4.0, 5.0]])
    depths = torch.tensor([[0, 1], [2, 3]])

    assert depths_to_bytes(depths, bytes_by_group).tolist() == [3.0, 42.0]


def test_utility_order_depths_stays_under_budget(tmp_path) -> None:
    utilities = tmp_path / "utilities.json"
    utilities.write_text(
        json.dumps({
            "group_profiles": {
                "0:0": {
                    "expected_gain": 2.0,
                    "worst10_gain": 2.0,
                    "interaction_std": 0.0,
                    "contexts": 8,
                },
                "0:1": {
                    "expected_gain": 2.0,
                    "worst10_gain": 2.0,
                    "interaction_std": 0.0,
                    "contexts": 8,
                },
            }
        }),
        encoding="utf-8",
    )

    selected = utility_order_depths(
        utilities,
        {(0, 0): 10, (0, 1): 100},
        n_clusters=1,
        n_layers=2,
        budgets=[5, 10, 50, 120],
        tail_weight=0.25,
        variance_weight=0.05,
    )

    assert selected == [((0,), 0), ((1,), 10), ((1,), 10), ((2,), 110)]


def test_byte_greedy_depths_preserves_dependency_closure() -> None:
    selected = byte_greedy_depths(
        {
            (0, 0): 100,
            (0, 1): 1,
            (1, 0): 10,
            (1, 1): 10,
        },
        n_clusters=2,
        n_layers=2,
        budgets=[10, 20, 120, 121],
    )

    assert selected == [((0, 1), 10), ((0, 2), 20), ((1, 2), 120), ((2, 2), 121)]


==> anc/tests/test_rd_metric_pack.py <==
from __future__ import annotations

import json
from pathlib import Path
import subprocess
import sys


def write_point(path: Path, index: int) -> None:
    path.write_text(json.dumps({
        "wire_bytes": 1000 * (index + 1),
        "psnr": 24.0 + index,
        "ssim": 0.80 + 0.01 * index,
        "lpips": 0.30 - 0.01 * index,
        "temporal_lpips": 0.20 - 0.01 * index,
        "flicker": 0.10 - 0.01 * index,
        "rlambda": 0.00025 * (index + 1),
        "reported_storage_mib": 0.01 * (index + 1),
        "upstream_pruning": "disabled_missing_count_gaussians_symbol",
    }), encoding="utf-8")


def test_build_rd_metric_pack(tmp_path: Path) -> None:
    points = []
    for index in range(4):
        path = tmp_path / f"point_{index}.json"
        write_point(path, index)
        points.extend(["--rd-point", str(path)])
    loss = tmp_path / "loss.json"
    loss.write_text(json.dumps({
        "erasure_probability": 0.05,
        "psnr": {"mean": 25.0},
        "lpips": {"mean": 0.25},
        "cliff_fraction_3db": 0.0,
    }), encoding="utf-8")
    output = tmp_path / "pack.json"

    subprocess.run([
        sys.executable,
        "scripts/build_rd_metric_pack.py",
        "--scene-id", "dnerf-bouncingballs",
        *points,
        "--loss-results", str(loss),
        "--output", str(output),
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    assert len(value["rd_points"]) == 4
    assert value["rd_points"][0]["upstream_pruning"] == "disabled_missing_count_gaussians_symbol"
    assert value["loss_5pct"]["psnr"] == 25.0
    assert value["monotonic_psnr_violations"] == 0


def test_build_rd_metric_pack_rejects_missing_temporal_metric(tmp_path: Path) -> None:
    points = []
    for index in range(4):
        path = tmp_path / f"point_{index}.json"
        write_point(path, index)
        points.extend(["--rd-point", str(path)])
    bad = json.loads(Path(points[1]).read_text(encoding="utf-8"))
    bad.pop("temporal_lpips")
    Path(points[1]).write_text(json.dumps(bad), encoding="utf-8")
    loss = tmp_path / "loss.json"
    loss.write_text(json.dumps({
        "erasure_probability": 0.05,
        "psnr": 25.0,
        "lpips": 0.25,
        "cliff_fraction_3db": 0.0,
    }), encoding="utf-8")

    result = subprocess.run([
        sys.executable,
        "scripts/build_rd_metric_pack.py",
        "--scene-id", "dnerf-bouncingballs",
        *points,
        "--loss-results", str(loss),
        "--output", str(tmp_path / "pack.json"),
    ], text=True, capture_output=True)

    assert result.returncode != 0
    assert "temporal_lpips" in result.stderr


==> anc/tests/test_scene_cycle.py <==
import os
from pathlib import Path
import subprocess


def test_scene_cycle_stages_to_ram_before_run_and_cleans_after_sync(tmp_path):
    scene_root = tmp_path / "disk"
    ram_root = tmp_path / "ram"
    run_root = tmp_path / "runs"
    destination = tmp_path / "durable"
    observed = tmp_path / "observed.txt"
    environment = {
        **os.environ,
        "DYNAMIC_GAUSSIAN_SCENE_ROOT": str(scene_root),
        "DYNAMIC_GAUSSIAN_RAM_ROOT": str(ram_root),
        "DYNAMIC_GAUSSIAN_RUN_ROOT": str(run_root),
    }
    prepare = 'mkdir -p "$SCENE_DIR"; printf payload > "$SCENE_DIR/frame.bin"'
    run = (
        f'test -f "$RAM_SCENE_DIR/frame.bin"; '
        f'test -f "$RAM_SCENE_DIR/.ram_stage.json"; '
        f'printf "%s" "$RAM_SCENE_DIR" > "{observed}"; '
        'printf result > "$RUN_DIR/result.txt"'
    )

    subprocess.run(
        [
            "bash",
            "scripts/scene_cycle.sh",
            "test-scene",
            prepare,
            str(destination),
            run,
        ],
        cwd=Path(__file__).resolve().parents[1],
        env=environment,
        check=True,
        capture_output=True,
        text=True,
    )

    assert observed.read_text() == str(ram_root / "test-scene")
    assert (destination / "test-scene" / "result.txt").read_text() == "result"
    assert (destination / "test-scene" / "input_sha256.txt").is_file()
    assert not any((scene_root / "test-scene").iterdir())
    assert not any((ram_root / "test-scene").iterdir())


==> anc/tests/test_scene_metric_pack.py <==
from __future__ import annotations

import json
from pathlib import Path
import subprocess
import sys


def test_build_scene_metric_pack(tmp_path: Path) -> None:
    prefixes = tmp_path / "prefixes.json"
    loss = tmp_path / "loss.json"
    output = tmp_path / "metric_pack.json"
    prefixes.write_text(json.dumps({
        "scene_id": "dnerf-bouncingballs",
        "monotonic_psnr_violations": 0,
        "prefixes": [
            {
                "wire_bytes": 100 * (index + 1),
                "psnr": 20.0 + index,
                "ssim": 0.8 + 0.01 * index,
                "lpips": 0.2 - 0.01 * index,
                "temporal_lpips": 0.1 - 0.01 * index,
                "flicker": 0.05 - 0.005 * index,
            }
            for index in range(4)
        ],
    }), encoding="utf-8")
    loss.write_text(json.dumps({
        "erasure_probability": 0.05,
        "psnr": 21.0,
        "lpips": 0.18,
        "cliff_fraction_3db": 0.0,
    }), encoding="utf-8")

    subprocess.run([
        sys.executable,
        "scripts/build_scene_metric_pack.py",
        "--prefix-results", str(prefixes),
        "--loss-results", str(loss),
        "--output", str(output),
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    assert len(value["rd_points"]) == 4
    assert value["rd_points"][-1]["temporal_lpips"] == 0.07
    assert value["loss_5pct"]["cliff_fraction"] == 0.0


def test_build_scene_metric_pack_accepts_erasure_summary_schema(tmp_path: Path) -> None:
    prefixes = tmp_path / "prefixes.json"
    loss = tmp_path / "loss.json"
    output = tmp_path / "metric_pack.json"
    prefixes.write_text(json.dumps({
        "scene_id": "hypernerf-broom2",
        "monotonic_psnr_violations": 0,
        "prefixes": [
            {
                "wire_bytes": 100 * (index + 1),
                "psnr": 20.0 + index,
                "ssim": 0.8,
                "lpips": 0.2,
                "temporal_lpips": 0.1,
                "flicker": 0.05,
            }
            for index in range(4)
        ],
    }), encoding="utf-8")
    loss.write_text(json.dumps({
        "erasure_probability": 0.05,
        "psnr": {"mean": 18.8, "p10": 17.0},
        "lpips": {"mean": 0.82, "p10": 0.80},
        "cliff_fraction_3db": 0.125,
    }), encoding="utf-8")

    subprocess.run([
        sys.executable,
        "scripts/build_scene_metric_pack.py",
        "--prefix-results", str(prefixes),
        "--loss-results", str(loss),
        "--output", str(output),
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    assert value["loss_5pct"] == {
        "psnr": 18.8,
        "lpips": 0.82,
        "cliff_fraction": 0.125,
    }


def test_build_scene_metric_pack_accepts_paired_delivery_schema(tmp_path: Path) -> None:
    prefixes = tmp_path / "prefixes.json"
    loss = tmp_path / "loss.json"
    output = tmp_path / "metric_pack.json"
    prefixes.write_text(json.dumps({
        "scene_id": "hypernerf-chicken",
        "monotonic_psnr_violations": 0,
        "prefixes": [
            {
                "wire_bytes": 100 * (index + 1),
                "psnr": 20.0 + index,
                "ssim": 0.8,
                "lpips": 0.2,
                "temporal_lpips": 0.1,
                "flicker": 0.05,
            }
            for index in range(4)
        ],
    }), encoding="utf-8")
    loss.write_text(json.dumps({
        "erasure_probability": 0.05,
        "metrics": {
            "psnr": {"conditioned": {"mean": 26.6}},
            "lpips": {"conditioned": {"mean": 0.29}},
        },
        "cliff_fraction": {"conditioned_fraction": 0.0234375},
    }), encoding="utf-8")

    subprocess.run([
        sys.executable,
        "scripts/build_scene_metric_pack.py",
        "--prefix-results", str(prefixes),
        "--loss-results", str(loss),
        "--output", str(output),
    ], check=True)

    value = json.loads(output.read_text(encoding="utf-8"))
    assert value["loss_5pct"] == {
        "psnr": 26.6,
        "lpips": 0.29,
        "cliff_fraction": 0.0234375,
    }


==> anc/tests/test_scene_summary.py <==
import json
from pathlib import Path

import pytest

from scripts.assemble_scene_summary import load_result
from scripts.summarize_evidence_thresholds import bd_rate_improvement


def result(points=4):
    return {
        "rd_points": [
            {
                "wire_bytes": 1000 * (index + 1),
                "psnr": 25.0 + index,
                "ssim": 0.9,
                "lpips": 0.1,
                "temporal_lpips": 0.1,
                "flicker": 0.01,
            }
            for index in range(points)
        ],
        "loss_5pct": {"psnr": 25.0, "lpips": 0.12, "cliff_fraction": 0.0},
    }


def test_load_result_requires_four_complete_rd_points(tmp_path):
    path = tmp_path / "result.json"
    path.write_text(json.dumps(result(points=3)))
    with pytest.raises(ValueError, match="at least four"):
        load_result(path)


def test_bd_rate_improvement_detects_uniform_rate_reduction():
    baseline = result()["rd_points"]
    method = [{**row, "wire_bytes": row["wire_bytes"] * 0.8} for row in baseline]
    assert bd_rate_improvement(method, baseline) == pytest.approx(20.0, abs=1e-6)


def test_load_result_computes_monotonicity(tmp_path):
    value = result()
    value["rd_points"][2]["psnr"] = 25.5
    path = tmp_path / "result.json"
    path.write_text(json.dumps(value))
    assert load_result(path)["monotonic_violations"] == 1


def test_load_result_carries_method_model_identity(tmp_path):
    path = tmp_path / "result.json"
    path.write_text(json.dumps(result()))
    identity = {
        "model_id": "packet-conditioned-v1",
        "config_id": "selected-pareto-w8",
        "checkpoint_hash": "scene-local",
    }
    assert load_result(path, model_identity=identity)["model_identity"] == identity


==> anc/tests/test_tomm_gate_verifier.py <==
from __future__ import annotations

import json
import importlib.util
from pathlib import Path
import subprocess
import sys


def _verifier_module():
    path = Path("scripts/verify_tomm_gates.py")
    spec = importlib.util.spec_from_file_location("verify_tomm_gates", path)
    assert spec is not None and spec.loader is not None
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def test_gate_verifier_fails_closed_on_empty_runs(tmp_path: Path) -> None:
    output = tmp_path / "report.json"
    completed = subprocess.run(
        [
            sys.executable,
            "scripts/verify_tomm_gates.py",
            "--runs",
            str(tmp_path),
            "--output",
            str(output),
            "--require-pass",
        ],
        check=False,
    )
    assert completed.returncode == 1
    report = json.loads(output.read_text(encoding="utf-8"))
    assert not report["passed"]
    assert report["failure_count"] > 0


def test_evidence_file_does_not_pass_on_existence_alone(tmp_path: Path) -> None:
    path = tmp_path / "summary.json"
    path.write_text(
        json.dumps({"complete": True, "axes": ["cvar_weight"]}),
        encoding="utf-8",
    )
    failures = _verifier_module().check_evidence(
        path,
        {"axes": ("cvar_weight", "prefix_weight", "rate_weight")},
    )
    assert failures == [f"{path}: axes missing prefix_weight, rate_weight"]


def test_evidence_file_rejects_null_required_value(tmp_path: Path) -> None:
    path = tmp_path / "summary.json"
    path.write_text(
        json.dumps({"complete": True, "selected_run": None}),
        encoding="utf-8",
    )
    failures = _verifier_module().check_evidence(path, {"selected_run": None})
    assert failures == [f"{path}: missing non-null selected_run"]


def test_thresholds_require_one_model_identity(tmp_path: Path) -> None:
    root = tmp_path
    threshold_dir = root / "real_scenes"
    threshold_dir.mkdir()
    threshold_dir.joinpath("thresholds.json").write_text(
        json.dumps({
            "complete": True,
            "model_id": "method-a",
            "scene_model_ids": ["method-a", "method-b"],
            "one_model_verified": False,
            "bd_rate_improvement_percent": 20.0,
            "lpips_improvement_5pct_loss_percent": 20.0,
            "monotonic_violations": 0,
            "cliff_fraction": 0.0,
        }),
        encoding="utf-8",
    )
    failures = _verifier_module().check_thresholds(root)
    assert "evidence thresholds do not prove one method model" in failures
    assert "evidence thresholds missing six scene model ids" in failures


def test_objective_summary_requires_lambda_values(tmp_path: Path) -> None:
    path = tmp_path / "objective.json"
    path.write_text(
        json.dumps({
            "complete": True,
            "axes": ["cvar_weight", "cvar_fraction", "prefix_weight", "rate_weight"],
            "axis_values": {
                "cvar_weight": [0.0, 0.3, 0.6],
                "cvar_fraction": [0.05, 0.10, 0.20],
            },
            "selection_rule": "select",
            "selected_run": "run-a",
            "lambda_values": {"lambda_cvar": 0.3},
            "cvar_fraction": 0.10,
            "rate_proxy": "1200-byte logical packet proxy",
            "utility_parameters": {"alpha": 0.25, "beta": 0.05, "tail_quantile": 0.10},
            "cvar_fraction_ablation": {
                "complete": True,
                "values": [
                    {"cvar_fraction": 0.05, "seeds": [13, 29, 47]},
                    {"cvar_fraction": 0.10, "seeds": [13, 29, 47]},
                    {"cvar_fraction": 0.20, "seeds": [13, 29, 47]},
                ],
            },
        }),
        encoding="utf-8",
    )
    failures = _verifier_module().check_objective_sensitivity(path)
    assert f"{path}: lambda_values missing finite lambda_rate" in failures
    assert f"{path}: lambda_values missing finite lambda_prefix_monotonicity" in failures


def test_utility_sensitivity_rejects_incomplete_grid(tmp_path: Path) -> None:
    path = tmp_path / "utility.json"
    path.write_text(
        json.dumps({
            "complete": True,
            "default_alpha": 0.25,
            "default_beta": 0.05,
            "alpha_values": [0.0, 0.25, 0.5, 0.75, 1.0],
            "beta_values": [0.0, 0.05, 10.0, 100.0],
            "estimator_robustness_metrics": [
                "rank_correlation_to_default",
                "top_quartile_overlap_to_default",
                "positive_groups",
                "negative_finest_groups",
            ],
            "scenes": [
                {"scene_id": "a", "grid": []},
                {"scene_id": "b", "grid": []},
            ],
        }),
        encoding="utf-8",
    )
    failures = _verifier_module().check_utility_sensitivity(path)
    assert f"{path}: a utility grid is incomplete" in failures
    assert f"{path}: b utility grid is incomplete" in failures


def test_scene_summary_requires_complete_schema(tmp_path: Path) -> None:
    scene_root = tmp_path / "real_scenes" / "8i-longdress"
    qualitative = scene_root / "qualitative"
    qualitative.mkdir(parents=True)
    for artifact in _verifier_module().QUALITATIVE:
        (qualitative / artifact).write_bytes(b"x" * 2048)
    scene_root.joinpath("summary.json").write_text(
        json.dumps({
            "complete": True,
            "scene_id": "8i-longdress",
            "dataset": "8i",
            "evaluated_frames": list(range(29)),
            "method": {},
            "baselines": {},
        }),
        encoding="utf-8",
    )
    passed, failures = _verifier_module().check_scene(tmp_path, "8i-longdress")
    assert not passed
    assert "8i-longdress: evaluated_frames must be normalized frames 0-29" in failures
    assert "8i-longdress: missing baseline light4gs" in failures
    assert any("method: missing rd_points" in item for item in failures)


==> anc/tests/test_training_config.py <==
from __future__ import annotations

import pytest

from packet_conditioned_gaussians.trainer import PacketConditionedTrainingConfig


def test_cvar_fraction_default_is_reported() -> None:
    assert PacketConditionedTrainingConfig().cvar_fraction == pytest.approx(0.10)


==> anc/tests/test_transport.py <==
from pathlib import Path

from packet_conditioned_gaussians.clustering import cluster_scene
from packet_conditioned_gaussians.codec import PacketizedGaussianCodec
from packet_conditioned_gaussians.representation import NetworkConditionedGaussianCodec
from packet_conditioned_gaussians.synthetic import make_synthetic_dynamic_scene
from packet_conditioned_gaussians.transport import (
    DependencyAwareReceiver,
    CapacityTrace,
    QuicBbrModel,
    QuicNewReno,
    TracePoint,
    TransportConfig,
    TransportSimulator,
    build_transport_units,
)


def make_stream():
    scene = make_synthetic_dynamic_scene(n_frames=3, n_gaussians=16, width=32, height=24)
    model = NetworkConditionedGaussianCodec(scene, cluster_scene(scene, 4), rank=2)
    manifest, blobs = PacketizedGaussianCodec.encode(model, scene.content_hash())
    return manifest, blobs


def test_capacity_trace_csv_and_lookup(tmp_path: Path):
    path = tmp_path / "trace.csv"
    path.write_text(
        "time_ms,bandwidth_mbps,rtt_ms,loss_rate,reorder_ms\n"
        "0,10,40,0,0\n100,2,80,0.1,5\n",
        encoding="utf-8",
    )
    trace = CapacityTrace.from_csv(path)
    assert trace.at(99).bandwidth_mbps == 10
    assert trace.at(100).rtt_ms == 80


def test_receiver_crc_dependency_and_xor_fec_recovery():
    manifest, blobs = make_stream()
    units = build_transport_units(manifest, blobs, fec_group_size=3, fec_layers=(0,))
    parity = next(unit for unit in units if unit.kind == "fec")
    receiver = DependencyAwareReceiver(manifest, units, startup_base_fraction=0.0)
    missing = parity.fec_members[0]
    for member in parity.fec_members[1:]:
        unit = units[member]
        receiver.receive(member, unit.blob, 1.0)
    recovered = receiver.receive(parity.unit_id, parity.blob, 2.0)
    assert recovered == [missing]
    assert missing in receiver.received

    corrupt_id = next(item for item in parity.fec_members if item != missing)
    corrupt = bytearray(units[corrupt_id].blob)
    corrupt[-1] ^= 1
    fresh = DependencyAwareReceiver(manifest, units)
    assert fresh.receive(corrupt_id, bytes(corrupt), 0.0) == []
    assert fresh.corrupt_packets == 1


def test_quic_newreno_growth_and_congestion_response():
    config = TransportConfig()
    controller = QuicNewReno(config, initial_rtt_ms=40)
    initial = controller.cwnd
    controller.on_sent(1000)
    controller.on_ack(1000, rtt_sample_ms=42, sent_ms=1)
    assert controller.cwnd > initial
    grown = controller.cwnd
    controller.on_sent(1000)
    controller.on_loss(1000, sent_ms=100, now_ms=150)
    assert controller.cwnd < grown
    assert controller.cwnd >= controller.min_cwnd


def test_bbr_model_tracks_delivery_rate_and_bounds_inflight_after_loss():
    config = TransportConfig(congestion_controller="bbr_model")
    controller = QuicBbrModel(config, initial_rtt_ms=40, initial_bandwidth_mbps=20)
    initial_pacing = controller.pacing_bytes_per_ms()
    controller.on_sent(1200)
    controller.on_ack(1200, rtt_sample_ms=35, sent_ms=1, now_ms=40)
    controller.on_sent(1200)
    controller.on_ack(1200, rtt_sample_ms=35, sent_ms=41, now_ms=41.5)
    assert controller.pacing_bytes_per_ms() >= initial_pacing
    before_loss = controller.cwnd
    controller.on_sent(1200)
    controller.on_loss(1200, sent_ms=42, now_ms=80)
    assert controller.cwnd <= before_loss
    assert controller.cwnd >= controller.min_cwnd


def test_transport_runs_identical_trace_and_emits_qoe():
    manifest, blobs = make_stream()
    trace = CapacityTrace([
        TracePoint(0, 20, 30, 0.0, 3.0),
        TracePoint(150, 3, 80, 0.05, 8.0),
        TracePoint(350, 30, 25, 0.0, 1.0),
    ])
    config = TransportConfig(
        duration_ms=700,
        frame_interval_ms=50,
        startup_base_fraction=0.5,
        base_retransmissions=1,
        fec_group_size=3,
        burst_good_to_bad=0.02,
        burst_bad_to_good=0.2,
        burst_bad_loss=0.7,
        seed=17,
    )
    simulator = TransportSimulator(manifest, blobs, trace, config)
    layered = simulator.run("layered")
    deadline_utility_result = simulator.run("deadline_utility")
    assert len(layered.snapshots) == len(deadline_utility_result.snapshots) == 15
    assert layered.packet_events and deadline_utility_result.packet_events
    assert 0 <= float(deadline_utility_result.summary["deadline_miss_rate"]) <= 1
    assert int(deadline_utility_result.summary["sent_bytes"]) > 0
    rows = deadline_utility_result.frame_rows(manifest.scene_id, "variable")
    assert rows[-1]["policy"] == "deadline_utility"
    assert "wasted_bytes" in rows[-1]


def test_total_loss_never_starts_receiver():
    manifest, blobs = make_stream()
    config = TransportConfig(duration_ms=300, frame_interval_ms=50, seed=3)
    result = TransportSimulator(
        manifest, blobs, CapacityTrace.constant(20, 20, loss_rate=1.0), config
    ).run("deadline_utility")
    assert result.summary["deadline_miss_rate"] == 1.0
    assert result.summary["final_base_fraction"] == 0.0


def test_low_capacity_pacing_does_not_create_false_queue_loss():
    manifest, blobs = make_stream()
    config = TransportConfig(
        duration_ms=4000,
        frame_interval_ms=100,
        startup_base_fraction=0.5,
        queue_limit_ms=100,
        seed=9,
    )
    result = TransportSimulator(
        manifest, blobs, CapacityTrace.constant(0.05, 50, loss_rate=0.0), config
    ).run("deadline_utility")
    drops = {row["event"] for row in result.packet_events}
    assert "queue_drop" not in drops
    assert result.summary["final_base_fraction"] > 0


==> anc/tests/test_utility.py <==
import json

from packet_conditioned_gaussians.utility import (
    CounterfactualUtilityProfile,
    load_counterfactual_utilities,
    load_group_utilities_for_manifest,
    packet_profiles_from_groups,
)


def test_risk_adjusted_counterfactual_utility_round_trip(tmp_path):
    profile = CounterfactualUtilityProfile(2.0, 1.0, 0.5, 16)
    packets = packet_profiles_from_groups({(0, 0): profile}, {(0, 0): [3, 4]})
    path = tmp_path / "utilities.json"
    path.write_text(json.dumps({"packet_profiles": packets}), encoding="utf-8")
    loaded = load_counterfactual_utilities(path, tail_weight=0.5, variance_weight=0.1)
    assert set(loaded) == {3, 4}
    assert abs(sum(loaded.values()) - 1.0) < 1e-8
    assert loaded[3] == loaded[4]


def test_group_profiles_are_remapped_to_manifest_packets(tmp_path):
    class Packet:
        def __init__(self, packet_id, cluster_id, layer):
            self.packet_id = packet_id
            self.cluster_id = cluster_id
            self.layer = layer

    class Manifest:
        packets = [Packet(7, 0, 0), Packet(8, 0, 0), Packet(9, 0, 1)]

    path = tmp_path / "groups.json"
    path.write_text(json.dumps({
        "group_profiles": {
            "0:0": {"expected_gain": 2.0, "worst10_gain": 1.0, "interaction_std": 0.0},
            "0:1": {"expected_gain": 1.0, "worst10_gain": 0.5, "interaction_std": 0.0},
        }
    }), encoding="utf-8")
    loaded = load_group_utilities_for_manifest(path, Manifest(), tail_weight=0.0)
    assert set(loaded) == {7, 8, 9}
    assert loaded[7] == loaded[8]
    assert abs(sum(loaded.values()) - 1.0) < 1e-8


==> anc/tests/test_utility_frontier.py <==
from packet_conditioned_gaussians.utility import (
    CounterfactualUtilityProfile,
    dependency_closed_utility_frontier,
)


def profile(value: float) -> CounterfactualUtilityProfile:
    return CounterfactualUtilityProfile(value, value, 0.0, 8)


def test_frontier_can_pay_negative_prerequisite_for_positive_bundle():
    profiles = {
        (0, 0): profile(2.0),
        (0, 1): profile(-1.0),
        (0, 2): profile(3.0),
        (1, 0): profile(1.0),
        (1, 1): profile(-2.0),
        (1, 2): profile(-2.0),
    }
    sizes = {group: 1 for group in profiles}

    frontier = dependency_closed_utility_frontier(profiles, sizes, 2, 3)

    assert frontier[-1].depths == (3, 1)
    assert frontier[-1].cumulative_utility == 5.0
    assert all(step.depths[0] >= index for index, step in enumerate(frontier[:3], start=1))


==> anc/third_party/patches/deformation_field_cuda12.patch <==
diff --git a/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h b/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
index 4b0d70a..02995d2 100644
--- a/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
+++ b/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
@@ -11,5 +11,6 @@
 #pragma once
 
+#include <cstdint>
 #include <iostream>
 #include <vector>
 #include "rasterizer.h"
diff --git a/submodules/simple-knn/simple_knn.cu b/submodules/simple-knn/simple_knn.cu
index 9eb10d7..dd0ec71 100644
--- a/submodules/simple-knn/simple_knn.cu
+++ b/submodules/simple-knn/simple_knn.cu
@@ -16,6 +16,7 @@
 #include "simple_knn.h"
 #include <cub/cub.cuh>
 #include <cub/device/device_radix_sort.cuh>
+#include <cfloat>
 #include <vector>
 #include <cuda_runtime_api.h>
 #include <thrust/device_vector.h>


==> anc/third_party/patches/deformation_field_python312.patch <==
diff --git a/scene/dataset_readers.py b/scene/dataset_readers.py
--- a/scene/dataset_readers.py
+++ b/scene/dataset_readers.py
@@ -287,1 +287,1 @@
-            image = Image.fromarray(np.array(arr*255.0, dtype=np.byte), "RGB")
+            image = Image.fromarray(np.array(arr*255.0, dtype=np.uint8), "RGB")


==> anc/third_party/patches/dynamic_lapis_depth_rasterizer.patch <==
--- a/gaussian_renderer/__init__.py
+++ b/gaussian_renderer/__init__.py
@@ -82,14 +82,15 @@
         colors_precomp = override_color
 
     # Rasterize visible Gaussians to image, obtain their radii (on screen). 
-    rendered_image, radii = rasterizer(
+    rasterized = rasterizer(
         means3D = means3D,
         means2D = means2D,
         shs = shs,
         colors_precomp = colors_precomp,
         opacities = opacity,
         scales = scales,
         rotations = rotations,
         cov3D_precomp = cov3D_precomp)
+    rendered_image, radii = rasterized[:2]
 
     # Those Gaussians that were frustum culled or had a radius of 0 were not visible.


==> anc/third_party/patches/dynamic_lapis_iteration_argument.patch <==
--- a/train_full_pipeline.py
+++ b/train_full_pipeline.py
@@ -59,7 +59,7 @@
             if resolution == 8: # train from scratch for the first resolution
                 train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim} --iterations {iterations}"
             else: # for other resolutions, use the previous resolution's model as foundation GS
-                train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_30000/point_cloud.ply"
+                train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_{iterations}/point_cloud.ply"
 
             os.system(train_command) # run the command lines
 
@@ -75,9 +75,9 @@
                 
 
                 if frame == subsequent_frames[0]:
-                    previous_gs_path = os.path.join(model_base, dataset_name, scene, method, f"{scene}_res{resolution}", f"{(frame-1):04}", "point_cloud", "iteration_30000", "point_cloud.ply")
+                    previous_gs_path = os.path.join(model_base, dataset_name, scene, method, f"{scene}_res{resolution}", f"{(frame-1):04}", "point_cloud", f"iteration_{iterations}", "point_cloud.ply")
                 else:
-                    previous_gs_path = os.path.join(model_base, dataset_name, scene, method, f"{scene}_res{resolution}", f"dynamic_{(frame-1):04}", "point_cloud", "iteration_30000", "point_cloud.ply")
+                    previous_gs_path = os.path.join(model_base, dataset_name, scene, method, f"{scene}_res{resolution}", f"dynamic_{(frame-1):04}", "point_cloud", f"iteration_{iterations}", "point_cloud.ply")
 
                 # disable densification and opacity reset by:
                 # 1. setting --densify_from_iter and --opacity_reset_interval larger than number of iterations, 
@@ -86,4 +86,4 @@
 
 
                 # run the command lines
-                os.system(train_command)
\ No newline at end of file
+                os.system(train_command)


==> anc/third_party/patches/dynamic_lapis_open3d_019.patch <==
diff --git a/dataset_prepare.py b/dataset_prepare.py
index 75fd381..3e494f7 100644
--- a/dataset_prepare.py
+++ b/dataset_prepare.py
@@ -70,7 +70,7 @@ def render_2d_image(pc_path, render_dir, pose_json_path, pt_size=1, width=600,
     material.point_size = pt_size
 
     # initialize `render`
-    render = rendering.OffscreenRenderer(width, height, headless=False)
+    render = rendering.OffscreenRenderer(width, height)
     # set render parameter
     # render.scene.set_background(np.array([1.0, 1.0, 1.0, 1.0])) # set the background to be white
     render.scene.set_background(np.array([0.0, 0.0, 0.0, 0.0])) # set the background to be transparent


==> anc/third_party/patches/dynamic_lapis_pillow_uint8.patch <==
--- a/scene/dataset_readers.py
+++ b/scene/dataset_readers.py
@@ -221,7 +221,7 @@
 
             norm_data = im_data / 255.0
             arr = norm_data[:,:,:3] * norm_data[:, :, 3:4] + bg * (1 - norm_data[:, :, 3:4])
-            image = Image.fromarray(np.array(arr*255.0, dtype=np.byte), "RGB")
+            image = Image.fromarray(np.array(arr*255.0, dtype=np.uint8), "RGB")
 
             fovy = focal2fov(fov2focal(fovx, image.size[0]), image.size[1])
             FovY = fovy 
@@ -275,4 +275,4 @@
 sceneLoadTypeCallbacks = {
     "Colmap": readColmapSceneInfo,
     "Blender" : readNerfSyntheticInfo
-}
\ No newline at end of file
+}


==> anc/third_party/patches/dynamic_lapis_port_argument.patch <==
--- a/train_full_pipeline.py
+++ b/train_full_pipeline.py
@@ -24,6 +24,7 @@
     parser.add_argument('--lambda_dssim', type=float, default=0.8, help="Lambda for DSSIM loss")
     parser.add_argument('--iterations', type=int, default=30_000, help="Number of training iterations for each resolution")
     parser.add_argument('--frame_list', nargs='+', required=True, help='List of frame numbers to process, pass the start and end frame, e.g., --frame_list 1051 1080')
+    parser.add_argument('--port', type=int, default=6009, help="GUI server port passed to child training runs")
     args = parser.parse_args(sys.argv[1:])
 
     model_base = args.model_base
@@ -34,6 +35,7 @@
     lambda_dssim = args.lambda_dssim
     iterations = args.iterations
     frame_list = args.frame_list
+    port = args.port
     frames_dict = {scene: list(range(int(frame_list[0]), int(frame_list[1])+1))}
     resolution_scales = [8, 4, 2, 1]
     train_bin = "train.py"
@@ -60,9 +62,9 @@
             source_dir = os.path.join(dataset_base, dataset_name, scene, f"{scene}_res{resolution}", f"{first_frame:04}")
 
             if resolution == 8: # train from scratch for the first resolution
-                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim} --iterations {iterations}"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim} --iterations {iterations} --port {port}"
             else: # for other resolutions, use the previous resolution's model as foundation GS
-                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_{iterations}/point_cloud.ply"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_{iterations}/point_cloud.ply --port {port}"
 
             subprocess.run(train_command, shell=True, check=True)
 
@@ -85,7 +87,7 @@
                 # disable densification and opacity reset by:
                 # 1. setting --densify_from_iter and --opacity_reset_interval larger than number of iterations, 
                 # 2. setting --densify_until_iter to 0
-                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --densify_from_iter {iterations+1} --densify_until_iter 0 --opacity_reset_interval {iterations+1}  --dynamic_lapis --initial_gs_path {previous_gs_path}"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --densify_from_iter {iterations+1} --densify_until_iter 0 --opacity_reset_interval {iterations+1}  --dynamic_lapis --initial_gs_path {previous_gs_path} --port {port}"
 
 
                 # run the command lines


==> anc/third_party/patches/dynamic_lapis_subprocess.patch <==
--- a/train_full_pipeline.py
+++ b/train_full_pipeline.py
@@ -1,4 +1,6 @@
 import os
+import shlex
+import subprocess
 import sys
 from argparse import ArgumentParser
 
@@ -35,6 +37,7 @@
     frames_dict = {scene: list(range(int(frame_list[0]), int(frame_list[1])+1))}
     resolution_scales = [8, 4, 2, 1]
     train_bin = "train.py"
+    python_bin = shlex.quote(sys.executable)
 
     train_command = ""
 
@@ -57,11 +60,11 @@
             source_dir = os.path.join(dataset_base, dataset_name, scene, f"{scene}_res{resolution}", f"{first_frame:04}")
 
             if resolution == 8: # train from scratch for the first resolution
-                train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim} --iterations {iterations}"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim} --iterations {iterations}"
             else: # for other resolutions, use the previous resolution's model as foundation GS
-                train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_{iterations}/point_cloud.ply"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --dynamic_opacity --foundation_gs_path {model_base}/{dataset_name}/{scene}/{method}/{scene}_res{resolution_scales[idx-1]}/{first_frame:04}/point_cloud/iteration_{iterations}/point_cloud.ply"
 
-            os.system(train_command) # run the command lines
+            subprocess.run(train_command, shell=True, check=True)
 
 
         # 2. train the subsequent frames based on the previous frame, no densification, only update the position and rotation
@@ -82,8 +85,8 @@
                 # disable densification and opacity reset by:
                 # 1. setting --densify_from_iter and --opacity_reset_interval larger than number of iterations, 
                 # 2. setting --densify_until_iter to 0
-                train_command = f"python {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --densify_from_iter {iterations+1} --densify_until_iter 0 --opacity_reset_interval {iterations+1}  --dynamic_lapis --initial_gs_path {previous_gs_path}"
+                train_command = f"{python_bin} {train_bin} -s {source_dir} -m {model_dir} --data_device cuda --lambda_dssim {lambda_dssim}  --iterations {iterations} --densify_from_iter {iterations+1} --densify_until_iter 0 --opacity_reset_interval {iterations+1}  --dynamic_lapis --initial_gs_path {previous_gs_path}"
 
 
                 # run the command lines
-                os.system(train_command)
+                subprocess.run(train_command, shell=True, check=True)


==> anc/third_party/patches/light4gs_cuda12.patch <==
diff --git a/submodules/simple-knn/simple_knn.cu b/submodules/simple-knn/simple_knn.cu
index 42c6f63..553d068 100644
--- a/submodules/simple-knn/simple_knn.cu
+++ b/submodules/simple-knn/simple_knn.cu
@@ -16,9 +16,9 @@
 #include <cub/cub.cuh>
 #include <cub/device/device_radix_sort.cuh>
+#include <cfloat>
 #include <vector>
 #include <cuda_runtime_api.h>
 #include <thrust/device_vector.h>
 #include <thrust/sequence.h>
-#define __CUDACC__
 #include <cooperative_groups.h>
 #include <cooperative_groups/reduce.h>
diff --git a/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h b/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
index 28aef45..8889003 100644
--- a/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
+++ b/submodules/depth-diff-gaussian-rasterization/cuda_rasterizer/rasterizer_impl.h
@@ -11,6 +11,7 @@
 
 #pragma once
 
+#include <cstdint>
 #include <iostream>
 #include <vector>
 #include "rasterizer.h"
diff --git a/render.py b/render.py
index 3cefcbe..b9c4798 100644
--- a/render.py
+++ b/render.py
@@ -9,6 +9,5 @@ import imageio
 import numpy as np
 import os
-os.environ["CUDA_VISIBLE_DEVICES"] = "3"  
 import torch
 from scene import Scene
 import os
diff --git a/train.py b/train.py
index 1915eb4..17059a2 100644
--- a/train.py
+++ b/train.py
@@ -10,7 +10,6 @@
 import numpy as np
 import random
 import os, sys
-os.environ["CUDA_VISIBLE_DEVICES"] = "2"
 import torch
 from random import randint
 from utils.loss_utils import l1_loss, ssim, l2_loss, lpips_loss
diff --git a/scene/dataset_readers.py b/scene/dataset_readers.py
index 6203952..0ac3cbb 100644
--- a/scene/dataset_readers.py
+++ b/scene/dataset_readers.py
@@ -284,7 +284,7 @@ def readCamerasFromTransforms(path, transformsfile, white_background, extension,
 
             norm_data = im_data / 255.0
             arr = norm_data[:,:,:3] * norm_data[:, :, 3:4] + bg * (1 - norm_data[:, :, 3:4])
-            image = Image.fromarray(np.array(arr*255.0, dtype=np.byte), "RGB")
+            image = Image.fromarray(np.array(arr*255.0, dtype=np.uint8), "RGB")
             image = PILtoTorch(image,(800,800))
             fovy = focal2fov(fov2focal(fovx, image.shape[1]), image.shape[2])
             FovY = fovy 
diff --git a/scene/gaussian_model.py b/scene/gaussian_model.py
--- a/scene/gaussian_model.py
+++ b/scene/gaussian_model.py
@@ -811,11 +811,13 @@ class GaussianModel:
             self.checkerboard.h_s,
             self.checkerboard.entropy_bottleneck,
             self.checkerboard.context_prediction,
-            self.checkerboard.scale_context,
             self.entropy_bottleneck,
             self.checkerboard.entropy_parameters,
         ]
+        scale_context = getattr(self.checkerboard, "scale_context", None)
+        if scale_context is not None:
+            selected_modules.append(scale_context)
         parae_list = []
         for module in selected_modules:
             for param in module.parameters():
diff --git a/submodules/depth-diff-gaussian-rasterization/diff_gaussian_rasterization/__init__.py b/submodules/depth-diff-gaussian-rasterization/diff_gaussian_rasterization/__init__.py
index ffe2df8..b36cfdb 100644
--- a/submodules/depth-diff-gaussian-rasterization/diff_gaussian_rasterization/__init__.py
+++ b/submodules/depth-diff-gaussian-rasterization/diff_gaussian_rasterization/__init__.py
@@ -118,12 +118,12 @@ class _RasterizeGaussians(torch.autograd.Function):
                 cpu_args = cpu_deep_copy_tuple(args) # Copy them before they can be corrupted
                 try:
-                    num_rendered, color, radii, geomBuffer, binningBuffer, imgBuffer = _C.rasterize_gaussians(*args)
+                    num_rendered, color, depth, radii, geomBuffer, binningBuffer, imgBuffer = _C.rasterize_gaussians(*args)
                 except Exception as ex:
                     torch.save(cpu_args, "snapshot_fw.dump")
                     print("\nAn error occured in forward. Please forward snapshot_fw.dump for debugging.")
                     raise ex
             else:
-                num_rendered, color, radii, geomBuffer, binningBuffer, imgBuffer = _C.rasterize_gaussians(*args)
+                num_rendered, color, depth, radii, geomBuffer, binningBuffer, imgBuffer = _C.rasterize_gaussians(*args)
         # Keep relevant tensors for backward
         ctx.raster_settings = raster_settings
         ctx.num_rendered = num_rendered
@@ -134,7 +134,7 @@ class _RasterizeGaussians(torch.autograd.Function):
         
         if raster_settings.f_count: 
             return gaussians_count, important_score, color, radii 
-        return color, radii
+        return color, radii, depth
 
     @staticmethod
     def forward_count(


==> anc/third_party/upstreams.yaml <==
repositories:
  deformation_field_baseline:
    url: https://github.com/hustvl/4DGaussians.git
    commit: 843d5ac636c37e4b611242287754f3d4ed150144
    role: fixed-identity dynamic Gaussian baseline and export source
  dynamic_lapis_gs:
    url: https://github.com/nus-vv-streams/dynamic-lapis-gs.git
    commit: da8efaa42a9d021b5ff2958c0a87eba6ed7a47c4
    role: primary layered dynamic Gaussian baseline
  light4gs:
    url: https://github.com/Evan-sudo/Light4GS.git
    commit: bc9c87be28d89ccb40af42eb2a30f3c775e916f6
    role: learned dynamic Gaussian compression baseline
    notes:
      - CUDA 12/Pillow compatibility patch is recorded in third_party/patches/light4gs_cuda12.patch.
      - The pinned rasterizer extension does not export count_gaussians although train.py calls it during pruning.
      - Light4GS runs therefore pass --prune_iterations 99999999 and record upstream_pruning=disabled_missing_count_gaussians_symbol in every RD point.
      - The pinned entropy model may omit CheckerboardAutoregressive.scale_context; the compatibility patch treats that module as optional during final storage accounting.
  queen:
    url: https://github.com/NVlabs/queen.git
    commit: 4d761ae6a2893f220cd049fac6c97bea13de9b98
    role: streaming dynamic Gaussian baseline
datasets:
  dnerf:
    upstream: https://github.com/albertpumarola/D-NeRF.git
    commit: 21372030b6b7fbe7832124a3b3b51607ee572224
    scenes: [bouncingballs, jumpingjacks]
    redistribute: false
  hypernerf:
    upstream: https://github.com/google/hypernerf.git
    commit: d433ebeba4ddd91fd83aa9af3423333d2d5934e7
    scenes: [broom2, chicken]
    redistribute: false
  8i:
    upstream: https://8i.com/
    scenes: [longdress, soldier]
    frames: [0, 29]
    redistribute: false

